On the rotational velocity of Sirius A

With an aim of getting information on the equatorial rotation velocity (v_e) of Sirius A separated from the inclination effect (sin i), a detailed profile analysis based on the Fourier transform technique was carried out for a large number of spectral lines, while explicitly taking into account the line-by-line differences in the centre-limb behaviours and the gravity darkening effect (which depend on the physical properties of each line) based on model calculations. The simulations showed that how the 1st-zero frequencies (q_1) of Fourier transform amplitudes depends on v_e is essentially determined by the temperature-sensitivity parameter (K) differing from line to line, and that Fe I lines (especially those of very weak ones) are more sensitive to v_e than Fe II lines. The following conclusions were drawn by comparing the theoretical and observed q_1 values for many Fe I and Fe II lines: (1) The projected rotational velocity (vsini) for Sirius A is fairly well established at 16.3 (+/-0.1) km/s by requiring that both Fe I and Fe II lines yield consistent results. (2) Although precise separation of v_e and i is difficult, v_e is concluded to be in the range of 16 < v_e < 30-40 km/s, which corresponds to 25 < i(deg) < 90. Accordingly, Sirius A is an intrinsically slow rotator for an A-type star, being consistent with its surface chemical peculiarity.

==> anc/ReadMe.txt <==
================================================================================
Keywords: stars: atmospheres --- stars: chemically peculiar --- stars: early-type 
stars: individual (Sirius) --- stars: rotation

Abstract:

The files (mesuredlines.dat, fesimulated.dat, obsprofiles.dat) in this directory 
constitute the on-line material for the paper "On the rotational velocity of
Sirius A (Yoichi Takeda)". 

File Summary:
--------------------------------------------------------------------------
FileName       Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe.txt        ...    ...  This file
measuredlines.dat 109    571  Atomic data of measured 571 lines and their Fourier transform results
fesimulated.dat   419    371  Transform results of theoretical profiles modeled for 371 Fe lines
obsprofiles.dat    18  42424  Observed spectra for each of the measured 571 lines
--------------------------------------------------------------------------

Description: "measuredlines.dat"
--------------------------------------------------------------------------
In this file are given the basic data (atomic parameters, line strengths, etc.) of 
571 lines and the characteristic quantities of Fourier transforms (1st- and 2nd-zero
frequencies, heights of the main lobe and the 1st side lobe) resulting from their profiles. 
--------------------------------------------------------------------------

Byte-by-byte Description: "measuredlines.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1- 16  A16   ---     l-code  line code^[1]
  17- 23  F7.2  ---      K      T-sensitivity parameter (=dlogW/dlogT)        
  24- 29  F6.2  ---     s-code  species code (indicating atomic number and ionization degree^[2] )       
  30- 35  F6.2  eV      chiion  ionization potential (from the ground level)      
  36- 44  F9.3   A      lambda  line wavelength
  45- 51  F7.3  eV      chilow  lower excitation potential
  52- 58  F7.3  dex     loggf   g is stat. weight of lower level and f is osc. strength
  59- 64  F6.1  mA        W     equivalent width measured by function fitting
  65- 71  F7.3  dex       A     logarithmic number abundance (relative to H)^[3] derived from W 
  72- 79  F7.1  s/km     q1     1st-zero position of the Fourier transform amplitude  
  80- 87  F8.4  s/km     q2     2nd-zero position of the Fourier transform amplitude  
  88- 98  E11.4  A       h0     height of the main lobe of the transform amplitude 
  99-109  E11.4  A       h1     height of the 1st side lobe of the transform amplitude 
-----------------------------------------------------------------------------
Notes:
^[1] Constructed from the species code, wavelength, and equivalent width (rounded to integer). 
For example:
   O I  line (species code:  8.00) at 7771.944A with W = 205.5mA --> 0800_5577339_206
  Fe II line (species code: 26.01) at 4380.740A with W =   2.9mA --> 2601-4380740_003
^[2] For example: C I --> 6.00, Fe II --> 26.01, Ni I --> 28.00
^[3] Expressed in the usual normalization of A(H) = 12; i.e., A(X) = log[N(X)/N(H)] + 12.



Description: "fesimulated.dat"
--------------------------------------------------------------------------
Fourier transform results computed from the theoretical profiles of 371 Fe lines
(150 Fe I and 221 Fe II lines) simulated by using the CALSPEC code for
10 models of different equatorial rotational velocity (model 0, model 1, 
model 2, ... model 9 corresponding to v_e= 15, 30, 45, ... 150 km/s).
Presented are the positions of 1st-zero (q1) and 2nd-zero (q2) along with 
the heights of the main lobe (h0 = equivalent width) and the 1st side lobe (h1),
which were measured from the Fourier transform amplitude |d(sigma)|. 
Those 19 Fe lines, which were eventually rejected from the main analysis(because  
of the anomalusly large deviation of observed q1 or unstable theoretical q1 values 
sometimes seen for very weak line cases), are indicated by "X" in column 419.
--------------------------------------------------------------------------

Byte-by-byte Description: "fesimulated.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1- 16  A16   ---     l-code  line code
  17- 24  F8.2  ---      K      T-sensitivity parameter (=dlogW/dlogT)        
  25- 32  F8.4  s/km    q1obs   observed 1st-zero position
  34- 41  F8.5  s/km    q1_0    1st-zero position for model 0
  42- 49  F8.5  s/km    q1_1    1st-zero position for model 1
  50- 57  F8.5  s/km    q1_2    1st-zero position for model 2
  58- 65  F8.5  s/km    q1_3    1st-zero position for model 3
  66- 73  F8.5  s/km    q1_4    1st-zero position for model 4
  74- 81  F8.5  s/km    q1_5    1st-zero position for model 5
  82- 89  F8.5  s/km    q1_6    1st-zero position for model 6
  90- 97  F8.5  s/km    q1_7    1st-zero position for model 7
  98-105  F8.5  s/km    q1_8    1st-zero position for model 8
 106-113  F8.5  s/km    q1_9    1st-zero position for model 9
 115-122  F8.5  s/km    q2_0    2nd-zero position for model 0
 123-130  F8.5  s/km    q2_1    2nd-zero position for model 1
 131-138  F8.5  s/km    q2_2    2nd-zero position for model 2
 139-146  F8.5  s/km    q2_3    2nd-zero position for model 3
 147-154  F8.5  s/km    q2_4    2nd-zero position for model 4
 155-162  F8.5  s/km    q2_5    2nd-zero position for model 5
 163-170  F8.5  s/km    q2_6    2nd-zero position for model 6
 171-178  F8.5  s/km    q2_7    2nd-zero position for model 7
 179-186  F8.5  s/km    q2_8    2nd-zero position for model 8
 187-194  F8.5  s/km    q2_9    2nd-zero position for model 9
 196-206  E11.4   A     h0_0    height of the main lobe for model 0
 207-217  E11.4   A     h0_1    height of the main lobe for model 1
 218-228  E11.4   A     h0_2    height of the main lobe for model 2
 229-239  E11.4   A     h0_3    height of the main lobe for model 3
 240-250  E11.4   A     h0_4    height of the main lobe for model 4
 251-261  E11.4   A     h0_5    height of the main lobe for model 5
 262-272  E11.4   A     h0_6    height of the main lobe for model 6
 273-283  E11.4   A     h0_7    height of the main lobe for model 7
 284-294  E11.4   A     h0_8    height of the main lobe for model 8
 295-305  E11.4   A     h0_9    height of the main lobe for model 9
 307-317  E11.4   A     h1_0    height of the 1st side lobe for model 0
 318-328  E11.4   A     h1_1    height of the 1st side lobe for model 1
 329-339  E11.4   A     h1_2    height of the 1st side lobe for model 2
 340-350  E11.4   A     h1_3    height of the 1st side lobe for model 3
 351-361  E11.4   A     h1_4    height of the 1st side lobe for model 4
 362-372  E11.4   A     h1_5    height of the 1st side lobe for model 5
 373-383  E11.4   A     h1_6    height of the 1st side lobe for model 6
 384-394  E11.4   A     h1_7    height of the 1st side lobe for model 7
 395-405  E11.4   A     h1_8    height of the 1st side lobe for model 8
 406-416  E11.4   A     h1_9    height of the 1st side lobe for model 9
 419-419    A1   ---   reject   If "X", this line was not used for analysis   
-----------------------------------------------------------------------------


Description: "obsprofiles.dat"
--------------------------------------------------------------------------
Data of the observed spectrum for each line are given in the relevant part of this 
file, which begins with a header line (including data information), followed by 
lines of profile data. 
The profile data are represented by wl (wavelength) and Flam (residual flux
of the observed spectrum roughly normalized in advance)
at each of the np profile points.
The actual calculation of Fourie transform was applied to the profile  
renormalized with the carefully specified continuum level (Fcont)  
as 1-Flam/Fcont, and the selected portion of the line profile
[lam1, lam2] (corresponding to profile numbers n1 and n2) was used. 
The unused Flam data (outside of this range) are shown with negative
sign (-Flam) for the sake of clear distinction.  
See the "data index" given below for the line number range relevant for each section. 
For example, the spectrum for 2600-4383544_111, which is at the line number range 
of 10390-10463 (74 lines) in this file', can be extracted by the following unix command. 
head -10463 obsprofiles.dat | tail -74 > 2600-4383544_111.txt
--------------------------------------------------------------------------

Byte-by-byte Description: "obsprofiles.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
(header line)
   3- 18  A16    ---     l-code  line code
  19- 26  F8.4   ---     Fcont   continuum level        
  27- 30   I4    ---      np     number of profile data points        
(data lines)
   1-  9  F9.4    A      lambda  wavelength (scale is corrected to the laboratory frame)
  10- 18  F9.4   ---     Flam    residual flux (negative -flam outside of [lam1,lam2])
-----------------------------------------------------------------------------
[Data Index]
  linecode       linbeg-linend data lines
2401-4051930_036  00001-00089  ( 89 lines)
1200-4057505_047  00090-00188  ( 99 lines)
2601-4061779_015  00189-00281  ( 93 lines)
2600-4062441_020  00282-00364  ( 83 lines)
2600-4063594_115  00365-00479  (115 lines)
2201-4064360_009  00480-00555  ( 76 lines)
2801-4067031_090  00556-00680  (125 lines)
2600-4067978_026  00681-00766  ( 86 lines)
2600-4071738_094  00767-00859  ( 93 lines)
2401-4072561_024  00860-00931  ( 72 lines)
2600-4073762_018  00932-01010  ( 79 lines)
2600-4074786_014  01011-01082  ( 72 lines)
1401-4075452_015  01083-01155  ( 73 lines)
3801-4077709_118  01156-01266  (111 lines)
2600-4078353_009  01267-01331  ( 65 lines)
2401-4082285_015  01332-01426  ( 95 lines)
2600-4084492_017  01427-01488  ( 62 lines)
2401-4086128_015  01489-01555  ( 67 lines)
2601-4111876_009  01556-01610  ( 55 lines)
2600-4114445_006  01611-01681  ( 71 lines)
2600-4118544_047  01682-01767  ( 86 lines)
2601-4119519_013  01768-01838  ( 71 lines)
2600-4120206_008  01839-01910  ( 72 lines)
2700-4121318_006  01911-01977  ( 67 lines)
2600-4121802_006  01978-02047  ( 70 lines)
2601-4122659_059  02048-02136  ( 89 lines)
2601-4124783_023  02137-02221  ( 85 lines)
2600-4125620_009  02222-02288  ( 67 lines)
2600-4126183_010  02289-02362  ( 74 lines)
1401-4128054_117  02363-02440  ( 78 lines)
2601-4128739_034  02441-02506  ( 66 lines)
1401-4130894_142  02507-02610  (104 lines)
2600-4132058_064  02611-02682  ( 72 lines)
2600-4132899_017  02683-02749  ( 67 lines)
2600-4134677_030  02750-02834  ( 85 lines)
2600-4136998_021  02835-02921  ( 87 lines)
2601-4139722_003  02922-02994  ( 73 lines)
2701-4145137_009  02995-03071  ( 77 lines)
2401-4145780_039  03072-03143  ( 72 lines)
2401-4150993_010  03144-03217  ( 74 lines)
2601-4153003_006  03218-03288  ( 71 lines)
2600-4153899_030  03289-03366  ( 78 lines)
2600-4156799_024  03367-03439  ( 73 lines)
2600-4157779_022  03440-03522  ( 83 lines)
1601-4162665_006  03523-03595  ( 73 lines)
2201-4163644_072  03596-03683  ( 88 lines)
1200-4167271_027  03684-03773  ( 90 lines)
2201-4171904_073  03774-03860  ( 87 lines)
2401-4172591_015  03861-03930  ( 70 lines)
2601-4173451_110  03931-04012  ( 82 lines)
2600-4175636_024  04013-04086  ( 74 lines)
2600-4176565_019  04087-04168  ( 82 lines)
2601-4178854_091  04169-04239  ( 71 lines)
2401-4179421_046  04240-04303  ( 64 lines)
2600-4181754_049  04304-04381  ( 78 lines)
2301-4183428_014  04382-04449  ( 68 lines)
2600-4184891_018  04450-04520  ( 71 lines)
2601-4186102_003  04521-04579  ( 59 lines)
2600-4187038_041  04580-04649  ( 70 lines)
2600-4187795_070  04650-04742  ( 93 lines)
1401-4190707_005  04743-04799  ( 57 lines)
2600-4191430_038  04800-04878  ( 79 lines)
2801-4192065_021  04879-04940  ( 62 lines)
2600-4196208_018  04941-05007  ( 67 lines)
2600-4199095_052  05008-05072  ( 65 lines)
2600-4202029_065  05073-05148  ( 76 lines)
2501-4206367_009  05149-05232  ( 84 lines)
3801-4215519_103  05233-05317  ( 85 lines)
2600-4217545_016  05318-05381  ( 64 lines)
2600-4219359_039  05382-05453  ( 72 lines)
2600-4222213_023  05454-05535  ( 82 lines)
2600-4224171_024  05536-05608  ( 73 lines)
2401-4224860_026  05609-05675  ( 67 lines)
2000-4226728_041  05676-05754  ( 79 lines)
2600-4227426_062  05755-05833  ( 79 lines)
2800-4231032_004  05834-05904  ( 71 lines)
2600-4235936_053  05905-05975  ( 71 lines)
2600-4238023_013  05976-06047  ( 72 lines)
2600-4238810_032  06048-06128  ( 81 lines)
2401-4242364_074  06129-06209  ( 81 lines)
2801-4244779_016  06210-06271  ( 62 lines)
2600-4245257_009  06272-06328  ( 57 lines)
2101-4246822_010  06329-06392  ( 64 lines)
2600-4247425_032  06393-06461  ( 69 lines)
2600-4250119_053  06462-06540  ( 79 lines)
2600-4250786_067  06541-06613  ( 73 lines)
2501-4251717_011  06614-06684  ( 71 lines)
2401-4252632_039  06685-06755  ( 71 lines)
2401-4256108_008  06756-06826  ( 71 lines)
2501-4259200_009  06827-06898  ( 72 lines)
2600-4260474_075  06899-06970  ( 72 lines)
2401-4261913_066  06971-07047  ( 77 lines)
2601-4263861_013  07048-07118  ( 71 lines)
2600-4265268_003  07119-07181  ( 63 lines)
2401-4269277_028  07182-07250  ( 69 lines)
2600-4271153_051  07251-07320  ( 70 lines)
2600-4271760_093  07321-07398  ( 78 lines)
2601-4273320_053  07399-07475  ( 77 lines)
2400-4274812_042  07476-07551  ( 76 lines)
2401-4275567_053  07552-07629  ( 78 lines)
2201-4277538_004  07630-07699  ( 70 lines)
2601-4278151_029  07700-07771  ( 72 lines)
2801-4279216_010  07772-07837  ( 66 lines)
2600-4282403_040  07838-07918  ( 81 lines)
2401-4284188_042  07919-07988  ( 70 lines)
2600-4285441_010  07989-08061  ( 73 lines)
2601-4286271_014  08062-08130  ( 69 lines)
2201-4287873_034  08131-08200  ( 70 lines)
2400-4289730_036  08201-08266  ( 66 lines)
2201-4290215_088  08267-08338  ( 72 lines)
2501-4292237_007  08339-08407  ( 69 lines)
2201-4294094_090  08408-08492  ( 85 lines)
2800-4295882_005  08493-08562  ( 70 lines)
2601-4296566_076  08563-08645  ( 83 lines)
2600-4298036_006  08646-08717  ( 72 lines)
2600-4299234_049  08718-08799  ( 82 lines)
2201-4300042_107  08800-08887  ( 88 lines)
2201-4301922_060  08888-08962  ( 75 lines)
2601-4303170_095  08963-09040  ( 78 lines)
2401-4306916_010  09041-09115  ( 75 lines)
2201-4312860_072  09116-09199  ( 84 lines)
2601-4314302_044  09200-09268  ( 69 lines)
2201-4316794_013  09269-09336  ( 68 lines)
2601-4318176_004  09337-09391  ( 55 lines)
2600-4325761_102  09392-09471  ( 80 lines)
2501-4326639_010  09472-09532  ( 61 lines)
2201-4330698_009  09533-09593  ( 61 lines)
2601-4351762_115  09594-09673  ( 80 lines)
2600-4352734_015  09674-09745  ( 72 lines)
2601-4354333_011  09746-09819  ( 74 lines)
2601-4357573_022  09820-09890  ( 71 lines)
2601-4361252_012  09891-09962  ( 72 lines)
2801-4362099_031  09963-10038  ( 76 lines)
2401-4362924_006  10039-10102  ( 64 lines)
2201-4367652_036  10103-10177  ( 75 lines)
2601-4369400_041  10178-10249  ( 72 lines)
2600-4375929_006  10250-10319  ( 70 lines)
2601-4380740_003  10320-10389  ( 70 lines)
2600-4383544_111  10390-10463  ( 74 lines)
2601-4385377_089  10464-10540  ( 77 lines)
2201-4386846_026  10541-10610  ( 70 lines)
2600-4388407_012  10611-10671  ( 61 lines)
1201-4390572_062  10672-10747  ( 76 lines)
2501-4393379_002  10748-10820  ( 73 lines)
2201-4394059_026  10821-10896  ( 76 lines)
2201-4395031_106  10897-10978  ( 82 lines)
2201-4395839_020  10979-11046  ( 68 lines)
2201-4399765_058  11047-11119  ( 73 lines)
2600-4404750_094  11120-11204  ( 85 lines)
2600-4408413_010  11205-11278  ( 74 lines)
2201-4411073_027  11279-11357  ( 79 lines)
2601-4413591_020  11358-11431  ( 74 lines)
2600-4415122_068  11432-11515  ( 84 lines)
2601-4416819_091  11516-11608  ( 93 lines)
2201-4417714_059  11609-11688  ( 80 lines)
2201-4418331_018  11689-11754  ( 66 lines)
2601-4418941_008  11755-11820  ( 66 lines)
2201-4421938_015  11821-11897  ( 77 lines)
2600-4422568_014  11898-11964  ( 67 lines)
2601-4431596_009  11965-12028  ( 64 lines)
2600-4433218_009  12029-12101  ( 73 lines)
1201-4433988_035  12102-12201  (100 lines)
2201-4441729_009  12202-12265  ( 64 lines)
2600-4442339_020  12266-12334  ( 69 lines)
2201-4443801_093  12335-12408  ( 74 lines)
2601-4445255_003  12409-12477  ( 69 lines)
2601-4446243_008  12478-12550  ( 73 lines)
2600-4447717_023  12551-12635  ( 85 lines)
2601-4449611_010  12636-12703  ( 68 lines)
2201-4450482_048  12704-12792  ( 89 lines)
2601-4451541_035  12793-12875  ( 83 lines)
2601-4453194_006  12876-12951  ( 76 lines)
5801-4460207_003  12952-13024  ( 73 lines)
2201-4464449_031  13025-13116  ( 92 lines)
2401-4465730_006  13117-13187  ( 71 lines)
2600-4466551_030  13188-13271  ( 84 lines)
2201-4468493_100  13272-13351  ( 80 lines)
2601-4472923_039  13352-13432  ( 81 lines)
2501-4478637_006  13433-13516  ( 84 lines)
2600-4484220_010  13517-13590  ( 74 lines)
2600-4485676_005  13591-13658  ( 68 lines)
2601-4487489_007  13659-13731  ( 73 lines)
2201-4488324_034  13732-13817  ( 86 lines)
2601-4489176_076  13818-13906  ( 89 lines)
2600-4490084_003  13907-13985  ( 79 lines)
2600-4490760_003  13986-14046  ( 61 lines)
2601-4491397_082  14047-14130  ( 84 lines)
2601-4493521_015  14131-14209  ( 79 lines)
2600-4494563_026  14210-14294  ( 85 lines)
2601-4499684_007  14295-14364  ( 70 lines)
2201-4501270_096  14365-14452  ( 88 lines)
2601-4507091_009  14453-14550  ( 98 lines)
2601-4508280_103  14551-14641  ( 91 lines)
2801-4509272_007  14642-14720  ( 79 lines)
2601-4515333_099  14721-14804  ( 84 lines)
2701-4516632_004  14805-14873  ( 69 lines)
2600-4517524_002  14874-14941  ( 68 lines)
2201-4518332_008  14942-15025  ( 84 lines)
2501-4518956_002  15026-15087  ( 62 lines)
2601-4520218_091  15088-15173  ( 86 lines)
2601-4522628_115  15174-15275  (102 lines)
2600-4528614_050  15276-15374  ( 99 lines)
2401-4539595_021  15375-15465  ( 91 lines)
2601-4541516_070  15466-15550  ( 85 lines)
2201-4544016_005  15551-15623  ( 73 lines)
2201-4545133_009  15624-15701  ( 78 lines)
2400-4545953_002  15702-15770  ( 69 lines)
2600-4547847_009  15771-15847  ( 77 lines)
2201-4552293_007  15848-15926  ( 79 lines)
5601-4554034_094  15927-16019  ( 93 lines)
2401-4554988_064  16020-16108  ( 89 lines)
2601-4555887_110  16109-16192  ( 84 lines)
2401-4558650_121  16193-16290  ( 98 lines)
2601-4559545_002  16291-16349  ( 59 lines)
5801-4562359_003  16350-16416  ( 67 lines)
2201-4563757_086  16417-16498  ( 82 lines)
2301-4564577_009  16499-16578  ( 80 lines)
2401-4565740_038  16579-16664  ( 86 lines)
2201-4568314_003  16665-16731  ( 67 lines)
2701-4569246_004  16732-16811  ( 80 lines)
2201-4571971_107  16812-16905  ( 94 lines)
2601-4576333_068  16906-16992  ( 87 lines)
2601-4579522_018  16993-17057  ( 65 lines)
2601-4580053_027  17058-17123  ( 66 lines)
2601-4582830_054  17124-17200  ( 77 lines)
2601-4583829_138  17201-17290  ( 90 lines)
2401-4587264_005  17291-17372  ( 82 lines)
2401-4588199_104  17373-17460  ( 88 lines)
2201-4589958_041  17461-17540  ( 80 lines)
2401-4592049_065  17541-17610  ( 70 lines)
2601-4596009_036  17611-17686  ( 76 lines)
2601-4598485_016  17687-17771  ( 85 lines)
2601-4601373_006  17772-17845  ( 74 lines)
2600-4602940_007  17846-17931  ( 86 lines)
2800-4604988_013  17932-18004  ( 73 lines)
2800-4606221_003  18005-18077  ( 73 lines)
2600-4607646_004  18078-18161  ( 84 lines)
2601-4610589_003  18162-18241  ( 80 lines)
2600-4611279_010  18242-18323  ( 82 lines)
2601-4614545_004  18324-18395  ( 72 lines)
2401-4616629_060  18396-18475  ( 80 lines)
2401-4618803_091  18476-18559  ( 84 lines)
2601-4620513_050  18560-18642  ( 83 lines)
2601-4625898_013  18643-18718  ( 76 lines)
2601-4629331_101  18719-18796  ( 78 lines)
2601-4631867_006  18797-18873  ( 77 lines)
2401-4634070_081  18874-18963  ( 90 lines)
2601-4635317_052  18964-19042  ( 79 lines)
2201-4636320_002  19043-19104  ( 62 lines)
2600-4637503_005  19105-19167  ( 63 lines)
2601-4638041_021  19168-19239  ( 72 lines)
2601-4640804_009  19240-19317  ( 78 lines)
2600-4643463_004  19318-19387  ( 70 lines)
2400-4646162_006  19388-19462  ( 75 lines)
2600-4647434_008  19463-19535  ( 73 lines)
1301-4663046_029  19536-19619  ( 84 lines)
2601-4663704_023  19620-19694  ( 75 lines)
2601-4666749_052  19695-19777  ( 83 lines)
2600-4667453_010  19778-19847  ( 70 lines)
2601-4670170_023  19848-19916  ( 69 lines)
3000-4680134_006  19917-19985  ( 69 lines)
2401-4684753_005  19986-20054  ( 69 lines)
2600-4691411_009  20055-20132  ( 78 lines)
1600-4694113_003  20133-20205  ( 73 lines)
2401-4697598_010  20206-20267  ( 62 lines)
1401-4699451_007  20268-20347  ( 80 lines)
1200-4702991_045  20348-20440  ( 93 lines)
2800-4703807_004  20441-20508  ( 68 lines)
2600-4704948_002  20509-20580  ( 72 lines)
2600-4707274_010  20581-20650  ( 70 lines)
2800-4714417_031  20651-20731  ( 81 lines)
2401-4715092_003  20732-20804  ( 73 lines)
2800-4715762_009  20805-20870  ( 66 lines)
2400-4718419_004  20871-20948  ( 78 lines)
2201-4719511_002  20949-21009  ( 61 lines)
3000-4722153_014  21010-21085  ( 76 lines)
2401-4723340_006  21086-21157  ( 72 lines)
2600-4728546_004  21158-21236  ( 79 lines)
2601-4731448_060  21237-21327  ( 91 lines)
2501-4738290_006  21328-21405  ( 78 lines)
2600-4745800_004  21406-21478  ( 73 lines)
2500-4754040_005  21479-21553  ( 75 lines)
2800-4754762_002  21554-21616  ( 63 lines)
2501-4755727_019  21617-21698  ( 82 lines)
2800-4756515_012  21699-21766  ( 68 lines)
2601-4760159_002  21767-21826  ( 60 lines)
2201-4763883_012  21827-21909  ( 83 lines)
2500-4765850_003  21910-21969  ( 60 lines)
2401-4779053_003  21970-22031  ( 62 lines)
2201-4779985_028  22032-22114  ( 83 lines)
2500-4783430_006  22115-22190  ( 76 lines)
2501-4784624_002  22191-22261  ( 71 lines)
2201-4798531_006  22262-22325  ( 64 lines)
2600-4800649_002  22326-22383  ( 58 lines)
2201-4805085_047  22384-22476  ( 93 lines)
2401-4812337_031  22477-22565  ( 89 lines)
1601-4815552_003  22566-22638  ( 73 lines)
2500-4823520_009  22639-22708  ( 70 lines)
2401-4824127_092  22709-22789  ( 81 lines)
2601-4826682_007  22790-22864  ( 75 lines)
2601-4833192_005  22865-22929  ( 65 lines)
2401-4836229_033  22930-23017  ( 88 lines)
2800-4838643_004  23018-23090  ( 73 lines)
2401-4848235_066  23091-23171  ( 81 lines)
2600-4878211_014  23172-23247  ( 76 lines)
3901-4883682_026  23248-23311  ( 64 lines)
2401-4884607_023  23312-23388  ( 77 lines)
2600-4886331_005  23389-23455  ( 67 lines)
2600-4890755_035  23456-23527  ( 72 lines)
2600-4891492_049  23528-23610  ( 83 lines)
2601-4893813_010  23611-23688  ( 78 lines)
2801-4898945_004  23689-23739  ( 51 lines)
2401-4901623_014  23740-23809  ( 70 lines)
2600-4903310_015  23810-23877  ( 68 lines)
2800-4904412_012  23878-23953  ( 76 lines)
2601-4908145_010  23954-24022  ( 69 lines)
2201-4911194_030  24023-24087  ( 65 lines)
2401-4912462_011  24088-24155  ( 68 lines)
2601-4913296_018  24156-24220  ( 65 lines)
2800-4913973_005  24221-24285  ( 65 lines)
2800-4918364_009  24286-24349  ( 64 lines)
2600-4918993_042  24350-24429  ( 80 lines)
2600-4920502_065  24430-24515  ( 86 lines)
2601-4923921_157  24516-24617  (102 lines)
0600-4932049_003  24618-24683  ( 66 lines)
2801-4932658_002  24684-24739  ( 56 lines)
2600-4933341_005  24740-24799  ( 60 lines)
5601-4934077_081  24800-24888  ( 89 lines)
2800-4935831_006  24889-24951  ( 63 lines)
2600-4946387_005  24952-25019  ( 68 lines)
2601-4948087_010  25020-25089  ( 70 lines)
2601-4948791_015  25090-25161  ( 72 lines)
2601-4951581_023  25162-25235  ( 74 lines)
2601-4953980_011  25236-25302  ( 67 lines)
2400-4954806_004  25303-25364  ( 62 lines)
2601-4958821_005  25365-25438  ( 74 lines)
2600-4966088_012  25439-25522  ( 84 lines)
2601-4969356_002  25523-25570  ( 48 lines)
2600-4969917_004  25571-25634  ( 64 lines)
2600-4973101_007  25635-25712  ( 78 lines)
2601-4975251_002  25713-25788  ( 76 lines)
2601-4976006_004  25789-25867  ( 79 lines)
2601-4977033_016  25868-25941  ( 74 lines)
2601-4977919_004  25942-26005  ( 64 lines)
2800-4980173_016  26006-26078  ( 73 lines)
2600-4982499_024  26079-26148  ( 70 lines)
2600-4983250_012  26149-26210  ( 62 lines)
2601-4990506_021  26211-26282  ( 72 lines)
2601-4993350_033  26283-26369  ( 87 lines)
2601-4999183_008  26370-26435  ( 66 lines)
2601-5001953_077  26436-26515  ( 80 lines)
2601-5004188_034  26516-26597  ( 82 lines)
2601-5008984_007  26598-26660  ( 63 lines)
2600-5014942_019  26661-26731  ( 71 lines)
2601-5015752_020  26732-26806  ( 75 lines)
2601-5018436_169  26807-26891  ( 85 lines)
2601-5030632_027  26892-26972  ( 81 lines)
1401-5041024_098  26973-27063  ( 91 lines)
2601-5045106_012  27064-27121  ( 58 lines)
2600-5049819_011  27122-27195  ( 74 lines)
0600-5052144_005  27196-27253  ( 58 lines)
2600-5074748_019  27254-27322  ( 69 lines)
2601-5075760_019  27323-27393  ( 71 lines)
2800-5099930_009  27394-27453  ( 60 lines)
2601-5106108_010  27454-27530  ( 77 lines)
2601-5112999_007  27531-27605  ( 75 lines)
2601-5117031_012  27606-27690  ( 85 lines)
2601-5120344_010  27691-27761  ( 71 lines)
2601-5127862_022  27762-27833  ( 72 lines)
2201-5129156_033  27834-27913  ( 80 lines)
2601-5132661_017  27914-27988  ( 75 lines)
2600-5133688_038  27989-28057  ( 69 lines)
2601-5140691_002  28058-28117  ( 60 lines)
2800-5155764_009  28118-28182  ( 65 lines)
2601-5158059_005  28183-28244  ( 62 lines)
2601-5160839_022  28245-28314  ( 70 lines)
2600-5162272_031  28315-28391  ( 77 lines)
2601-5163015_004  28392-28446  ( 55 lines)
2601-5163572_007  28447-28510  ( 64 lines)
2601-5169028_178  28511-28613  (103 lines)
2601-5170105_005  28614-28678  ( 65 lines)
1200-5172684_126  28679-28760  ( 82 lines)
2601-5180312_014  28761-28834  ( 74 lines)
1200-5183604_142  28835-28919  ( 85 lines)
2201-5185902_029  28920-28987  ( 68 lines)
2601-5186867_007  28988-29052  ( 65 lines)
2201-5188687_056  29053-29137  ( 85 lines)
2600-5191454_030  29138-29207  ( 70 lines)
2600-5192343_036  29208-29271  ( 64 lines)
2601-5193733_005  29272-29332  ( 61 lines)
2601-5194381_005  29333-29382  ( 50 lines)
2601-5197568_102  29383-29474  ( 92 lines)
2601-5199119_018  29475-29536  ( 62 lines)
2400-5204498_023  29537-29603  ( 67 lines)
2201-5211530_010  29604-29671  ( 68 lines)
2601-5218841_011  29672-29734  ( 63 lines)
2601-5222351_007  29735-29806  ( 72 lines)
2601-5223804_003  29807-29856  ( 50 lines)
2601-5224404_003  29857-29913  ( 57 lines)
2601-5231059_003  29914-29971  ( 58 lines)
2601-5231911_004  29972-30032  ( 61 lines)
2601-5234623_111  30033-30110  ( 78 lines)
2601-5236621_004  30111-30177  ( 67 lines)
2401-5237328_072  30178-30244  ( 67 lines)
2601-5237949_014  30245-30304  ( 60 lines)
2401-5246768_018  30305-30377  ( 73 lines)
2601-5247956_025  30378-30452  ( 75 lines)
2601-5251226_028  30453-30523  ( 71 lines)
2601-5253649_016  30524-30593  ( 70 lines)
2601-5254920_044  30594-30670  ( 77 lines)
2601-5260254_055  30671-30759  ( 89 lines)
2601-5264802_064  30760-30834  ( 75 lines)
2600-5266554_030  30835-30902  ( 68 lines)
2600-5269537_054  30903-30975  ( 73 lines)
2601-5272399_035  30976-31054  ( 79 lines)
2401-5274964_064  31055-31132  ( 78 lines)
2601-5275997_109  31133-31218  ( 86 lines)
2601-5278196_008  31219-31281  ( 63 lines)
2601-5278939_013  31282-31351  ( 70 lines)
2600-5281789_015  31352-31417  ( 66 lines)
2401-5313563_037  31418-31491  ( 74 lines)
2600-5324178_040  31492-31574  ( 83 lines)
2601-5325552_044  31575-31655  ( 81 lines)
2401-5334869_043  31656-31743  ( 88 lines)
2201-5336786_025  31744-31825  ( 82 lines)
2600-5341023_010  31826-31895  ( 70 lines)
2600-5343438_003  31896-31956  ( 61 lines)
2601-5344109_003  31957-32018  ( 62 lines)
2601-5355421_006  32019-32085  ( 67 lines)
2601-5357086_003  32086-32149  ( 64 lines)
2601-5360480_004  32150-32227  ( 78 lines)
2601-5362861_097  32228-32329  (102 lines)
2600-5364870_025  32330-32410  ( 81 lines)
2601-5366209_008  32411-32474  ( 64 lines)
2600-5367465_031  32475-32550  ( 76 lines)
2600-5371489_039  32551-32631  ( 81 lines)
2600-5373708_004  32632-32703  ( 72 lines)
2201-5381022_015  32704-32776  ( 73 lines)
2600-5383368_048  32777-32867  ( 91 lines)
2601-5387063_026  32868-32945  ( 78 lines)
2601-5388026_003  32946-33005  ( 60 lines)
2600-5389478_008  33006-33074  ( 69 lines)
2601-5393841_010  33075-33142  ( 68 lines)
2601-5395854_026  33143-33224  ( 82 lines)
2600-5397127_020  33225-33288  ( 64 lines)
2600-5424067_048  33289-33349  ( 61 lines)
2601-5425248_044  33350-33418  ( 69 lines)
2601-5427816_027  33419-33493  ( 75 lines)
2601-5432962_034  33494-33568  ( 75 lines)
2601-5443443_004  33569-33635  ( 67 lines)
2601-5445800_011  33636-33701  ( 66 lines)
2601-5482306_024  33702-33780  ( 79 lines)
2601-5488775_005  33781-33842  ( 62 lines)
2601-5493831_019  33843-33918  ( 76 lines)
2601-5498574_004  33919-33984  ( 66 lines)
2401-5502067_023  33985-34051  ( 67 lines)
2601-5505244_003  34052-34114  ( 63 lines)
2601-5506199_038  34115-34193  ( 79 lines)
2401-5508606_020  34194-34265  ( 72 lines)
2601-5525117_012  34266-34339  ( 74 lines)
1200-5528405_039  34340-34417  ( 78 lines)
2601-5529052_009  34418-34476  ( 59 lines)
2601-5529930_019  34477-34543  ( 67 lines)
2601-5532086_008  34544-34623  ( 80 lines)
2601-5532862_004  34624-34701  ( 78 lines)
2601-5534838_070  34702-34783  ( 82 lines)
2601-5544758_016  34784-34852  ( 69 lines)
2601-5549000_009  34853-34923  ( 71 lines)
2501-5559047_004  34924-34988  ( 65 lines)
2600-5565704_009  34989-35071  ( 83 lines)
2601-5567831_015  35072-35152  ( 81 lines)
2600-5569618_018  35153-35215  ( 63 lines)
2601-5571526_002  35216-35291  ( 76 lines)
2600-5572842_027  35292-35382  ( 91 lines)
2601-5575015_002  35383-35449  ( 67 lines)
2600-5576089_010  35450-35526  ( 77 lines)
2601-5579926_004  35527-35601  ( 75 lines)
2601-5581623_005  35602-35682  ( 81 lines)
2601-5591360_004  35683-35756  ( 74 lines)
2800-5592146_003  35757-35818  ( 62 lines)
1301-5593300_005  35819-35879  ( 61 lines)
2600-5598287_011  35880-35955  ( 76 lines)
2401-5613180_002  35956-36016  ( 61 lines)
2600-5615644_042  36017-36095  ( 79 lines)
2401-5620631_008  36096-36174  ( 79 lines)
2600-5624542_014  36175-36263  ( 89 lines)
2601-5627489_009  36264-36336  ( 73 lines)
2600-5633946_006  36337-36426  ( 90 lines)
2600-5638262_005  36427-36504  ( 78 lines)
2601-5643868_014  36505-36588  ( 84 lines)
2601-5645390_014  36589-36659  ( 71 lines)
2601-5648899_008  36660-36726  ( 67 lines)
2600-5658816_014  36727-36789  ( 63 lines)
2600-5709377_007  36790-36862  ( 73 lines)
2601-5726553_008  36863-36924  ( 62 lines)
2601-5780128_023  36925-36997  ( 73 lines)
2601-5784445_009  36998-37068  ( 71 lines)
2601-5795870_005  37069-37146  ( 78 lines)
2601-5802769_004  37147-37215  ( 69 lines)
2601-5823155_007  37216-37281  ( 66 lines)
2601-5830344_008  37282-37347  ( 66 lines)
2601-5835492_010  37348-37426  ( 79 lines)
2601-5842294_005  37427-37490  ( 64 lines)
2601-6017882_005  37491-37564  ( 74 lines)
2600-6020168_010  37565-37620  ( 56 lines)
2600-6024057_020  37621-37683  ( 63 lines)
2601-6049438_003  37684-37749  ( 66 lines)
2401-6053466_009  37750-37813  ( 64 lines)
2601-6060967_010  37814-37890  ( 77 lines)
2600-6065481_007  37891-37967  ( 77 lines)
2601-6071419_005  37968-38039  ( 72 lines)
2600-6078491_007  38040-38111  ( 72 lines)
2601-6082883_003  38112-38182  ( 71 lines)
2601-6084102_017  38183-38265  ( 83 lines)
2601-6088304_003  38266-38342  ( 77 lines)
2401-6089632_007  38343-38421  ( 79 lines)
2401-6112261_002  38422-38491  ( 70 lines)
2601-6113319_010  38492-38572  ( 81 lines)
2601-6120322_001  38573-38637  ( 65 lines)
2601-6124136_002  38638-38696  ( 59 lines)
2600-6127906_002  38697-38765  ( 69 lines)
2600-6136614_010  38766-38839  ( 74 lines)
2600-6137691_008  38840-38911  ( 72 lines)
5601-6141713_054  38912-38994  ( 83 lines)
2601-6147734_048  38995-39072  ( 78 lines)
2601-6149246_047  39073-39148  ( 76 lines)
2601-6150095_002  39149-39205  ( 57 lines)
2000-6162173_004  39206-39276  ( 71 lines)
2600-6170506_005  39277-39353  ( 77 lines)
2600-6191557_009  39354-39433  ( 80 lines)
2601-6199190_006  39434-39510  ( 77 lines)
2601-6229340_002  39511-39591  ( 81 lines)
2600-6230722_011  39592-39672  ( 81 lines)
2600-6232640_003  39673-39735  ( 63 lines)
2601-6233540_008  39736-39815  ( 80 lines)
2601-6238386_052  39816-39899  ( 84 lines)
1301-6243367_010  39900-39974  ( 75 lines)
2600-6246318_008  39975-40046  ( 72 lines)
2601-6247557_085  40047-40133  ( 87 lines)
2601-6248907_012  40134-40220  ( 87 lines)
2600-6252555_007  40221-40297  ( 77 lines)
1400-6254188_004  40298-40368  ( 71 lines)
2601-6269959_005  40369-40445  ( 77 lines)
2600-6301499_008  40446-40517  ( 72 lines)
2601-6305296_020  40518-40590  ( 73 lines)
2601-6357161_009  40591-40666  ( 76 lines)
2600-6400000_019  40667-40727  ( 61 lines)
2601-6416919_046  40728-40797  ( 70 lines)
2601-6432676_034  40798-40875  ( 78 lines)
2601-6442958_013  40876-40937  ( 62 lines)
2601-6446407_020  40938-40995  ( 58 lines)
2601-6708879_003  40996-41070  ( 75 lines)
2201-6717805_003  41071-41131  ( 61 lines)
2601-6719640_002  41132-41198  ( 67 lines)
0700-6722610_003  41199-41258  ( 60 lines)
2600-6752707_001  41259-41314  ( 56 lines)
2601-6857853_009  41315-41385  ( 71 lines)
2601-6862517_011  41386-41453  ( 68 lines)
2601-7449329_018  41454-41518  ( 65 lines)
2601-7462410_045  41519-41599  ( 81 lines)
0700-7468312_054  41600-41688  ( 89 lines)
2600-7511018_021  41689-41769  ( 81 lines)
2601-7513176_021  41770-41840  ( 71 lines)
2601-7515102_011  41841-41888  ( 48 lines)
2601-7533368_016  41889-41961  ( 73 lines)
2600-7586017_009  41962-42025  ( 64 lines)
2601-7731688_011  42026-42084  ( 59 lines)
0800-7771944_206  42085-42183  ( 99 lines)
0800-7774166_191  42184-42271  ( 88 lines)
0800-7775388_155  42272-42359  ( 88 lines)
2600-7832195_013  42360-42424  ( 65 lines)
-----------------------------------------------------------------------------



==> anc/fesimulated.dat <==
2600-4062441_020  -11.28  0.0389  0.04055 0.04045 0.04038 0.04028 0.04014 0.03997 0.03980 0.03955 0.03929 0.03905  0.07511 0.07511 0.07505 0.07496 0.07495 0.07494 0.07488 0.07488 0.07487 0.07479  0.1993E-01 0.2008E-01 0.2029E-01 0.2063E-01 0.2106E-01 0.2161E-01 0.2228E-01 0.2308E-01 0.2402E-01 0.2512E-01  0.2211E-02 0.2239E-02 0.2273E-02 0.2331E-02 0.2413E-02 0.2520E-02 0.2665E-02 0.2825E-02 0.3003E-02 0.3211E-02   
2600-4063594_115   -2.62  0.0405  0.04410 0.04410 0.04420 0.04419 0.04428 0.04436 0.04436 0.04444 0.04453 0.04462  0.08077 0.08093 0.08085 0.08111 0.08151 0.08227 0.08343 0.08509 0.08492 0.08476  0.1142E+00 0.1144E+00 0.1147E+00 0.1151E+00 0.1156E+00 0.1163E+00 0.1171E+00 0.1181E+00 0.1192E+00 0.1205E+00  0.5740E-02 0.5726E-02 0.5679E-02 0.5627E-02 0.5592E-02 0.5530E-02 0.5512E-02 0.5455E-02 0.5367E-02 0.5242E-02   
2600-4067978_026  -10.33  0.0401  0.04093 0.04093 0.04084 0.04075 0.04068 0.04051 0.04035 0.04011 0.03993 0.03978  0.07565 0.07572 0.07572 0.07556 0.07555 0.07555 0.07556 0.07564 0.07564 0.07557  0.2562E-01 0.2579E-01 0.2602E-01 0.2640E-01 0.2689E-01 0.2750E-01 0.2825E-01 0.2912E-01 0.3014E-01 0.3133E-01  0.2701E-02 0.2729E-02 0.2768E-02 0.2825E-02 0.2905E-02 0.3017E-02 0.3157E-02 0.3327E-02 0.3509E-02 0.3710E-02   
2600-4071738_094   -3.24  0.0401  0.04387 0.04389 0.04395 0.04394 0.04404 0.04403 0.04404 0.04412 0.04411 0.04420  0.07977 0.07984 0.07985 0.07993 0.07995 0.08018 0.08044 0.08078 0.08134 0.08184  0.9423E-01 0.9442E-01 0.9470E-01 0.9512E-01 0.9566E-01 0.9634E-01 0.9715E-01 0.9809E-01 0.9917E-01 0.1004E+00  0.5794E-02 0.5775E-02 0.5769E-02 0.5739E-02 0.5695E-02 0.5667E-02 0.5664E-02 0.5655E-02 0.5632E-02 0.5571E-02   
2600-4073762_018  -11.29  0.0328  0.04049 0.04041 0.04035 0.04024 0.04016 0.04000 0.03974 0.03950 0.03926 0.03900  0.07508 0.07501 0.07508 0.07492 0.07483 0.07474 0.07474 0.07475 0.07467 0.07459  0.1811E-01 0.1824E-01 0.1843E-01 0.1873E-01 0.1912E-01 0.1961E-01 0.2021E-01 0.2093E-01 0.2178E-01 0.2278E-01  0.1973E-02 0.1997E-02 0.2029E-02 0.2081E-02 0.2149E-02 0.2240E-02 0.2357E-02 0.2503E-02 0.2671E-02 0.2860E-02   
2600-4074786_014  -11.83  0.0368  0.04018 0.04017 0.04009 0.03993 0.03984 0.03959 0.03943 0.03910 0.03883 0.03852  0.07468 0.07461 0.07461 0.07453 0.07443 0.07427 0.07426 0.07419 0.07419 0.07401  0.1388E-01 0.1400E-01 0.1415E-01 0.1440E-01 0.1473E-01 0.1515E-01 0.1566E-01 0.1627E-01 0.1700E-01 0.1786E-01  0.1566E-02 0.1587E-02 0.1616E-02 0.1664E-02 0.1722E-02 0.1805E-02 0.1908E-02 0.2040E-02 0.2194E-02 0.2373E-02   
2600-4078353_009  -12.99  0.0345  0.03979 0.03972 0.03964 0.03948 0.03931 0.03914 0.03882 0.03848 0.03815 0.03781  0.07410 0.07409 0.07409 0.07400 0.07385 0.07367 0.07352 0.07343 0.07334 0.07317  0.8806E-02 0.8882E-02 0.8996E-02 0.9177E-02 0.9415E-02 0.9718E-02 0.1010E-01 0.1055E-01 0.1111E-01 0.1177E-01  0.1032E-02 0.1048E-02 0.1070E-02 0.1106E-02 0.1153E-02 0.1214E-02 0.1293E-02 0.1399E-02 0.1526E-02 0.1673E-02   
2600-4084492_017  -10.98  0.0382  0.04053 0.04045 0.04044 0.04028 0.04019 0.04003 0.03986 0.03961 0.03936 0.03911  0.07495 0.07495 0.07495 0.07487 0.07486 0.07478 0.07462 0.07462 0.07462 0.07454  0.1718E-01 0.1730E-01 0.1748E-01 0.1776E-01 0.1813E-01 0.1859E-01 0.1916E-01 0.1984E-01 0.2065E-01 0.2159E-01  0.1871E-02 0.1896E-02 0.1930E-02 0.1982E-02 0.2049E-02 0.2128E-02 0.2232E-02 0.2366E-02 0.2523E-02 0.2709E-02   
2600-4114445_006  -12.40  0.0341  0.03983 0.03974 0.03966 0.03949 0.03932 0.03907 0.03874 0.03840 0.03806 0.03756  0.07375 0.07375 0.07375 0.07366 0.07350 0.07333 0.07316 0.07300 0.07283 0.07258  0.5987E-02 0.6036E-02 0.6118E-02 0.6244E-02 0.6411E-02 0.6625E-02 0.6888E-02 0.7213E-02 0.7609E-02 0.8092E-02  0.7253E-03 0.7360E-03 0.7541E-03 0.7810E-03 0.8129E-03 0.8553E-03 0.9080E-03 0.9775E-03 0.1064E-02 0.1170E-02   
2600-4118544_047   -6.33  0.0385  0.04253 0.04253 0.04247 0.04245 0.04245 0.04237 0.04230 0.04229 0.04220 0.04212  0.07752 0.07751 0.07759 0.07768 0.07768 0.07768 0.07784 0.07777 0.07802 0.07818  0.4747E-01 0.4764E-01 0.4792E-01 0.4832E-01 0.4885E-01 0.4950E-01 0.5028E-01 0.5119E-01 0.5223E-01 0.5340E-01  0.4165E-02 0.4176E-02 0.4212E-02 0.4264E-02 0.4318E-02 0.4381E-02 0.4454E-02 0.4535E-02 0.4649E-02 0.4771E-02   
2600-4120206_008  -12.42  0.0328  0.03980 0.03972 0.03963 0.03947 0.03930 0.03912 0.03887 0.03861 0.03826 0.03787  0.07402 0.07394 0.07394 0.07386 0.07385 0.07368 0.07351 0.07333 0.07325 0.07308  0.7660E-02 0.7724E-02 0.7822E-02 0.7974E-02 0.8174E-02 0.8431E-02 0.8750E-02 0.9137E-02 0.9605E-02 0.1017E-01  0.9120E-03 0.9251E-03 0.9437E-03 0.9750E-03 0.1016E-02 0.1067E-02 0.1131E-02 0.1210E-02 0.1309E-02 0.1433E-02   
2600-4121802_006  -12.61  0.0410  0.03973 0.03965 0.03957 0.03940 0.03922 0.03897 0.03863 0.03830 0.03796 0.03755  0.07388 0.07380 0.07380 0.07371 0.07363 0.07344 0.07328 0.07305 0.07288 0.07270  0.5918E-02 0.5971E-02 0.6049E-02 0.6175E-02 0.6338E-02 0.6549E-02 0.6811E-02 0.7130E-02 0.7520E-02 0.7993E-02  0.7081E-03 0.7193E-03 0.7356E-03 0.7644E-03 0.8004E-03 0.8457E-03 0.9032E-03 0.9741E-03 0.1062E-02 0.1174E-02   
2600-4125620_009  -11.49  0.0328  0.04009 0.04002 0.04001 0.03984 0.03967 0.03950 0.03924 0.03899 0.03873 0.03841  0.07445 0.07438 0.07437 0.07437 0.07429 0.07412 0.07395 0.07378 0.07368 0.07360  0.8616E-02 0.8681E-02 0.8774E-02 0.8925E-02 0.9120E-02 0.9372E-02 0.9678E-02 0.1005E-01 0.1050E-01 0.1103E-01  0.9781E-03 0.9909E-03 0.1008E-02 0.1040E-02 0.1081E-02 0.1129E-02 0.1191E-02 0.1266E-02 0.1358E-02 0.1477E-02   
2600-4126183_010  -12.32  0.0362  0.03994 0.03985 0.03977 0.03968 0.03944 0.03926 0.03900 0.03875 0.03841 0.03807  0.07413 0.07413 0.07412 0.07405 0.07404 0.07387 0.07369 0.07353 0.07344 0.07335  0.1007E-01 0.1016E-01 0.1028E-01 0.1047E-01 0.1072E-01 0.1104E-01 0.1144E-01 0.1192E-01 0.1249E-01 0.1319E-01  0.1105E-02 0.1119E-02 0.1140E-02 0.1177E-02 0.1227E-02 0.1285E-02 0.1360E-02 0.1450E-02 0.1562E-02 0.1707E-02   
2600-4132058_064   -5.90  0.0368  0.04301 0.04300 0.04300 0.04300 0.04294 0.04292 0.04286 0.04284 0.04283 0.04284  0.07851 0.07851 0.07853 0.07860 0.07878 0.07893 0.07893 0.07910 0.07927 0.07970  0.6454E-01 0.6476E-01 0.6509E-01 0.6559E-01 0.6623E-01 0.6702E-01 0.6795E-01 0.6904E-01 0.7027E-01 0.7166E-01  0.5179E-02 0.5204E-02 0.5228E-02 0.5262E-02 0.5325E-02 0.5403E-02 0.5448E-02 0.5505E-02 0.5576E-02 0.5697E-02   
2600-4132899_017  -11.88  0.0364  0.04033 0.04033 0.04024 0.04008 0.03999 0.03973 0.03950 0.03931 0.03906 0.03875  0.07483 0.07483 0.07482 0.07474 0.07483 0.07474 0.07458 0.07448 0.07440 0.07448  0.1719E-01 0.1732E-01 0.1751E-01 0.1781E-01 0.1821E-01 0.1871E-01 0.1932E-01 0.2005E-01 0.2091E-01 0.2193E-01  0.1922E-02 0.1949E-02 0.1985E-02 0.2042E-02 0.2122E-02 0.2226E-02 0.2344E-02 0.2481E-02 0.2654E-02 0.2870E-02   
2600-4134677_030   -9.93  0.0384  0.04118 0.04118 0.04109 0.04100 0.04093 0.04075 0.04058 0.04041 0.04024 0.04008  0.07594 0.07595 0.07594 0.07594 0.07602 0.07603 0.07597 0.07594 0.07597 0.07620  0.3013E-01 0.3032E-01 0.3059E-01 0.3101E-01 0.3156E-01 0.3225E-01 0.3308E-01 0.3405E-01 0.3518E-01 0.3648E-01  0.3112E-02 0.3147E-02 0.3196E-02 0.3263E-02 0.3358E-02 0.3488E-02 0.3623E-02 0.3785E-02 0.3973E-02 0.4205E-02   
2600-4136998_021  -10.69  0.0391  0.04069 0.04064 0.04061 0.04046 0.04036 0.04020 0.03996 0.03977 0.03953 0.03928  0.07532 0.07524 0.07524 0.07524 0.07524 0.07517 0.07515 0.07507 0.07491 0.07500  0.2097E-01 0.2112E-01 0.2132E-01 0.2166E-01 0.2208E-01 0.2262E-01 0.2328E-01 0.2406E-01 0.2498E-01 0.2605E-01  0.2250E-02 0.2275E-02 0.2312E-02 0.2373E-02 0.2456E-02 0.2563E-02 0.2685E-02 0.2829E-02 0.2994E-02 0.3206E-02   
2600-4153899_030   -9.70  0.0379  0.04122 0.04120 0.04111 0.04103 0.04094 0.04079 0.04062 0.04046 0.04027 0.04010  0.07605 0.07605 0.07605 0.07604 0.07597 0.07605 0.07605 0.07605 0.07606 0.07606  0.2990E-01 0.3008E-01 0.3033E-01 0.3074E-01 0.3126E-01 0.3192E-01 0.3271E-01 0.3365E-01 0.3473E-01 0.3598E-01  0.3061E-02 0.3095E-02 0.3144E-02 0.3206E-02 0.3298E-02 0.3412E-02 0.3552E-02 0.3709E-02 0.3899E-02 0.4102E-02   
2600-4156799_024  -11.02  0.0378  0.04081 0.04081 0.04072 0.04057 0.04047 0.04030 0.04013 0.03988 0.03971 0.03945  0.07543 0.07545 0.07551 0.07542 0.07542 0.07535 0.07536 0.07541 0.07534 0.07534  0.2444E-01 0.2461E-01 0.2485E-01 0.2524E-01 0.2574E-01 0.2636E-01 0.2713E-01 0.2803E-01 0.2909E-01 0.3032E-01  0.2601E-02 0.2637E-02 0.2684E-02 0.2756E-02 0.2849E-02 0.2966E-02 0.3112E-02 0.3288E-02 0.3483E-02 0.3710E-02   
2600-4157779_022  -11.06  0.0379  0.04056 0.04048 0.04041 0.04030 0.04014 0.03996 0.03980 0.03954 0.03930 0.03904  0.07500 0.07500 0.07510 0.07495 0.07492 0.07493 0.07485 0.07486 0.07475 0.07469  0.2141E-01 0.2157E-01 0.2178E-01 0.2213E-01 0.2259E-01 0.2317E-01 0.2388E-01 0.2472E-01 0.2571E-01 0.2689E-01  0.2119E-02 0.2148E-02 0.2190E-02 0.2250E-02 0.2330E-02 0.2435E-02 0.2560E-02 0.2711E-02 0.2884E-02 0.3089E-02   
2600-4175636_024  -10.79  0.0358  0.04083 0.04076 0.04074 0.04059 0.04049 0.04032 0.04007 0.03989 0.03966 0.03946  0.07542 0.07542 0.07551 0.07544 0.07542 0.07543 0.07533 0.07534 0.07536 0.07534  0.2452E-01 0.2469E-01 0.2493E-01 0.2532E-01 0.2582E-01 0.2645E-01 0.2722E-01 0.2812E-01 0.2919E-01 0.3042E-01  0.2615E-02 0.2651E-02 0.2698E-02 0.2772E-02 0.2870E-02 0.2990E-02 0.3134E-02 0.3311E-02 0.3505E-02 0.3722E-02   
2600-4176565_019  -11.40  0.0379  0.04039 0.04033 0.04033 0.04014 0.03997 0.03981 0.03955 0.03931 0.03913 0.03881  0.07485 0.07484 0.07483 0.07484 0.07477 0.07468 0.07459 0.07459 0.07459 0.07441  0.1904E-01 0.1919E-01 0.1938E-01 0.1971E-01 0.2013E-01 0.2066E-01 0.2132E-01 0.2210E-01 0.2303E-01 0.2412E-01  0.1931E-02 0.1960E-02 0.1996E-02 0.2057E-02 0.2137E-02 0.2237E-02 0.2359E-02 0.2510E-02 0.2679E-02 0.2873E-02   
2600-4181754_049   -7.58  0.0376  0.04232 0.04233 0.04225 0.04225 0.04216 0.04208 0.04192 0.04184 0.04174 0.04174  0.07741 0.07741 0.07749 0.07757 0.07765 0.07766 0.07774 0.07777 0.07802 0.07817  0.4886E-01 0.4908E-01 0.4939E-01 0.4988E-01 0.5050E-01 0.5128E-01 0.5221E-01 0.5329E-01 0.5452E-01 0.5591E-01  0.4398E-02 0.4446E-02 0.4485E-02 0.4555E-02 0.4648E-02 0.4747E-02 0.4880E-02 0.5000E-02 0.5172E-02 0.5306E-02   
2600-4184891_018  -11.85  0.0389  0.04040 0.04033 0.04032 0.04014 0.03998 0.03980 0.03954 0.03929 0.03903 0.03877  0.07482 0.07484 0.07491 0.07482 0.07482 0.07474 0.07474 0.07457 0.07456 0.07447  0.1812E-01 0.1827E-01 0.1846E-01 0.1878E-01 0.1920E-01 0.1972E-01 0.2036E-01 0.2113E-01 0.2204E-01 0.2312E-01  0.2011E-02 0.2041E-02 0.2080E-02 0.2142E-02 0.2227E-02 0.2331E-02 0.2470E-02 0.2619E-02 0.2808E-02 0.3016E-02   
2600-4187038_041   -9.05  0.0389  0.04179 0.04178 0.04170 0.04163 0.04154 0.04144 0.04128 0.04119 0.04103 0.04093  0.07673 0.07673 0.07675 0.07682 0.07690 0.07699 0.07707 0.07708 0.07725 0.07734  0.4144E-01 0.4167E-01 0.4198E-01 0.4249E-01 0.4313E-01 0.4394E-01 0.4491E-01 0.4603E-01 0.4733E-01 0.4880E-01  0.3946E-02 0.3980E-02 0.4033E-02 0.4111E-02 0.4217E-02 0.4337E-02 0.4502E-02 0.4649E-02 0.4851E-02 0.5038E-02   
2600-4187795_070   -5.38  0.0401  0.04333 0.04327 0.04325 0.04323 0.04324 0.04318 0.04316 0.04316 0.04307 0.04308  0.07864 0.07864 0.07870 0.07882 0.07898 0.07914 0.07930 0.07940 0.07958 0.07990  0.6956E-01 0.6977E-01 0.7008E-01 0.7056E-01 0.7118E-01 0.7195E-01 0.7287E-01 0.7393E-01 0.7514E-01 0.7651E-01  0.5276E-02 0.5294E-02 0.5323E-02 0.5363E-02 0.5408E-02 0.5457E-02 0.5538E-02 0.5573E-02 0.5656E-02 0.5695E-02   
2600-4191430_038   -9.47  0.0378  0.04157 0.04157 0.04150 0.04141 0.04131 0.04124 0.04106 0.04088 0.04073 0.04063  0.07639 0.07647 0.07656 0.07648 0.07658 0.07666 0.07665 0.07674 0.07681 0.07698  0.3794E-01 0.3816E-01 0.3847E-01 0.3897E-01 0.3960E-01 0.4039E-01 0.4134E-01 0.4244E-01 0.4372E-01 0.4518E-01  0.3717E-02 0.3754E-02 0.3808E-02 0.3889E-02 0.3998E-02 0.4130E-02 0.4278E-02 0.4460E-02 0.4653E-02 0.4864E-02   
2600-4196208_018  -11.42  0.0367  0.04045 0.04043 0.04035 0.04020 0.04009 0.03992 0.03965 0.03940 0.03914 0.03887  0.07494 0.07485 0.07486 0.07479 0.07479 0.07478 0.07468 0.07468 0.07460 0.07451  0.1786E-01 0.1800E-01 0.1818E-01 0.1849E-01 0.1887E-01 0.1937E-01 0.1998E-01 0.2071E-01 0.2157E-01 0.2259E-01  0.1935E-02 0.1959E-02 0.1990E-02 0.2054E-02 0.2133E-02 0.2229E-02 0.2347E-02 0.2491E-02 0.2660E-02 0.2860E-02   
2600-4199095_052   -7.00  0.0411  0.04252 0.04250 0.04249 0.04244 0.04242 0.04232 0.04224 0.04216 0.04207 0.04199  0.07773 0.07772 0.07772 0.07772 0.07783 0.07799 0.07801 0.07823 0.07832 0.07859  0.5229E-01 0.5251E-01 0.5281E-01 0.5328E-01 0.5390E-01 0.5465E-01 0.5556E-01 0.5661E-01 0.5781E-01 0.5916E-01  0.4590E-02 0.4616E-02 0.4641E-02 0.4700E-02 0.4795E-02 0.4887E-02 0.4996E-02 0.5136E-02 0.5254E-02 0.5405E-02   
2600-4202029_065   -6.11  0.0370  0.04304 0.04305 0.04305 0.04299 0.04296 0.04289 0.04288 0.04279 0.04279 0.04271  0.07837 0.07855 0.07848 0.07856 0.07865 0.07890 0.07891 0.07924 0.07943 0.07976  0.6594E-01 0.6618E-01 0.6651E-01 0.6703E-01 0.6770E-01 0.6853E-01 0.6951E-01 0.7065E-01 0.7195E-01 0.7340E-01  0.5260E-02 0.5289E-02 0.5297E-02 0.5338E-02 0.5403E-02 0.5500E-02 0.5569E-02 0.5678E-02 0.5752E-02 0.5849E-02   
2600-4217545_016  -11.31  0.0376  0.04036 0.04029 0.04022 0.04011 0.03995 0.03977 0.03951 0.03926 0.03901 0.03873  0.07480 0.07481 0.07483 0.07473 0.07472 0.07463 0.07456 0.07446 0.07445 0.07428  0.1629E-01 0.1642E-01 0.1659E-01 0.1687E-01 0.1723E-01 0.1770E-01 0.1827E-01 0.1895E-01 0.1976E-01 0.2071E-01  0.1775E-02 0.1802E-02 0.1835E-02 0.1888E-02 0.1954E-02 0.2051E-02 0.2172E-02 0.2310E-02 0.2477E-02 0.2662E-02   
2600-4219359_039   -8.37  0.0388  0.04185 0.04179 0.04176 0.04169 0.04168 0.04150 0.04142 0.04124 0.04109 0.04098  0.07673 0.07674 0.07682 0.07682 0.07683 0.07683 0.07691 0.07699 0.07710 0.07718  0.3884E-01 0.3904E-01 0.3931E-01 0.3976E-01 0.4032E-01 0.4103E-01 0.4188E-01 0.4288E-01 0.4402E-01 0.4532E-01  0.3739E-02 0.3770E-02 0.3814E-02 0.3876E-02 0.3950E-02 0.4068E-02 0.4209E-02 0.4363E-02 0.4549E-02 0.4715E-02   
2600-4222213_023  -11.44  0.0378  0.04068 0.04059 0.04052 0.04042 0.04027 0.04009 0.03990 0.03965 0.03941 0.03921  0.07524 0.07523 0.07531 0.07525 0.07523 0.07516 0.07516 0.07516 0.07517 0.07515  0.2349E-01 0.2367E-01 0.2392E-01 0.2431E-01 0.2482E-01 0.2547E-01 0.2626E-01 0.2719E-01 0.2829E-01 0.2957E-01  0.2542E-02 0.2572E-02 0.2618E-02 0.2687E-02 0.2778E-02 0.2900E-02 0.3058E-02 0.3239E-02 0.3453E-02 0.3681E-02   
2600-4224171_024  -10.56  0.0337  0.04087 0.04079 0.04078 0.04062 0.04052 0.04035 0.04018 0.03993 0.03975 0.03948  0.07543 0.07543 0.07552 0.07546 0.07542 0.07537 0.07537 0.07536 0.07537 0.07535  0.2406E-01 0.2422E-01 0.2445E-01 0.2482E-01 0.2530E-01 0.2590E-01 0.2663E-01 0.2749E-01 0.2851E-01 0.2969E-01  0.2533E-02 0.2565E-02 0.2602E-02 0.2670E-02 0.2750E-02 0.2854E-02 0.3002E-02 0.3160E-02 0.3351E-02 0.3564E-02   
2600-4227426_062   -6.15  0.0394  0.04296 0.04297 0.04296 0.04288 0.04287 0.04288 0.04279 0.04271 0.04271 0.04262  0.07826 0.07825 0.07834 0.07843 0.07851 0.07859 0.07868 0.07887 0.07903 0.07937  0.6155E-01 0.6177E-01 0.6207E-01 0.6256E-01 0.6318E-01 0.6395E-01 0.6487E-01 0.6595E-01 0.6717E-01 0.6855E-01  0.4910E-02 0.4924E-02 0.4938E-02 0.4991E-02 0.5032E-02 0.5082E-02 0.5178E-02 0.5279E-02 0.5379E-02 0.5479E-02   
2600-4235936_053   -7.43  0.0399  0.04244 0.04245 0.04239 0.04235 0.04229 0.04227 0.04219 0.04211 0.04194 0.04187  0.07780 0.07781 0.07781 0.07781 0.07783 0.07798 0.07807 0.07817 0.07841 0.07867  0.5319E-01 0.5343E-01 0.5375E-01 0.5427E-01 0.5493E-01 0.5575E-01 0.5673E-01 0.5787E-01 0.5916E-01 0.6063E-01  0.4703E-02 0.4733E-02 0.4759E-02 0.4803E-02 0.4890E-02 0.4977E-02 0.5086E-02 0.5228E-02 0.5391E-02 0.5542E-02   
2600-4238023_013  -12.25  0.0356  0.04016 0.04015 0.04006 0.03989 0.03972 0.03953 0.03927 0.03902 0.03866 0.03834  0.07456 0.07456 0.07456 0.07440 0.07440 0.07431 0.07423 0.07405 0.07396 0.07388  0.1256E-01 0.1266E-01 0.1280E-01 0.1303E-01 0.1333E-01 0.1371E-01 0.1418E-01 0.1475E-01 0.1543E-01 0.1624E-01  0.1409E-02 0.1433E-02 0.1459E-02 0.1502E-02 0.1563E-02 0.1639E-02 0.1738E-02 0.1857E-02 0.2004E-02 0.2177E-02   
2600-4238810_032   -9.64  0.0387  0.04128 0.04127 0.04119 0.04110 0.04101 0.04093 0.04075 0.04058 0.04033 0.04015  0.07605 0.07613 0.07614 0.07605 0.07605 0.07613 0.07613 0.07613 0.07622 0.07631  0.3140E-01 0.3159E-01 0.3186E-01 0.3229E-01 0.3284E-01 0.3353E-01 0.3437E-01 0.3535E-01 0.3650E-01 0.3782E-01  0.3132E-02 0.3171E-02 0.3212E-02 0.3274E-02 0.3368E-02 0.3482E-02 0.3625E-02 0.3791E-02 0.3991E-02 0.4206E-02   
2600-4245257_009  -12.64  0.0394  0.03979 0.03971 0.03969 0.03952 0.03934 0.03908 0.03881 0.03850 0.03822 0.03779  0.07410 0.07410 0.07410 0.07400 0.07392 0.07376 0.07364 0.07348 0.07340 0.07313  0.8649E-02 0.8728E-02 0.8836E-02 0.9015E-02 0.9247E-02 0.9545E-02 0.9916E-02 0.1037E-01 0.1091E-01 0.1157E-01  0.1012E-02 0.1031E-02 0.1053E-02 0.1089E-02 0.1137E-02 0.1202E-02 0.1283E-02 0.1382E-02 0.1503E-02 0.1652E-02   
2600-4247425_032   -9.72  0.0387  0.04135 0.04126 0.04127 0.04112 0.04102 0.04091 0.04074 0.04057 0.04040 0.04023  0.07602 0.07612 0.07612 0.07611 0.07611 0.07605 0.07611 0.07613 0.07619 0.07628  0.3172E-01 0.3191E-01 0.3218E-01 0.3261E-01 0.3317E-01 0.3386E-01 0.3470E-01 0.3569E-01 0.3684E-01 0.3817E-01  0.3155E-02 0.3189E-02 0.3233E-02 0.3308E-02 0.3394E-02 0.3506E-02 0.3656E-02 0.3820E-02 0.4009E-02 0.4224E-02   
2600-4250119_053   -7.37  0.0358  0.04243 0.04240 0.04241 0.04233 0.04233 0.04224 0.04214 0.04207 0.04197 0.04189  0.07757 0.07763 0.07781 0.07781 0.07781 0.07789 0.07798 0.07824 0.07833 0.07858  0.5287E-01 0.5310E-01 0.5343E-01 0.5395E-01 0.5461E-01 0.5542E-01 0.5640E-01 0.5754E-01 0.5883E-01 0.6029E-01  0.4639E-02 0.4672E-02 0.4717E-02 0.4781E-02 0.4844E-02 0.4944E-02 0.5062E-02 0.5210E-02 0.5343E-02 0.5496E-02   
2600-4250786_067   -5.94  0.0367  0.04305 0.04303 0.04302 0.04302 0.04303 0.04293 0.04294 0.04284 0.04286 0.04276  0.07842 0.07851 0.07859 0.07868 0.07871 0.07886 0.07895 0.07920 0.07940 0.07973  0.6663E-01 0.6686E-01 0.6720E-01 0.6772E-01 0.6838E-01 0.6920E-01 0.7018E-01 0.7131E-01 0.7259E-01 0.7404E-01  0.5313E-02 0.5343E-02 0.5376E-02 0.5421E-02 0.5459E-02 0.5528E-02 0.5604E-02 0.5712E-02 0.5788E-02 0.5879E-02   
2600-4260474_075   -4.95  0.0397  0.04347 0.04347 0.04347 0.04341 0.04341 0.04341 0.04339 0.04339 0.04339 0.04330  0.07895 0.07894 0.07903 0.07912 0.07914 0.07929 0.07939 0.07956 0.07990 0.08025  0.7460E-01 0.7481E-01 0.7511E-01 0.7559E-01 0.7620E-01 0.7696E-01 0.7787E-01 0.7893E-01 0.8014E-01 0.8150E-01  0.5473E-02 0.5474E-02 0.5484E-02 0.5524E-02 0.5539E-02 0.5561E-02 0.5594E-02 0.5677E-02 0.5722E-02 0.5792E-02   
2600-4265268_003  -13.73  0.0367  0.01576 0.01585 0.03946 0.03935 0.03918 0.03894 0.03868 0.03840 0.03806 0.03764  0.03961 0.03952 0.07376 0.07367 0.07358 0.07340 0.07316 0.07296 0.07271 0.07254  0.2487E-02 0.2509E-02 0.2538E-02 0.2591E-02 0.2657E-02 0.2743E-02 0.2850E-02 0.2981E-02 0.3140E-02 0.3338E-02  0.1661E-02 0.1676E-02 0.3037E-03 0.3149E-03 0.3287E-03 0.3473E-03 0.3699E-03 0.3983E-03 0.4349E-03 0.4812E-03  X
2600-4271153_051   -7.69  0.0393  0.04236 0.04237 0.04230 0.04227 0.04218 0.04211 0.04203 0.04192 0.04183 0.04175  0.07748 0.07748 0.07759 0.07766 0.07775 0.07776 0.07793 0.07795 0.07813 0.07846  0.5129E-01 0.5153E-01 0.5186E-01 0.5237E-01 0.5304E-01 0.5386E-01 0.5484E-01 0.5598E-01 0.5728E-01 0.5875E-01  0.4576E-02 0.4606E-02 0.4634E-02 0.4702E-02 0.4792E-02 0.4889E-02 0.5002E-02 0.5140E-02 0.5295E-02 0.5465E-02   
2600-4271760_093   -3.59  0.0402  0.04385 0.04385 0.04385 0.04386 0.04385 0.04387 0.04394 0.04394 0.04393 0.04396  0.07951 0.07950 0.07953 0.07976 0.07993 0.08005 0.08029 0.08056 0.08090 0.08160  0.9326E-01 0.9346E-01 0.9376E-01 0.9421E-01 0.9480E-01 0.9554E-01 0.9641E-01 0.9744E-01 0.9861E-01 0.9994E-01  0.5903E-02 0.5911E-02 0.5887E-02 0.5894E-02 0.5911E-02 0.5894E-02 0.5880E-02 0.5871E-02 0.5878E-02 0.5867E-02   
2600-4282403_040   -9.34  0.0389  0.04168 0.04163 0.04160 0.04152 0.04143 0.04134 0.04119 0.04108 0.04090 0.04075  0.07658 0.07666 0.07666 0.07657 0.07673 0.07683 0.07685 0.07685 0.07701 0.07717  0.4011E-01 0.4034E-01 0.4066E-01 0.4116E-01 0.4182E-01 0.4263E-01 0.4361E-01 0.4474E-01 0.4605E-01 0.4754E-01  0.3923E-02 0.3963E-02 0.4012E-02 0.4078E-02 0.4194E-02 0.4326E-02 0.4469E-02 0.4644E-02 0.4845E-02 0.5064E-02   
2600-4285441_010  -12.37  0.0357  0.04000 0.03991 0.03989 0.03971 0.03954 0.03927 0.03901 0.03867 0.03833 0.03798  0.07427 0.07427 0.07425 0.07408 0.07401 0.07401 0.07385 0.07367 0.07357 0.07339  0.9603E-02 0.9688E-02 0.9802E-02 0.9991E-02 0.1023E-01 0.1055E-01 0.1094E-01 0.1140E-01 0.1197E-01 0.1265E-01  0.1109E-02 0.1129E-02 0.1150E-02 0.1186E-02 0.1237E-02 0.1305E-02 0.1388E-02 0.1490E-02 0.1617E-02 0.1764E-02   
2600-4298036_006  -13.27  0.0339  0.03974 0.03966 0.03957 0.03933 0.03914 0.03888 0.03862 0.03827 0.03792 0.03748  0.07389 0.07387 0.07388 0.07370 0.07352 0.07344 0.07325 0.07316 0.07291 0.07265  0.5605E-02 0.5657E-02 0.5730E-02 0.5850E-02 0.6004E-02 0.6204E-02 0.6453E-02 0.6757E-02 0.7128E-02 0.7580E-02  0.6693E-03 0.6816E-03 0.6964E-03 0.7224E-03 0.7548E-03 0.7995E-03 0.8546E-03 0.9227E-03 0.1006E-02 0.1111E-02   
2600-4299234_049   -7.85  0.0389  0.04223 0.04219 0.04221 0.04210 0.04203 0.04196 0.04185 0.04177 0.04168 0.04159  0.07739 0.07740 0.07738 0.07739 0.07739 0.07757 0.07756 0.07782 0.07793 0.07810  0.4885E-01 0.4908E-01 0.4941E-01 0.4992E-01 0.5058E-01 0.5139E-01 0.5237E-01 0.5350E-01 0.5480E-01 0.5627E-01  0.4416E-02 0.4452E-02 0.4500E-02 0.4560E-02 0.4638E-02 0.4743E-02 0.4869E-02 0.5020E-02 0.5160E-02 0.5340E-02   
2600-4325761_102   -2.81  0.0386  0.04364 0.04363 0.04363 0.04371 0.04371 0.04372 0.04380 0.04381 0.04389 0.04398  0.07886 0.07895 0.07903 0.07921 0.07929 0.07939 0.07964 0.07983 0.08027 0.08105  0.9960E-01 0.9977E-01 0.1001E+00 0.1005E+00 0.1011E+00 0.1018E+00 0.1026E+00 0.1036E+00 0.1047E+00 0.1060E+00  0.5627E-02 0.5644E-02 0.5650E-02 0.5641E-02 0.5622E-02 0.5576E-02 0.5551E-02 0.5508E-02 0.5464E-02 0.5407E-02   
2600-4352734_015  -12.24  0.0344  0.04019 0.04018 0.04009 0.03991 0.03973 0.03947 0.03921 0.03894 0.03867 0.03832  0.07456 0.07447 0.07447 0.07430 0.07430 0.07421 0.07412 0.07403 0.07394 0.07377  0.1409E-01 0.1420E-01 0.1438E-01 0.1466E-01 0.1501E-01 0.1547E-01 0.1603E-01 0.1670E-01 0.1751E-01 0.1847E-01  0.1592E-02 0.1611E-02 0.1645E-02 0.1699E-02 0.1774E-02 0.1863E-02 0.1978E-02 0.2116E-02 0.2282E-02 0.2477E-02   
2600-4375929_006  -17.19  0.0365  0.03931 0.03923 0.03914 0.03888 0.03869 0.03833 0.03798 0.03753 0.03701 0.03654  0.07344 0.07336 0.07335 0.07326 0.07309 0.07300 0.07282 0.07255 0.07229 0.07202  0.6322E-02 0.6396E-02 0.6506E-02 0.6681E-02 0.6911E-02 0.7210E-02 0.7587E-02 0.8052E-02 0.8629E-02 0.9341E-02  0.7756E-03 0.7916E-03 0.8144E-03 0.8548E-03 0.9072E-03 0.9792E-03 0.1067E-02 0.1177E-02 0.1317E-02 0.1489E-02   
2600-4383544_111   -2.98  0.0402  0.04402 0.04402 0.04401 0.04401 0.04410 0.04409 0.04411 0.04413 0.04419 0.04429  0.07980 0.07989 0.07981 0.08018 0.08043 0.08072 0.08122 0.08159 0.08222 0.08392  0.1100E+00 0.1102E+00 0.1105E+00 0.1110E+00 0.1115E+00 0.1123E+00 0.1132E+00 0.1142E+00 0.1154E+00 0.1168E+00  0.5976E-02 0.5970E-02 0.5950E-02 0.5941E-02 0.5890E-02 0.5868E-02 0.5848E-02 0.5816E-02 0.5752E-02 0.5667E-02   
2600-4388407_012  -11.97  0.0377  0.04022 0.04014 0.04006 0.03996 0.03978 0.03960 0.03926 0.03899 0.03871 0.03837  0.07452 0.07454 0.07446 0.07435 0.07435 0.07426 0.07417 0.07408 0.07392 0.07373  0.1161E-01 0.1170E-01 0.1183E-01 0.1204E-01 0.1232E-01 0.1267E-01 0.1311E-01 0.1363E-01 0.1426E-01 0.1501E-01  0.1321E-02 0.1337E-02 0.1364E-02 0.1404E-02 0.1461E-02 0.1532E-02 0.1630E-02 0.1742E-02 0.1875E-02 0.2029E-02   
2600-4404750_094   -3.69  0.0400  0.04378 0.04378 0.04380 0.04387 0.04386 0.04385 0.04386 0.04386 0.04385 0.04389  0.07946 0.07950 0.07947 0.07956 0.07974 0.07985 0.08018 0.08038 0.08063 0.08108  0.9340E-01 0.9361E-01 0.9391E-01 0.9438E-01 0.9498E-01 0.9573E-01 0.9663E-01 0.9768E-01 0.9889E-01 0.1003E+00  0.5970E-02 0.5974E-02 0.5955E-02 0.5939E-02 0.5937E-02 0.5930E-02 0.5926E-02 0.5951E-02 0.5955E-02 0.5935E-02   
2600-4408413_010  -13.54  0.0410  0.03978 0.03970 0.03961 0.03943 0.03925 0.03898 0.03871 0.03835 0.03799 0.03763  0.07407 0.07407 0.07400 0.07389 0.07380 0.07371 0.07354 0.07337 0.07326 0.07308  0.9519E-02 0.9612E-02 0.9741E-02 0.9949E-02 0.1022E-01 0.1057E-01 0.1100E-01 0.1153E-01 0.1217E-01 0.1294E-01  0.1119E-02 0.1139E-02 0.1163E-02 0.1205E-02 0.1263E-02 0.1337E-02 0.1430E-02 0.1549E-02 0.1693E-02 0.1867E-02   
2600-4415122_068   -5.85  0.0389  0.04308 0.04307 0.04306 0.04307 0.04308 0.04298 0.04299 0.04289 0.04281 0.04280  0.07842 0.07851 0.07858 0.07858 0.07867 0.07876 0.07896 0.07911 0.07930 0.07959  0.6759E-01 0.6783E-01 0.6817E-01 0.6869E-01 0.6936E-01 0.7019E-01 0.7119E-01 0.7234E-01 0.7365E-01 0.7513E-01  0.5378E-02 0.5409E-02 0.5444E-02 0.5469E-02 0.5517E-02 0.5578E-02 0.5656E-02 0.5758E-02 0.5839E-02 0.5941E-02   
2600-4422568_014  -12.64  0.0380  0.04019 0.04018 0.04008 0.03991 0.03973 0.03955 0.03928 0.03901 0.03866 0.03831  0.07456 0.07456 0.07457 0.07447 0.07439 0.07430 0.07430 0.07421 0.07403 0.07394  0.1380E-01 0.1391E-01 0.1407E-01 0.1433E-01 0.1467E-01 0.1511E-01 0.1565E-01 0.1630E-01 0.1707E-01 0.1800E-01  0.1564E-02 0.1589E-02 0.1622E-02 0.1676E-02 0.1747E-02 0.1835E-02 0.1948E-02 0.2089E-02 0.2252E-02 0.2457E-02   
2600-4433218_009  -12.50  0.0380  0.04002 0.03993 0.03992 0.03974 0.03956 0.03930 0.03903 0.03875 0.03839 0.03802  0.07423 0.07422 0.07413 0.07404 0.07395 0.07378 0.07368 0.07359 0.07341 0.07323  0.8694E-02 0.8769E-02 0.8871E-02 0.9041E-02 0.9259E-02 0.9538E-02 0.9888E-02 0.1031E-01 0.1082E-01 0.1143E-01  0.9619E-03 0.9788E-03 0.9974E-03 0.1033E-02 0.1077E-02 0.1137E-02 0.1210E-02 0.1299E-02 0.1412E-02 0.1546E-02   
2600-4442339_020  -12.20  0.0342  0.04054 0.04045 0.04036 0.04027 0.04009 0.03984 0.03964 0.03937 0.03909 0.03882  0.07508 0.07508 0.07508 0.07492 0.07491 0.07483 0.07482 0.07481 0.07481 0.07465  0.2044E-01 0.2061E-01 0.2084E-01 0.2122E-01 0.2170E-01 0.2232E-01 0.2307E-01 0.2397E-01 0.2504E-01 0.2629E-01  0.2246E-02 0.2282E-02 0.2329E-02 0.2395E-02 0.2490E-02 0.2612E-02 0.2757E-02 0.2943E-02 0.3163E-02 0.3404E-02   
2600-4447717_023  -11.74  0.0322  0.04061 0.04058 0.04048 0.04034 0.04022 0.04004 0.03977 0.03952 0.03931 0.03904  0.07526 0.07526 0.07528 0.07527 0.07518 0.07509 0.07500 0.07500 0.07509 0.07502  0.2289E-01 0.2307E-01 0.2332E-01 0.2373E-01 0.2424E-01 0.2490E-01 0.2571E-01 0.2666E-01 0.2779E-01 0.2911E-01  0.2478E-02 0.2512E-02 0.2558E-02 0.2640E-02 0.2740E-02 0.2858E-02 0.3013E-02 0.3205E-02 0.3424E-02 0.3684E-02   
2600-4466551_030  -10.41  0.0382  0.04121 0.04121 0.04111 0.04102 0.04094 0.04076 0.04057 0.04039 0.04021 0.03994  0.07594 0.07595 0.07604 0.07594 0.07604 0.07593 0.07595 0.07588 0.07594 0.07604  0.3023E-01 0.3043E-01 0.3070E-01 0.3114E-01 0.3171E-01 0.3242E-01 0.3328E-01 0.3430E-01 0.3548E-01 0.3684E-01  0.3109E-02 0.3149E-02 0.3203E-02 0.3277E-02 0.3383E-02 0.3513E-02 0.3669E-02 0.3838E-02 0.4052E-02 0.4303E-02   
2600-4484220_010  -12.00  0.0370  0.04012 0.04011 0.04002 0.03984 0.03966 0.03947 0.03919 0.03883 0.03855 0.03818  0.07444 0.07435 0.07434 0.07425 0.07408 0.07407 0.07389 0.07379 0.07361 0.07344  0.9919E-02 0.1001E-01 0.1012E-01 0.1031E-01 0.1055E-01 0.1087E-01 0.1126E-01 0.1173E-01 0.1230E-01 0.1298E-01  0.1118E-02 0.1134E-02 0.1156E-02 0.1194E-02 0.1244E-02 0.1314E-02 0.1398E-02 0.1500E-02 0.1620E-02 0.1768E-02   
2600-4485676_005  -13.40  0.0347  0.03967 0.03959 0.03950 0.03940 0.03913 0.03894 0.03866 0.03830 0.03801 0.03765  0.07392 0.07383 0.07383 0.07374 0.07356 0.07347 0.07327 0.07310 0.07291 0.07263  0.4823E-02 0.4869E-02 0.4927E-02 0.5025E-02 0.5153E-02 0.5317E-02 0.5525E-02 0.5775E-02 0.6083E-02 0.6457E-02  0.5468E-03 0.5557E-03 0.5672E-03 0.5879E-03 0.6142E-03 0.6512E-03 0.6961E-03 0.7522E-03 0.8195E-03 0.9024E-03   
2600-4490084_003  -14.29  0.0365  0.03933 0.03925 0.03916 0.03898 0.03879 0.03860 0.03833 0.03795 0.03761 0.03722  0.07363 0.07354 0.07354 0.07344 0.07327 0.07308 0.07298 0.07271 0.07252 0.07224  0.2813E-02 0.2841E-02 0.2878E-02 0.2942E-02 0.3025E-02 0.3132E-02 0.3267E-02 0.3433E-02 0.3637E-02 0.3890E-02  0.3422E-03 0.3477E-03 0.3553E-03 0.3687E-03 0.3863E-03 0.4086E-03 0.4388E-03 0.4753E-03 0.5203E-03 0.5782E-03   
2600-4490760_003  -13.04  0.0356  0.03963 0.03954 0.03945 0.03927 0.03908 0.03889 0.03862 0.03826 0.03795 0.03760  0.07401 0.07400 0.07400 0.07382 0.07372 0.07354 0.07336 0.07308 0.07290 0.07254  0.3418E-02 0.3447E-02 0.3489E-02 0.3560E-02 0.3650E-02 0.3766E-02 0.3912E-02 0.4089E-02 0.4307E-02 0.4572E-02  0.3886E-03 0.3951E-03 0.4027E-03 0.4166E-03 0.4358E-03 0.4588E-03 0.4897E-03 0.5276E-03 0.5735E-03 0.6322E-03   
2600-4494563_026  -11.58  0.0375  0.04081 0.04075 0.04074 0.04057 0.04046 0.04028 0.04003 0.03982 0.03957 0.03937  0.07549 0.07551 0.07550 0.07550 0.07551 0.07542 0.07541 0.07532 0.07533 0.07542  0.2584E-01 0.2604E-01 0.2631E-01 0.2674E-01 0.2730E-01 0.2801E-01 0.2887E-01 0.2989E-01 0.3109E-01 0.3249E-01  0.2752E-02 0.2789E-02 0.2834E-02 0.2917E-02 0.3025E-02 0.3151E-02 0.3321E-02 0.3511E-02 0.3738E-02 0.4001E-02   
2600-4517524_002  -15.00  0.0321  0.01099 0.01099 0.01108 0.03949 0.03922 0.03885 0.03848 0.03794 0.03746 0.03701  0.03985 0.03975 0.03967 0.07352 0.07342 0.07323 0.07305 0.05173 0.07241 0.07204  0.2027E-02 0.2047E-02 0.2076E-02 0.2121E-02 0.2181E-02 0.2258E-02 0.2355E-02 0.2479E-02 0.2626E-02 0.2806E-02  0.1717E-02 0.1735E-02 0.1757E-02 0.2637E-03 0.2758E-03 0.2926E-03 0.3143E-03 0.3392E-03 0.3745E-03 0.4190E-03  X
2600-4528614_050   -8.20  0.0388  0.04224 0.04225 0.04216 0.04215 0.04205 0.04195 0.04188 0.04169 0.04160 0.04150  0.07731 0.07737 0.07747 0.07746 0.07756 0.07755 0.07764 0.07774 0.07786 0.07802  0.4999E-01 0.5023E-01 0.5058E-01 0.5112E-01 0.5181E-01 0.5268E-01 0.5372E-01 0.5492E-01 0.5630E-01 0.5786E-01  0.4524E-02 0.4552E-02 0.4598E-02 0.4660E-02 0.4759E-02 0.4869E-02 0.5014E-02 0.5180E-02 0.5334E-02 0.5513E-02   
2600-4547847_009  -12.36  0.0411  0.04012 0.04003 0.03994 0.03984 0.03966 0.03938 0.03910 0.03882 0.03844 0.03807  0.07430 0.07427 0.07428 0.07409 0.07409 0.07391 0.07381 0.07372 0.07353 0.07334  0.8850E-02 0.8925E-02 0.9028E-02 0.9200E-02 0.9422E-02 0.9709E-02 0.1006E-01 0.1050E-01 0.1102E-01 0.1164E-01  0.1021E-02 0.1038E-02 0.1057E-02 0.1091E-02 0.1137E-02 0.1196E-02 0.1274E-02 0.1370E-02 0.1488E-02 0.1625E-02   
2600-4602940_007  -14.71  0.0383  0.03958 0.03949 0.03939 0.03919 0.03891 0.03862 0.03825 0.03788 0.03751 0.03704  0.07376 0.07370 0.07367 0.07348 0.07339 0.07320 0.07301 0.07282 0.07264 0.07237  0.6748E-02 0.6820E-02 0.6922E-02 0.7088E-02 0.7304E-02 0.7585E-02 0.7936E-02 0.8368E-02 0.8900E-02 0.9549E-02  0.8145E-03 0.8292E-03 0.8499E-03 0.8855E-03 0.9355E-03 0.9984E-03 0.1080E-02 0.1179E-02 0.1298E-02 0.1454E-02   
2600-4607646_004  -12.64  0.0355  0.03963 0.03962 0.03953 0.03934 0.03914 0.03887 0.03857 0.03830 0.03793 0.03755  0.07394 0.07394 0.07386 0.07375 0.07356 0.07347 0.07328 0.07310 0.07291 0.07255  0.4332E-02 0.4372E-02 0.4429E-02 0.4521E-02 0.4642E-02 0.4799E-02 0.4996E-02 0.5237E-02 0.5529E-02 0.5891E-02  0.5126E-03 0.5208E-03 0.5313E-03 0.5519E-03 0.5777E-03 0.6139E-03 0.6581E-03 0.7127E-03 0.7758E-03 0.8621E-03   
2600-4611279_010  -12.50  0.0379  0.04022 0.04020 0.04010 0.04002 0.03976 0.03954 0.03926 0.03888 0.03859 0.03822  0.07456 0.07457 0.07448 0.07438 0.07426 0.07419 0.07402 0.07381 0.07380 0.07362  0.1035E-01 0.1043E-01 0.1055E-01 0.1075E-01 0.1100E-01 0.1133E-01 0.1173E-01 0.1222E-01 0.1280E-01 0.1350E-01  0.1170E-02 0.1187E-02 0.1208E-02 0.1244E-02 0.1297E-02 0.1369E-02 0.1456E-02 0.1559E-02 0.1682E-02 0.1835E-02   
2600-4637503_005  -13.21  0.0351  0.03985 0.03977 0.03967 0.03948 0.03929 0.03900 0.03865 0.03826 0.03788 0.03751  0.07395 0.07397 0.07396 0.07377 0.07367 0.07358 0.07339 0.07310 0.07291 0.07272  0.5239E-02 0.5290E-02 0.5355E-02 0.5467E-02 0.5611E-02 0.5796E-02 0.6028E-02 0.6315E-02 0.6664E-02 0.7088E-02  0.6059E-03 0.6178E-03 0.6319E-03 0.6536E-03 0.6837E-03 0.7231E-03 0.7758E-03 0.8418E-03 0.9230E-03 0.1021E-02   
2600-4643463_004  -13.16  0.0350  0.03973 0.03964 0.03954 0.03937 0.03919 0.03896 0.03870 0.03841 0.03804 0.03758  0.07385 0.07387 0.07395 0.07385 0.07369 0.07356 0.07338 0.07311 0.07291 0.07264  0.3799E-02 0.3833E-02 0.3881E-02 0.3963E-02 0.4065E-02 0.4199E-02 0.4369E-02 0.4570E-02 0.4824E-02 0.5132E-02  0.4438E-03 0.4522E-03 0.4627E-03 0.4800E-03 0.5018E-03 0.5300E-03 0.5659E-03 0.6123E-03 0.6692E-03 0.7403E-03   
2600-4647434_008  -12.82  0.0368  0.03986 0.03977 0.03968 0.03958 0.03931 0.03909 0.03881 0.03854 0.03816 0.03770  0.07410 0.07403 0.07411 0.07400 0.07392 0.07375 0.07363 0.07344 0.07326 0.07307  0.7730E-02 0.7801E-02 0.7900E-02 0.8066E-02 0.8276E-02 0.8550E-02 0.8892E-02 0.9306E-02 0.9811E-02 0.1042E-01  0.9017E-03 0.9181E-03 0.9400E-03 0.9755E-03 0.1021E-02 0.1080E-02 0.1150E-02 0.1246E-02 0.1360E-02 0.1500E-02   
2600-4667453_010  -12.38  0.0374  0.04022 0.04012 0.04003 0.03986 0.03975 0.03946 0.03927 0.03898 0.03860 0.03823  0.07452 0.07444 0.07445 0.07431 0.07432 0.07423 0.07407 0.07388 0.07375 0.07356  0.1043E-01 0.1052E-01 0.1064E-01 0.1083E-01 0.1109E-01 0.1142E-01 0.1183E-01 0.1232E-01 0.1292E-01 0.1363E-01  0.1177E-02 0.1195E-02 0.1219E-02 0.1261E-02 0.1318E-02 0.1386E-02 0.1472E-02 0.1575E-02 0.1704E-02 0.1864E-02   
2600-4691411_009  -12.64  0.0302  0.03997 0.03995 0.03985 0.03965 0.03945 0.03918 0.03889 0.03862 0.03823 0.03785  0.07416 0.07416 0.07414 0.07395 0.07396 0.07385 0.07369 0.07357 0.07331 0.07308  0.8620E-02 0.8693E-02 0.8802E-02 0.8982E-02 0.9213E-02 0.9512E-02 0.9888E-02 0.1034E-01 0.1089E-01 0.1155E-01  0.9947E-03 0.1013E-02 0.1033E-02 0.1070E-02 0.1120E-02 0.1189E-02 0.1272E-02 0.1375E-02 0.1497E-02 0.1647E-02  X
2600-4704948_002  -13.64  0.0417  0.03978 0.03968 0.03957 0.03939 0.03912 0.03884 0.03846 0.03807 0.03769 0.03721  0.07368 0.07358 0.07358 0.07340 0.07329 0.07320 0.07301 0.07281 0.07256 0.07234  0.2209E-02 0.2231E-02 0.2259E-02 0.2306E-02 0.2368E-02 0.2447E-02 0.2548E-02 0.2671E-02 0.2823E-02 0.3009E-02  0.2654E-03 0.2694E-03 0.2753E-03 0.2856E-03 0.2981E-03 0.3156E-03 0.3381E-03 0.3656E-03 0.3996E-03 0.4426E-03   
2600-4707274_010  -12.87  0.0380  0.04017 0.04007 0.03997 0.03979 0.03959 0.03934 0.03904 0.03873 0.03837 0.03799  0.07440 0.07438 0.07439 0.07429 0.07410 0.07399 0.07390 0.07381 0.07362 0.07342  0.1004E-01 0.1013E-01 0.1025E-01 0.1045E-01 0.1070E-01 0.1103E-01 0.1145E-01 0.1195E-01 0.1255E-01 0.1328E-01  0.1143E-02 0.1163E-02 0.1185E-02 0.1227E-02 0.1281E-02 0.1350E-02 0.1441E-02 0.1550E-02 0.1680E-02 0.1843E-02   
2600-4728546_004  -13.25  0.0404  0.03988 0.03978 0.03968 0.03949 0.03931 0.03902 0.03874 0.03836 0.03797 0.03758  0.07387 0.07388 0.07388 0.07378 0.07368 0.07349 0.07329 0.07311 0.07292 0.07261  0.4133E-02 0.4171E-02 0.4222E-02 0.4307E-02 0.4419E-02 0.4564E-02 0.4745E-02 0.4967E-02 0.5237E-02 0.5570E-02  0.4755E-03 0.4849E-03 0.4956E-03 0.5131E-03 0.5375E-03 0.5680E-03 0.6090E-03 0.6586E-03 0.7215E-03 0.7949E-03   
2600-4745800_004  -13.16  0.0356  0.03984 0.03974 0.03966 0.03955 0.03936 0.03907 0.03879 0.03840 0.03801 0.03754  0.07405 0.07405 0.07396 0.07386 0.07377 0.07357 0.07329 0.07308 0.07297 0.07267  0.3830E-02 0.3866E-02 0.3913E-02 0.3994E-02 0.4097E-02 0.4234E-02 0.4401E-02 0.4609E-02 0.4861E-02 0.5171E-02  0.4460E-03 0.4537E-03 0.4636E-03 0.4812E-03 0.5048E-03 0.5346E-03 0.5720E-03 0.6203E-03 0.6792E-03 0.7541E-03   
2600-4800649_002  -12.50  0.0350  0.01217 0.01227 0.01246 0.03972 0.03953 0.03933 0.03904 0.03865 0.03826 0.03786  0.04001 0.03991 0.03982 0.07383 0.07372 0.07353 0.07333 0.07312 0.07284 0.07255  0.2421E-02 0.2447E-02 0.2477E-02 0.2527E-02 0.2590E-02 0.2672E-02 0.2777E-02 0.2903E-02 0.3059E-02 0.3248E-02  0.2026E-02 0.2043E-02 0.2066E-02 0.3031E-03 0.3168E-03 0.3343E-03 0.3569E-03 0.3843E-03 0.4181E-03 0.4613E-03  X
2600-4878211_014  -11.59  0.0404  0.04036 0.04027 0.04017 0.04007 0.03987 0.03967 0.03938 0.03917 0.03878 0.03848  0.07462 0.07452 0.07452 0.07443 0.07443 0.07433 0.07422 0.07412 0.07393 0.07393  0.1374E-01 0.1385E-01 0.1402E-01 0.1428E-01 0.1462E-01 0.1505E-01 0.1558E-01 0.1622E-01 0.1699E-01 0.1791E-01  0.1520E-02 0.1541E-02 0.1572E-02 0.1624E-02 0.1695E-02 0.1777E-02 0.1884E-02 0.2015E-02 0.2171E-02 0.2366E-02   
2600-4886331_005  -12.38  0.0398  0.03992 0.03982 0.03972 0.03954 0.03934 0.03911 0.03883 0.03853 0.03822 0.03783  0.07416 0.07415 0.07405 0.07395 0.07385 0.07376 0.07356 0.07336 0.07306 0.07286  0.5202E-02 0.5245E-02 0.5308E-02 0.5409E-02 0.5540E-02 0.5707E-02 0.5917E-02 0.6175E-02 0.6486E-02 0.6867E-02  0.5824E-03 0.5914E-03 0.6037E-03 0.6231E-03 0.6498E-03 0.6862E-03 0.7304E-03 0.7838E-03 0.8510E-03 0.9365E-03   
2600-4890755_035   -9.25  0.0387  0.04164 0.04156 0.04154 0.04143 0.04134 0.04125 0.04104 0.04086 0.04075 0.04055  0.07639 0.07637 0.07639 0.07628 0.07631 0.07638 0.07649 0.07638 0.07638 0.07648  0.3515E-01 0.3536E-01 0.3565E-01 0.3611E-01 0.3671E-01 0.3745E-01 0.3835E-01 0.3941E-01 0.4065E-01 0.4206E-01  0.3435E-02 0.3460E-02 0.3509E-02 0.3578E-02 0.3678E-02 0.3804E-02 0.3953E-02 0.4118E-02 0.4306E-02 0.4531E-02   
2600-4891492_049   -7.38  0.0399  0.04237 0.04236 0.04234 0.04226 0.04225 0.04214 0.04204 0.04194 0.04185 0.04168  0.07742 0.07750 0.07740 0.07740 0.07750 0.07752 0.07770 0.07760 0.07770 0.07790  0.4946E-01 0.4968E-01 0.5000E-01 0.5049E-01 0.5113E-01 0.5192E-01 0.5287E-01 0.5399E-01 0.5527E-01 0.5673E-01  0.4371E-02 0.4389E-02 0.4429E-02 0.4487E-02 0.4575E-02 0.4679E-02 0.4797E-02 0.4920E-02 0.5062E-02 0.5238E-02   
2600-4903310_015  -12.29  0.0382  0.04033 0.04027 0.04025 0.04004 0.03986 0.03964 0.03937 0.03907 0.03877 0.03845  0.07477 0.07479 0.07478 0.07469 0.07450 0.07448 0.07439 0.07428 0.07419 0.07398  0.1495E-01 0.1508E-01 0.1525E-01 0.1554E-01 0.1591E-01 0.1638E-01 0.1695E-01 0.1765E-01 0.1849E-01 0.1949E-01  0.1664E-02 0.1685E-02 0.1721E-02 0.1773E-02 0.1847E-02 0.1946E-02 0.2064E-02 0.2212E-02 0.2387E-02 0.2595E-02   
2600-4918993_042   -8.72  0.0386  0.04198 0.04190 0.04186 0.04178 0.04168 0.04157 0.04148 0.04127 0.04118 0.04097  0.07692 0.07693 0.07693 0.07694 0.07693 0.07694 0.07692 0.07702 0.07713 0.07724  0.4186E-01 0.4208E-01 0.4240E-01 0.4290E-01 0.4354E-01 0.4435E-01 0.4532E-01 0.4647E-01 0.4778E-01 0.4928E-01  0.3944E-02 0.3980E-02 0.4024E-02 0.4093E-02 0.4195E-02 0.4305E-02 0.4465E-02 0.4632E-02 0.4824E-02 0.5038E-02   
2600-4920502_065   -5.84  0.0401  0.04308 0.04309 0.04309 0.04301 0.04298 0.04300 0.04289 0.04279 0.04272 0.04269  0.07834 0.07835 0.07836 0.07836 0.07846 0.07839 0.07855 0.07865 0.07885 0.07896  0.6507E-01 0.6530E-01 0.6562E-01 0.6613E-01 0.6678E-01 0.6759E-01 0.6856E-01 0.6970E-01 0.7101E-01 0.7248E-01  0.5153E-02 0.5170E-02 0.5194E-02 0.5232E-02 0.5286E-02 0.5343E-02 0.5447E-02 0.5531E-02 0.5643E-02 0.5752E-02   
2600-4933341_005  -12.62  0.0377  0.04001 0.04001 0.03990 0.03970 0.03950 0.03930 0.03899 0.03869 0.03829 0.03790  0.07435 0.07435 0.07427 0.07415 0.07406 0.07386 0.07375 0.07355 0.07335 0.07305  0.5111E-02 0.5155E-02 0.5213E-02 0.5314E-02 0.5442E-02 0.5610E-02 0.5817E-02 0.6070E-02 0.6380E-02 0.6754E-02  0.5885E-03 0.5966E-03 0.6081E-03 0.6301E-03 0.6570E-03 0.6929E-03 0.7380E-03 0.7946E-03 0.8639E-03 0.9492E-03   
2600-4946387_005  -13.21  0.0371  0.03992 0.03982 0.03972 0.03952 0.03931 0.03902 0.03871 0.03840 0.03799 0.03757  0.07413 0.07413 0.07414 0.07392 0.07383 0.07364 0.07354 0.07324 0.07306 0.07273  0.5213E-02 0.5263E-02 0.5330E-02 0.5442E-02 0.5586E-02 0.5773E-02 0.6007E-02 0.6295E-02 0.6645E-02 0.7073E-02  0.6072E-03 0.6184E-03 0.6325E-03 0.6559E-03 0.6871E-03 0.7274E-03 0.7799E-03 0.8442E-03 0.9239E-03 0.1020E-02   
2600-4966088_012  -12.71  0.0389  0.04036 0.04026 0.04027 0.04005 0.03986 0.03966 0.03935 0.03905 0.03866 0.03834  0.07453 0.07454 0.07453 0.07444 0.07444 0.07425 0.07413 0.07394 0.07382 0.07365  0.1174E-01 0.1184E-01 0.1197E-01 0.1220E-01 0.1250E-01 0.1287E-01 0.1334E-01 0.1391E-01 0.1459E-01 0.1540E-01  0.1318E-02 0.1340E-02 0.1364E-02 0.1412E-02 0.1473E-02 0.1553E-02 0.1646E-02 0.1771E-02 0.1917E-02 0.2094E-02   
2600-4969917_004  -12.00  0.0401  0.03980 0.03970 0.03961 0.03949 0.03929 0.03909 0.03878 0.03848 0.03807 0.03777  0.07420 0.07410 0.07410 0.07391 0.07390 0.07370 0.07349 0.07320 0.07308 0.07278  0.3700E-02 0.3733E-02 0.3776E-02 0.3851E-02 0.3947E-02 0.4072E-02 0.4227E-02 0.4418E-02 0.4651E-02 0.4935E-02  0.4080E-03 0.4153E-03 0.4232E-03 0.4379E-03 0.4585E-03 0.4853E-03 0.5191E-03 0.5615E-03 0.6152E-03 0.6797E-03   
2600-4973101_007  -12.23  0.0362  0.04023 0.04022 0.04010 0.03992 0.03973 0.03950 0.03920 0.03890 0.03849 0.03809  0.07435 0.07434 0.07435 0.07416 0.07414 0.07404 0.07384 0.07354 0.07344 0.07315  0.6914E-02 0.6974E-02 0.7055E-02 0.7191E-02 0.7366E-02 0.7591E-02 0.7872E-02 0.8216E-02 0.8632E-02 0.9136E-02  0.7897E-03 0.8015E-03 0.8174E-03 0.8447E-03 0.8828E-03 0.9305E-03 0.9916E-03 0.1067E-02 0.1161E-02 0.1271E-02   
2600-4982499_024  -10.47  0.0372  0.04111 0.04110 0.04100 0.04089 0.04079 0.04058 0.04039 0.04018 0.03990 0.03967  0.07552 0.07559 0.07562 0.07559 0.07552 0.07550 0.07541 0.07538 0.07530 0.07539  0.2414E-01 0.2430E-01 0.2452E-01 0.2488E-01 0.2535E-01 0.2594E-01 0.2666E-01 0.2752E-01 0.2854E-01 0.2972E-01  0.2397E-02 0.2429E-02 0.2469E-02 0.2529E-02 0.2610E-02 0.2720E-02 0.2848E-02 0.3003E-02 0.3192E-02 0.3401E-02   
2600-4983250_012  -11.84  0.0381  0.04041 0.04032 0.04031 0.04011 0.04000 0.03971 0.03949 0.03919 0.03888 0.03858  0.07460 0.07460 0.07470 0.07451 0.07449 0.07439 0.07421 0.07408 0.07398 0.07389  0.1214E-01 0.1224E-01 0.1237E-01 0.1259E-01 0.1287E-01 0.1323E-01 0.1368E-01 0.1422E-01 0.1487E-01 0.1564E-01  0.1277E-02 0.1297E-02 0.1322E-02 0.1362E-02 0.1415E-02 0.1490E-02 0.1577E-02 0.1686E-02 0.1821E-02 0.1979E-02   
2600-5014942_019  -10.99  0.0358  0.04086 0.04087 0.04076 0.04066 0.04045 0.04025 0.04004 0.03976 0.03953 0.03922  0.07537 0.07537 0.07536 0.07527 0.07527 0.07516 0.07507 0.07506 0.07489 0.07478  0.1905E-01 0.1919E-01 0.1938E-01 0.1969E-01 0.2008E-01 0.2059E-01 0.2121E-01 0.2195E-01 0.2283E-01 0.2387E-01  0.2020E-02 0.2047E-02 0.2083E-02 0.2137E-02 0.2217E-02 0.2314E-02 0.2440E-02 0.2591E-02 0.2762E-02 0.2968E-02   
2600-5049819_011  -13.78  0.0420  0.04004 0.04003 0.03992 0.03971 0.03951 0.03922 0.03890 0.03857 0.03826 0.03785  0.07445 0.07434 0.07428 0.07416 0.07415 0.07404 0.07382 0.07364 0.07353 0.07334  0.1118E-01 0.1129E-01 0.1144E-01 0.1168E-01 0.1200E-01 0.1240E-01 0.1290E-01 0.1351E-01 0.1425E-01 0.1515E-01  0.1286E-02 0.1306E-02 0.1334E-02 0.1385E-02 0.1451E-02 0.1539E-02 0.1651E-02 0.1785E-02 0.1947E-02 0.2146E-02   
2600-5074748_019  -10.88  0.0394  0.04094 0.04083 0.04075 0.04064 0.04052 0.04031 0.04011 0.03980 0.03951 0.03928  0.07526 0.07524 0.07524 0.07522 0.07512 0.07513 0.07502 0.07494 0.07481 0.07470  0.1913E-01 0.1927E-01 0.1946E-01 0.1976E-01 0.2016E-01 0.2066E-01 0.2128E-01 0.2202E-01 0.2291E-01 0.2394E-01  0.1950E-02 0.1976E-02 0.2010E-02 0.2065E-02 0.2137E-02 0.2230E-02 0.2348E-02 0.2494E-02 0.2661E-02 0.2854E-02   
2600-5133688_038   -9.31  0.0368  0.04171 0.04172 0.04162 0.04153 0.04143 0.04130 0.04120 0.04098 0.04080 0.04059  0.07642 0.07652 0.07651 0.07642 0.07642 0.07634 0.07632 0.07653 0.07654 0.07652  0.3742E-01 0.3764E-01 0.3792E-01 0.3840E-01 0.3901E-01 0.3978E-01 0.4072E-01 0.4183E-01 0.4312E-01 0.4461E-01  0.3254E-02 0.3287E-02 0.3331E-02 0.3395E-02 0.3477E-02 0.3581E-02 0.3710E-02 0.3880E-02 0.4065E-02 0.4263E-02   
2600-5162272_031  -10.68  0.0388  0.04102 0.04102 0.04092 0.04081 0.04070 0.04050 0.04029 0.04008 0.03985 0.03964  0.07540 0.07540 0.07550 0.07551 0.07551 0.07550 0.07539 0.07529 0.07539 0.07539  0.2966E-01 0.2986E-01 0.3013E-01 0.3058E-01 0.3116E-01 0.3190E-01 0.3280E-01 0.3388E-01 0.3515E-01 0.3664E-01  0.2435E-02 0.2467E-02 0.2510E-02 0.2580E-02 0.2669E-02 0.2775E-02 0.2904E-02 0.3059E-02 0.3250E-02 0.3467E-02   
2600-5191454_030  -10.37  0.0394  0.04135 0.04135 0.04125 0.04114 0.04103 0.04081 0.04061 0.04040 0.04018 0.03997  0.07603 0.07601 0.07600 0.07590 0.07601 0.07601 0.07602 0.07591 0.07591 0.07602  0.2987E-01 0.3007E-01 0.3034E-01 0.3078E-01 0.3135E-01 0.3208E-01 0.3296E-01 0.3400E-01 0.3522E-01 0.3663E-01  0.3025E-02 0.3055E-02 0.3102E-02 0.3170E-02 0.3285E-02 0.3420E-02 0.3572E-02 0.3760E-02 0.3969E-02 0.4224E-02   
2600-5192343_036   -9.64  0.0357  0.04167 0.04167 0.04158 0.04149 0.04135 0.04125 0.04104 0.04086 0.04071 0.04050  0.07656 0.07647 0.07656 0.07635 0.07646 0.07648 0.07656 0.07656 0.07656 0.07666  0.3624E-01 0.3645E-01 0.3676E-01 0.3724E-01 0.3786E-01 0.3865E-01 0.3959E-01 0.4071E-01 0.4201E-01 0.4350E-01  0.3527E-02 0.3558E-02 0.3606E-02 0.3669E-02 0.3791E-02 0.3922E-02 0.4073E-02 0.4261E-02 0.4459E-02 0.4714E-02   
2600-5266554_030  -10.41  0.0392  0.04141 0.04130 0.04131 0.04120 0.04100 0.04087 0.04065 0.04043 0.04023 0.04002  0.07604 0.07603 0.07606 0.07603 0.07604 0.07597 0.07593 0.07594 0.07592 0.07603  0.3019E-01 0.3039E-01 0.3067E-01 0.3112E-01 0.3170E-01 0.3243E-01 0.3332E-01 0.3437E-01 0.3560E-01 0.3703E-01  0.3036E-02 0.3081E-02 0.3128E-02 0.3200E-02 0.3312E-02 0.3443E-02 0.3596E-02 0.3777E-02 0.4015E-02 0.4273E-02   
2600-5269537_054   -8.48  0.0377  0.04232 0.04228 0.04229 0.04217 0.04208 0.04196 0.04185 0.04175 0.04156 0.04142  0.07728 0.07736 0.07748 0.07748 0.07759 0.07758 0.07760 0.07769 0.07790 0.07823  0.5380E-01 0.5407E-01 0.5447E-01 0.5510E-01 0.5589E-01 0.5689E-01 0.5807E-01 0.5946E-01 0.6105E-01 0.6286E-01  0.4820E-02 0.4871E-02 0.4929E-02 0.4997E-02 0.5108E-02 0.5253E-02 0.5404E-02 0.5557E-02 0.5786E-02 0.6022E-02   
2600-5281789_015  -12.54  0.0372  0.04048 0.04045 0.04034 0.04015 0.04002 0.03981 0.03948 0.03917 0.03884 0.03852  0.07479 0.07477 0.07486 0.07476 0.07465 0.07465 0.07444 0.07433 0.07422 0.07411  0.1469E-01 0.1481E-01 0.1498E-01 0.1527E-01 0.1563E-01 0.1610E-01 0.1667E-01 0.1737E-01 0.1821E-01 0.1921E-01  0.1606E-02 0.1632E-02 0.1670E-02 0.1727E-02 0.1801E-02 0.1897E-02 0.2019E-02 0.2161E-02 0.2339E-02 0.2555E-02   
2600-5324178_040   -8.93  0.0391  0.04196 0.04197 0.04188 0.04187 0.04176 0.04154 0.04142 0.04122 0.04111 0.04088  0.07687 0.07690 0.07690 0.07679 0.07677 0.07688 0.07678 0.07676 0.07698 0.07697  0.3976E-01 0.3998E-01 0.4028E-01 0.4077E-01 0.4140E-01 0.4219E-01 0.4315E-01 0.4427E-01 0.4558E-01 0.4707E-01  0.3765E-02 0.3802E-02 0.3846E-02 0.3912E-02 0.4009E-02 0.4142E-02 0.4281E-02 0.4450E-02 0.4666E-02 0.4898E-02   
2600-5341023_010  -14.71  0.0375  0.03993 0.03984 0.03972 0.03952 0.03930 0.03907 0.03874 0.03832 0.03798 0.03755  0.07419 0.07418 0.07418 0.07407 0.07396 0.07386 0.07363 0.07340 0.07323 0.07299  0.1016E-01 0.1026E-01 0.1041E-01 0.1065E-01 0.1096E-01 0.1136E-01 0.1187E-01 0.1248E-01 0.1323E-01 0.1414E-01  0.1175E-02 0.1198E-02 0.1230E-02 0.1281E-02 0.1347E-02 0.1437E-02 0.1548E-02 0.1687E-02 0.1858E-02 0.2067E-02   
2600-5343438_003  -13.33  0.0356  0.04017 0.04006 0.03996 0.03976 0.03964 0.03933 0.03910 0.03878 0.03835 0.03791  0.07409 0.07411 0.07411 0.07391 0.07389 0.07367 0.07348 0.07325 0.07304 0.07272  0.2991E-02 0.3021E-02 0.3055E-02 0.3116E-02 0.3195E-02 0.3295E-02 0.3422E-02 0.3581E-02 0.3771E-02 0.4005E-02  0.3281E-03 0.3328E-03 0.3400E-03 0.3518E-03 0.3672E-03 0.3877E-03 0.4145E-03 0.4482E-03 0.4920E-03 0.5470E-03   
2600-5364870_025  -10.06  0.0392  0.04130 0.04131 0.04119 0.04108 0.04097 0.04078 0.04057 0.04035 0.04011 0.03987  0.07582 0.07582 0.07581 0.07582 0.07582 0.07571 0.07560 0.07553 0.07548 0.07560  0.2507E-01 0.2524E-01 0.2545E-01 0.2582E-01 0.2628E-01 0.2687E-01 0.2760E-01 0.2846E-01 0.2948E-01 0.3067E-01  0.2445E-02 0.2474E-02 0.2509E-02 0.2572E-02 0.2655E-02 0.2758E-02 0.2884E-02 0.3034E-02 0.3220E-02 0.3434E-02   
2600-5367465_031   -9.52  0.0400  0.04158 0.04154 0.04155 0.04144 0.04133 0.04111 0.04092 0.04079 0.04057 0.04035  0.07620 0.07619 0.07619 0.07619 0.07619 0.07619 0.07608 0.07609 0.07608 0.07611  0.3111E-01 0.3129E-01 0.3154E-01 0.3196E-01 0.3249E-01 0.3317E-01 0.3399E-01 0.3498E-01 0.3612E-01 0.3745E-01  0.2864E-02 0.2895E-02 0.2934E-02 0.3001E-02 0.3089E-02 0.3198E-02 0.3328E-02 0.3486E-02 0.3672E-02 0.3887E-02   
2600-5371489_039  -10.68  0.0374  0.04157 0.04147 0.04146 0.04136 0.04117 0.04101 0.04081 0.04061 0.04040 0.04027  0.07634 0.07635 0.07635 0.07634 0.07647 0.07647 0.07637 0.07645 0.07657 0.07668  0.3885E-01 0.3911E-01 0.3949E-01 0.4008E-01 0.4084E-01 0.4180E-01 0.4295E-01 0.4431E-01 0.4589E-01 0.4769E-01  0.3849E-02 0.3902E-02 0.3958E-02 0.4058E-02 0.4198E-02 0.4362E-02 0.4546E-02 0.4783E-02 0.5046E-02 0.5329E-02   
2600-5373708_004  -11.69  0.0381  0.04018 0.04007 0.03998 0.03986 0.03964 0.03932 0.03900 0.03867 0.03823 0.03780  0.07431 0.07422 0.07419 0.07408 0.07409 0.07388 0.07366 0.07343 0.07321 0.07299  0.3810E-02 0.3848E-02 0.3892E-02 0.3967E-02 0.4064E-02 0.4190E-02 0.4348E-02 0.4543E-02 0.4778E-02 0.5065E-02  0.4185E-03 0.4250E-03 0.4331E-03 0.4487E-03 0.4695E-03 0.4959E-03 0.5290E-03 0.5710E-03 0.6244E-03 0.6910E-03   
2600-5383368_048   -7.42  0.0410  0.04253 0.04255 0.04244 0.04243 0.04231 0.04221 0.04211 0.04199 0.04189 0.04170  0.07739 0.07741 0.07742 0.07740 0.07739 0.07750 0.07754 0.07750 0.07750 0.07765  0.4766E-01 0.4787E-01 0.4816E-01 0.4863E-01 0.4923E-01 0.4998E-01 0.5090E-01 0.5197E-01 0.5321E-01 0.5463E-01  0.4089E-02 0.4126E-02 0.4158E-02 0.4205E-02 0.4289E-02 0.4399E-02 0.4515E-02 0.4650E-02 0.4801E-02 0.4980E-02   
2600-5389478_008  -12.58  0.0366  0.04040 0.04030 0.04021 0.04008 0.03987 0.03965 0.03933 0.03900 0.03867 0.03833  0.07453 0.07452 0.07452 0.07431 0.07431 0.07419 0.07400 0.07385 0.07365 0.07334  0.7484E-02 0.7551E-02 0.7633E-02 0.7774E-02 0.7957E-02 0.8195E-02 0.8486E-02 0.8844E-02 0.9278E-02 0.9803E-02  0.8105E-03 0.8235E-03 0.8405E-03 0.8659E-03 0.9033E-03 0.9537E-03 0.1014E-02 0.1091E-02 0.1182E-02 0.1296E-02   
2600-5397127_020  -13.93  0.0369  0.04046 0.04033 0.04023 0.04005 0.03991 0.03959 0.03936 0.03902 0.03869 0.03837  0.07496 0.07486 0.07486 0.07476 0.07474 0.07463 0.07455 0.07451 0.07441 0.07429  0.2001E-01 0.2020E-01 0.2046E-01 0.2089E-01 0.2144E-01 0.2215E-01 0.2302E-01 0.2406E-01 0.2531E-01 0.2679E-01  0.2216E-02 0.2254E-02 0.2304E-02 0.2392E-02 0.2502E-02 0.2650E-02 0.2834E-02 0.3053E-02 0.3310E-02 0.3616E-02   
2600-5424067_048   -7.95  0.0409  0.04243 0.04243 0.04233 0.04232 0.04220 0.04209 0.04198 0.04179 0.04165 0.04154  0.07724 0.07732 0.07732 0.07732 0.07732 0.07732 0.07732 0.07734 0.07755 0.07755  0.4714E-01 0.4737E-01 0.4767E-01 0.4816E-01 0.4880E-01 0.4960E-01 0.5057E-01 0.5171E-01 0.5303E-01 0.5454E-01  0.3909E-02 0.3937E-02 0.3973E-02 0.4025E-02 0.4109E-02 0.4204E-02 0.4324E-02 0.4468E-02 0.4642E-02 0.4800E-02   
2600-5565704_009  -11.58  0.0374  0.04059 0.04050 0.04048 0.04026 0.04015 0.03992 0.03958 0.03925 0.03891 0.03856  0.07483 0.07493 0.07484 0.07471 0.07470 0.07458 0.07436 0.07425 0.07401 0.07382  0.9428E-02 0.9506E-02 0.9604E-02 0.9776E-02 0.9991E-02 0.1027E-01 0.1062E-01 0.1105E-01 0.1156E-01 0.1217E-01  0.1010E-02 0.1025E-02 0.1046E-02 0.1078E-02 0.1123E-02 0.1182E-02 0.1255E-02 0.1348E-02 0.1458E-02 0.1594E-02   
2600-5569618_018  -11.54  0.0376  0.04083 0.04074 0.04073 0.04051 0.04039 0.04016 0.03994 0.03959 0.03927 0.03894  0.07521 0.07522 0.07523 0.07520 0.07509 0.07500 0.07498 0.07487 0.07465 0.07463  0.1817E-01 0.1831E-01 0.1850E-01 0.1882E-01 0.1923E-01 0.1976E-01 0.2041E-01 0.2119E-01 0.2213E-01 0.2323E-01  0.1938E-02 0.1971E-02 0.2007E-02 0.2070E-02 0.2149E-02 0.2255E-02 0.2383E-02 0.2542E-02 0.2731E-02 0.2960E-02   
2600-5572842_027  -10.45  0.0394  0.04134 0.04131 0.04122 0.04109 0.04097 0.04077 0.04065 0.04032 0.04007 0.03984  0.07593 0.07593 0.07592 0.07584 0.07580 0.07581 0.07570 0.07570 0.07570 0.07571  0.2677E-01 0.2696E-01 0.2721E-01 0.2762E-01 0.2814E-01 0.2881E-01 0.2963E-01 0.3060E-01 0.3174E-01 0.3307E-01  0.2720E-02 0.2750E-02 0.2795E-02 0.2873E-02 0.2966E-02 0.3088E-02 0.3240E-02 0.3421E-02 0.3635E-02 0.3881E-02   
2600-5576089_010  -12.95  0.0383  0.04033 0.04021 0.04011 0.03999 0.03976 0.03954 0.03919 0.03885 0.03851 0.03807  0.07450 0.07452 0.07451 0.07438 0.07428 0.07417 0.07404 0.07382 0.07371 0.07339  0.9624E-02 0.9712E-02 0.9827E-02 0.1002E-01 0.1027E-01 0.1060E-01 0.1100E-01 0.1150E-01 0.1209E-01 0.1282E-01  0.1065E-02 0.1084E-02 0.1106E-02 0.1148E-02 0.1201E-02 0.1272E-02 0.1360E-02 0.1467E-02 0.1602E-02 0.1765E-02   
2600-5598287_011  -11.31  0.0370  0.04083 0.04072 0.04062 0.04049 0.04028 0.04005 0.03981 0.03948 0.03914 0.03879  0.07490 0.07493 0.07490 0.07479 0.07480 0.07456 0.07445 0.07433 0.07413 0.07391  0.1098E-01 0.1106E-01 0.1118E-01 0.1137E-01 0.1162E-01 0.1194E-01 0.1233E-01 0.1281E-01 0.1339E-01 0.1408E-01  0.1179E-02 0.1198E-02 0.1219E-02 0.1254E-02 0.1306E-02 0.1368E-02 0.1449E-02 0.1550E-02 0.1668E-02 0.1812E-02   
2600-5615644_042   -8.66  0.0391  0.04220 0.04212 0.04208 0.04199 0.04189 0.04174 0.04163 0.04142 0.04128 0.04107  0.07686 0.07695 0.07708 0.07707 0.07698 0.07697 0.07695 0.07695 0.07711 0.07710  0.4215E-01 0.4237E-01 0.4268E-01 0.4318E-01 0.4381E-01 0.4461E-01 0.4558E-01 0.4672E-01 0.4804E-01 0.4955E-01  0.3864E-02 0.3915E-02 0.3965E-02 0.4037E-02 0.4126E-02 0.4252E-02 0.4397E-02 0.4568E-02 0.4764E-02 0.4986E-02   
2600-5624542_014  -12.32  0.0384  0.04068 0.04057 0.04046 0.04034 0.04011 0.03988 0.03956 0.03931 0.03897 0.03853  0.07479 0.07480 0.07492 0.07479 0.07480 0.07457 0.07444 0.07434 0.07422 0.07400  0.1375E-01 0.1387E-01 0.1403E-01 0.1429E-01 0.1462E-01 0.1506E-01 0.1559E-01 0.1624E-01 0.1702E-01 0.1795E-01  0.1503E-02 0.1527E-02 0.1560E-02 0.1617E-02 0.1685E-02 0.1772E-02 0.1881E-02 0.2020E-02 0.2184E-02 0.2382E-02   
2600-5633946_006  -12.61  0.0400  0.04065 0.04065 0.04053 0.04032 0.04019 0.03996 0.03962 0.03927 0.03893 0.03847  0.07469 0.07470 0.07469 0.07460 0.07457 0.07436 0.07415 0.07401 0.07378 0.07355  0.5905E-02 0.5954E-02 0.6016E-02 0.6125E-02 0.6264E-02 0.6444E-02 0.6668E-02 0.6942E-02 0.7274E-02 0.7677E-02  0.6459E-03 0.6563E-03 0.6688E-03 0.6907E-03 0.7189E-03 0.7556E-03 0.8011E-03 0.8595E-03 0.9285E-03 0.1016E-02   
2600-5638262_005  -11.83  0.0351  0.04035 0.04034 0.04023 0.04000 0.03977 0.03954 0.03920 0.03885 0.03839 0.03794  0.07431 0.07431 0.07432 0.07420 0.07419 0.07397 0.07374 0.07351 0.07328 0.07304  0.4612E-02 0.4655E-02 0.4709E-02 0.4802E-02 0.4922E-02 0.5080E-02 0.5277E-02 0.5517E-02 0.5809E-02 0.6170E-02  0.5263E-03 0.5360E-03 0.5476E-03 0.5656E-03 0.5920E-03 0.6242E-03 0.6667E-03 0.7182E-03 0.7831E-03 0.8629E-03   
2600-5658816_014  -12.14  0.0386  0.04070 0.04059 0.04049 0.04036 0.04014 0.03991 0.03966 0.03932 0.03897 0.03862  0.07478 0.07480 0.07480 0.07471 0.07467 0.07460 0.07445 0.07432 0.07413 0.07400  0.1396E-01 0.1407E-01 0.1423E-01 0.1450E-01 0.1484E-01 0.1528E-01 0.1582E-01 0.1648E-01 0.1727E-01 0.1822E-01  0.1514E-02 0.1541E-02 0.1573E-02 0.1623E-02 0.1696E-02 0.1788E-02 0.1900E-02 0.2038E-02 0.2210E-02 0.2410E-02   
2600-5709377_007  -13.10  0.0385  0.04037 0.04027 0.04025 0.04000 0.03977 0.03955 0.03919 0.03875 0.03837 0.03789  0.07419 0.07421 0.07430 0.07419 0.07407 0.07387 0.07373 0.07352 0.07338 0.07305  0.7228E-02 0.7288E-02 0.7383E-02 0.7537E-02 0.7735E-02 0.7993E-02 0.8315E-02 0.8712E-02 0.9189E-02 0.9775E-02  0.8096E-03 0.8278E-03 0.8476E-03 0.8807E-03 0.9228E-03 0.9797E-03 0.1050E-02 0.1140E-02 0.1250E-02 0.1380E-02   
2600-6020168_010  -11.68  0.0399  0.04070 0.04062 0.04059 0.04048 0.04021 0.03997 0.03972 0.03939 0.03913 0.03864  0.07516 0.07503 0.07504 0.07480 0.07479 0.07467 0.07445 0.07430 0.07405 0.07382  0.9789E-02 0.9865E-02 0.9968E-02 0.1015E-01 0.1038E-01 0.1067E-01 0.1104E-01 0.1149E-01 0.1203E-01 0.1268E-01  0.1050E-02 0.1065E-02 0.1083E-02 0.1118E-02 0.1166E-02 0.1227E-02 0.1300E-02 0.1394E-02 0.1506E-02 0.1647E-02   
2600-6024057_020  -10.61  0.0394  0.04136 0.04123 0.04124 0.04112 0.04086 0.04075 0.04049 0.04025 0.03991 0.03964  0.07595 0.07584 0.07580 0.07567 0.07570 0.07556 0.07543 0.07535 0.07519 0.07506  0.1973E-01 0.1987E-01 0.2005E-01 0.2036E-01 0.2075E-01 0.2125E-01 0.2187E-01 0.2261E-01 0.2349E-01 0.2453E-01  0.2028E-02 0.2049E-02 0.2080E-02 0.2135E-02 0.2212E-02 0.2309E-02 0.2424E-02 0.2567E-02 0.2732E-02 0.2940E-02   
2600-6065481_007  -14.29  0.0380  0.04014 0.04003 0.03992 0.03979 0.03954 0.03918 0.03881 0.03843 0.03806 0.03756  0.07435 0.07427 0.07425 0.07411 0.07399 0.07386 0.07362 0.07339 0.07313 0.07287  0.6919E-02 0.6989E-02 0.7086E-02 0.7245E-02 0.7455E-02 0.7729E-02 0.8066E-02 0.8483E-02 0.8998E-02 0.9623E-02  0.8023E-03 0.8175E-03 0.8375E-03 0.8731E-03 0.9160E-03 0.9760E-03 0.1051E-02 0.1145E-02 0.1262E-02 0.1407E-02   
2600-6078491_007  -12.78  0.0352  0.04075 0.04061 0.04049 0.04037 0.04011 0.03986 0.03963 0.03926 0.03888 0.03840  0.07489 0.07475 0.07475 0.07465 0.07452 0.07438 0.07427 0.07402 0.07378 0.07353  0.6601E-02 0.6654E-02 0.6727E-02 0.6851E-02 0.7011E-02 0.7217E-02 0.7476E-02 0.7790E-02 0.8174E-02 0.8634E-02  0.7219E-03 0.7314E-03 0.7463E-03 0.7715E-03 0.8054E-03 0.8494E-03 0.9040E-03 0.9709E-03 0.1051E-02 0.1154E-02   
2600-6127906_002  -12.20  0.0365  0.04033 0.04020 0.04008 0.03983 0.03958 0.03923 0.03896 0.03848 0.03808 0.03760  0.07426 0.07426 0.07426 0.07403 0.07392 0.07377 0.07353 0.07330 0.07303 0.07276  0.2012E-02 0.2031E-02 0.2058E-02 0.2101E-02 0.2158E-02 0.2231E-02 0.2323E-02 0.2437E-02 0.2577E-02 0.2751E-02  0.2235E-03 0.2287E-03 0.2350E-03 0.2453E-03 0.2580E-03 0.2749E-03 0.2969E-03 0.3242E-03 0.3579E-03 0.3994E-03   
2600-6136614_010  -13.88  0.0384  0.04036 0.04026 0.04016 0.04000 0.03974 0.03950 0.03911 0.03874 0.03837 0.03791  0.07451 0.07451 0.07449 0.07435 0.07427 0.07412 0.07397 0.07374 0.07360 0.07334  0.1037E-01 0.1047E-01 0.1061E-01 0.1084E-01 0.1114E-01 0.1153E-01 0.1201E-01 0.1260E-01 0.1332E-01 0.1419E-01  0.1162E-02 0.1185E-02 0.1215E-02 0.1263E-02 0.1330E-02 0.1413E-02 0.1520E-02 0.1652E-02 0.1813E-02 0.2006E-02   
2600-6137691_008  -14.46  0.0385  0.04026 0.04017 0.04014 0.03988 0.03963 0.03939 0.03901 0.03864 0.03816 0.03776  0.07440 0.07438 0.07437 0.07425 0.07412 0.07399 0.07377 0.07353 0.07336 0.07312  0.8256E-02 0.8339E-02 0.8452E-02 0.8640E-02 0.8879E-02 0.9194E-02 0.9591E-02 0.1008E-01 0.1067E-01 0.1139E-01  0.9381E-03 0.9561E-03 0.9805E-03 0.1021E-02 0.1076E-02 0.1143E-02 0.1231E-02 0.1340E-02 0.1475E-02 0.1638E-02   
2600-6170506_005  -12.77  0.0390  0.04059 0.04049 0.04048 0.04023 0.04011 0.03976 0.03948 0.03910 0.03872 0.03825  0.07478 0.07466 0.07465 0.07452 0.07438 0.07426 0.07403 0.07389 0.07355 0.07328  0.4704E-02 0.4746E-02 0.4797E-02 0.4890E-02 0.5008E-02 0.5161E-02 0.5351E-02 0.5583E-02 0.5870E-02 0.6218E-02  0.5060E-03 0.5137E-03 0.5229E-03 0.5423E-03 0.5692E-03 0.6025E-03 0.6436E-03 0.6963E-03 0.7607E-03 0.8397E-03   
2600-6191557_009  -14.61  0.0377  0.04025 0.04024 0.04010 0.03988 0.03964 0.03934 0.03900 0.03860 0.03821 0.03772  0.07453 0.07442 0.07442 0.07426 0.07413 0.07402 0.07380 0.07364 0.07337 0.07314  0.8861E-02 0.8952E-02 0.9072E-02 0.9278E-02 0.9539E-02 0.9881E-02 0.1031E-01 0.1083E-01 0.1147E-01 0.1224E-01  0.1003E-02 0.1021E-02 0.1046E-02 0.1088E-02 0.1145E-02 0.1222E-02 0.1317E-02 0.1435E-02 0.1582E-02 0.1763E-02   
2600-6230722_011  -13.78  0.0390  0.04050 0.04036 0.04023 0.04011 0.03985 0.03960 0.03922 0.03885 0.03846 0.03808  0.07477 0.07473 0.07465 0.07447 0.07438 0.07422 0.07410 0.07396 0.07375 0.07360  0.1127E-01 0.1137E-01 0.1152E-01 0.1176E-01 0.1208E-01 0.1249E-01 0.1300E-01 0.1362E-01 0.1438E-01 0.1529E-01  0.1263E-02 0.1287E-02 0.1316E-02 0.1363E-02 0.1428E-02 0.1513E-02 0.1626E-02 0.1765E-02 0.1933E-02 0.2136E-02   
2600-6232640_003  -12.73  0.0358  0.04025 0.04016 0.04013 0.03989 0.03964 0.03938 0.03899 0.03861 0.03810 0.03759  0.07437 0.07428 0.07425 0.07400 0.07387 0.07375 0.07350 0.07328 0.07298 0.07262  0.2722E-02 0.2748E-02 0.2785E-02 0.2846E-02 0.2926E-02 0.3028E-02 0.3155E-02 0.3319E-02 0.3517E-02 0.3763E-02  0.3116E-03 0.3175E-03 0.3250E-03 0.3369E-03 0.3540E-03 0.3760E-03 0.4054E-03 0.4423E-03 0.4882E-03 0.5453E-03   
2600-6246318_008  -13.38  0.0383  0.04046 0.04035 0.04035 0.04009 0.03986 0.03959 0.03932 0.03894 0.03856 0.03806  0.07480 0.07469 0.07466 0.07455 0.07431 0.07418 0.07405 0.07380 0.07366 0.07341  0.7827E-02 0.7895E-02 0.7994E-02 0.8158E-02 0.8369E-02 0.8644E-02 0.8984E-02 0.9402E-02 0.9912E-02 0.1053E-01  0.8678E-03 0.8837E-03 0.9026E-03 0.9351E-03 0.9795E-03 0.1039E-02 0.1113E-02 0.1209E-02 0.1325E-02 0.1465E-02   
2600-6252555_007  -14.69  0.0337  0.04015 0.04012 0.03999 0.03977 0.03952 0.03923 0.03887 0.03845 0.03809 0.03758  0.07450 0.07437 0.07437 0.07410 0.07397 0.07386 0.07360 0.07335 0.07321 0.07285  0.7146E-02 0.7216E-02 0.7316E-02 0.7482E-02 0.7699E-02 0.7985E-02 0.8340E-02 0.8782E-02 0.9319E-02 0.9979E-02  0.8196E-03 0.8349E-03 0.8548E-03 0.8889E-03 0.9369E-03 0.9985E-03 0.1079E-02 0.1182E-02 0.1308E-02 0.1465E-02   
2600-6301499_008  -12.99  0.0383  0.04045 0.04045 0.04032 0.04008 0.03993 0.03968 0.03929 0.03891 0.03851 0.03803  0.07482 0.07468 0.07468 0.07455 0.07442 0.07431 0.07404 0.07379 0.07367 0.07340  0.7625E-02 0.7696E-02 0.7789E-02 0.7948E-02 0.8152E-02 0.8419E-02 0.8749E-02 0.9159E-02 0.9657E-02 0.1026E-01  0.8532E-03 0.8665E-03 0.8845E-03 0.9173E-03 0.9604E-03 0.1015E-02 0.1083E-02 0.1174E-02 0.1287E-02 0.1426E-02   
2600-6400000_019  -11.57  0.0381  0.04119 0.04111 0.04107 0.04094 0.04070 0.04056 0.04019 0.03990 0.03963 0.03927  0.07561 0.07558 0.07558 0.07549 0.07547 0.07533 0.07521 0.07510 0.07498 0.07480  0.1943E-01 0.1958E-01 0.1979E-01 0.2012E-01 0.2055E-01 0.2111E-01 0.2179E-01 0.2261E-01 0.2359E-01 0.2474E-01  0.2014E-02 0.2041E-02 0.2079E-02 0.2143E-02 0.2228E-02 0.2338E-02 0.2476E-02 0.2641E-02 0.2836E-02 0.3056E-02   
2600-6752707_001  -13.04  0.0452  0.01588 0.01588 0.01602 0.01615 0.01629 0.01643 0.01670 0.01725 0.03842 0.03800  0.04008 0.04007 0.03994 0.03980 0.03952 0.03938 0.03911 0.03870 0.07307 0.07279  0.9903E-03 0.9945E-03 0.1009E-02 0.1033E-02 0.1063E-02 0.1102E-02 0.1151E-02 0.1212E-02 0.1286E-02 0.1379E-02  0.7708E-03 0.7743E-03 0.7821E-03 0.7940E-03 0.8105E-03 0.8309E-03 0.8579E-03 0.8915E-03 0.1897E-03 0.2115E-03  X
2600-7511018_021  -10.95  0.0402  0.04162 0.04162 0.04148 0.04132 0.04116 0.04102 0.04071 0.04039 0.04009 0.03980  0.07602 0.07601 0.07601 0.07587 0.07588 0.07572 0.07555 0.07542 0.07542 0.07526  0.2049E-01 0.2064E-01 0.2085E-01 0.2118E-01 0.2161E-01 0.2216E-01 0.2284E-01 0.2366E-01 0.2464E-01 0.2578E-01  0.2038E-02 0.2065E-02 0.2101E-02 0.2162E-02 0.2244E-02 0.2354E-02 0.2481E-02 0.2635E-02 0.2830E-02 0.3051E-02   
2600-7586017_009  -12.71  0.0387  0.04113 0.04097 0.04084 0.04067 0.04050 0.04019 0.03987 0.03945 0.03910 0.03862  0.07529 0.07524 0.07524 0.07509 0.07493 0.07479 0.07462 0.07436 0.07415 0.07389  0.9007E-02 0.9082E-02 0.9188E-02 0.9366E-02 0.9594E-02 0.9889E-02 0.1026E-01 0.1071E-01 0.1126E-01 0.1193E-01  0.9568E-03 0.9729E-03 0.9942E-03 0.1026E-02 0.1073E-02 0.1135E-02 0.1213E-02 0.1312E-02 0.1433E-02 0.1580E-02   
2600-7832195_013  -12.03  0.0366  0.04133 0.04133 0.04116 0.04099 0.04084 0.04055 0.04023 0.03988 0.03955 0.03914  0.07549 0.07549 0.07549 0.07543 0.07546 0.07528 0.07514 0.07482 0.07465 0.07451  0.1321E-01 0.1331E-01 0.1346E-01 0.1369E-01 0.1400E-01 0.1440E-01 0.1490E-01 0.1550E-01 0.1622E-01 0.1709E-01  0.1350E-02 0.1372E-02 0.1400E-02 0.1446E-02 0.1510E-02 0.1589E-02 0.1692E-02 0.1817E-02 0.1964E-02 0.2147E-02   
2601-4061779_015   -0.34  0.0298  0.04228 0.04228 0.04228 0.04236 0.04236 0.04244 0.04245 0.04244 0.04253 0.04254  0.07651 0.07651 0.07642 0.07651 0.07645 0.07651 0.07650 0.07660 0.07653 0.07660  0.1459E-01 0.1459E-01 0.1463E-01 0.1466E-01 0.1470E-01 0.1474E-01 0.1480E-01 0.1487E-01 0.1494E-01 0.1503E-01  0.1378E-02 0.1375E-02 0.1375E-02 0.1374E-02 0.1369E-02 0.1372E-02 0.1379E-02 0.1382E-02 0.1380E-02 0.1377E-02  X
2601-4111876_009    0.58  0.0392  0.04137 0.04137 0.04130 0.04138 0.04137 0.04138 0.04146 0.04145 0.04146 0.04138  0.07521 0.07522 0.07513 0.07530 0.07513 0.07505 0.07504 0.07488 0.07488 0.07479  0.8527E-02 0.8527E-02 0.8564E-02 0.8582E-02 0.8613E-02 0.8651E-02 0.8694E-02 0.8751E-02 0.8818E-02 0.8901E-02  0.8753E-03 0.8725E-03 0.8815E-03 0.8827E-03 0.8793E-03 0.8781E-03 0.8799E-03 0.8813E-03 0.8900E-03 0.8963E-03   
2601-4119519_013   -3.47  0.0355  0.04054 0.04054 0.04046 0.04046 0.04038 0.04030 0.04029 0.04021 0.04005 0.03996  0.07467 0.07459 0.07458 0.07467 0.07459 0.07450 0.07450 0.07434 0.07434 0.07426  0.1290E-01 0.1293E-01 0.1303E-01 0.1312E-01 0.1325E-01 0.1342E-01 0.1361E-01 0.1385E-01 0.1413E-01 0.1446E-01  0.1399E-02 0.1402E-02 0.1420E-02 0.1437E-02 0.1458E-02 0.1483E-02 0.1513E-02 0.1551E-02 0.1600E-02 0.1662E-02   
2601-4122659_059   -1.95  0.0391  0.04292 0.04293 0.04292 0.04292 0.04293 0.04300 0.04300 0.04309 0.04309 0.04309  0.07782 0.07782 0.07782 0.07799 0.07798 0.07799 0.07793 0.07800 0.07809 0.07831  0.5882E-01 0.5889E-01 0.5908E-01 0.5929E-01 0.5957E-01 0.5992E-01 0.6034E-01 0.6083E-01 0.6139E-01 0.6203E-01  0.4826E-02 0.4820E-02 0.4832E-02 0.4866E-02 0.4885E-02 0.4874E-02 0.4880E-02 0.4896E-02 0.4907E-02 0.4972E-02   
2601-4124783_023   -3.33  0.0369  0.04117 0.04117 0.04109 0.04109 0.04102 0.04101 0.04093 0.04092 0.04084 0.04075  0.07561 0.07554 0.07552 0.07561 0.07561 0.07552 0.07544 0.07544 0.07536 0.07545  0.2254E-01 0.2259E-01 0.2272E-01 0.2287E-01 0.2307E-01 0.2331E-01 0.2361E-01 0.2396E-01 0.2437E-01 0.2485E-01  0.2315E-02 0.2323E-02 0.2344E-02 0.2373E-02 0.2406E-02 0.2430E-02 0.2473E-02 0.2520E-02 0.2578E-02 0.2671E-02   
2601-4128739_034   -2.92  0.0406  0.04180 0.04180 0.04172 0.04172 0.04171 0.04171 0.04163 0.04162 0.04163 0.04154  0.07633 0.07634 0.07633 0.07642 0.07651 0.07642 0.07635 0.07634 0.07634 0.07650  0.3419E-01 0.3425E-01 0.3442E-01 0.3461E-01 0.3486E-01 0.3518E-01 0.3555E-01 0.3599E-01 0.3650E-01 0.3710E-01  0.3305E-02 0.3316E-02 0.3338E-02 0.3358E-02 0.3399E-02 0.3434E-02 0.3473E-02 0.3525E-02 0.3581E-02 0.3682E-02   
2601-4139722_003   -1.49  0.0399  0.00999 0.00999 0.00999 0.00999 0.00999 0.00999 0.00999 0.01007 0.01007 0.01007  0.04107 0.04107 0.04106 0.04106 0.04106 0.04099 0.04097 0.04091 0.04089 0.04083  0.3320E-02 0.3323E-02 0.3340E-02 0.3354E-02 0.3375E-02 0.3401E-02 0.3432E-02 0.3468E-02 0.3511E-02 0.3563E-02  0.2965E-02 0.2969E-02 0.2983E-02 0.2995E-02 0.3013E-02 0.3034E-02 0.3060E-02 0.3090E-02 0.3125E-02 0.3168E-02   
2601-4153003_006   -4.20  0.0361  0.04045 0.04037 0.04036 0.04029 0.04028 0.04020 0.04011 0.03995 0.03986 0.03969  0.07451 0.07451 0.07443 0.07444 0.07435 0.07435 0.07426 0.07418 0.07408 0.07391  0.5912E-02 0.5927E-02 0.5969E-02 0.6012E-02 0.6075E-02 0.6151E-02 0.6243E-02 0.6353E-02 0.6483E-02 0.6639E-02  0.6573E-03 0.6597E-03 0.6689E-03 0.6757E-03 0.6873E-03 0.6993E-03 0.7171E-03 0.7358E-03 0.7604E-03 0.7886E-03   
2601-4173451_110   -1.14  0.0403  0.04402 0.04402 0.04403 0.04405 0.04411 0.04411 0.04419 0.04429 0.04437 0.04445  0.07940 0.07947 0.07955 0.07956 0.07964 0.07973 0.07981 0.07989 0.08015 0.08024  0.1094E+00 0.1095E+00 0.1097E+00 0.1099E+00 0.1102E+00 0.1105E+00 0.1109E+00 0.1114E+00 0.1120E+00 0.1127E+00  0.5917E-02 0.5929E-02 0.5934E-02 0.5922E-02 0.5895E-02 0.5891E-02 0.5851E-02 0.5824E-02 0.5782E-02 0.5694E-02   
2601-4178854_091   -1.37  0.0412  0.04385 0.04384 0.04384 0.04392 0.04391 0.04391 0.04393 0.04400 0.04408 0.04417  0.07888 0.07905 0.07905 0.07914 0.07921 0.07924 0.07931 0.07938 0.07956 0.07965  0.9127E-01 0.9135E-01 0.9153E-01 0.9174E-01 0.9202E-01 0.9238E-01 0.9280E-01 0.9330E-01 0.9387E-01 0.9452E-01  0.5799E-02 0.5824E-02 0.5830E-02 0.5835E-02 0.5833E-02 0.5823E-02 0.5818E-02 0.5805E-02 0.5795E-02 0.5728E-02   
2601-4186102_003    0.00  0.0377  0.04291 0.04298 0.04298 0.04299 0.04307 0.04316 0.04316 0.04333 0.04341 0.04359  0.07725 0.07734 0.07733 0.07742 0.07750 0.07751 0.07759 0.07758 0.07767 0.07775  0.2600E-02 0.2597E-02 0.2600E-02 0.2598E-02 0.2598E-02 0.2597E-02 0.2596E-02 0.2595E-02 0.2593E-02 0.2591E-02  0.2304E-03 0.2299E-03 0.2303E-03 0.2295E-03 0.2284E-03 0.2266E-03 0.2259E-03 0.2226E-03 0.2209E-03 0.2172E-03   
2601-4263861_013    0.75  0.0389  0.04327 0.04333 0.04334 0.04342 0.04351 0.04353 0.04369 0.04370 0.04386 0.04395  0.07728 0.07736 0.07735 0.07745 0.07747 0.07754 0.07753 0.07754 0.07762 0.07778  0.1327E-01 0.1327E-01 0.1328E-01 0.1328E-01 0.1328E-01 0.1328E-01 0.1329E-01 0.1329E-01 0.1329E-01 0.1330E-01  0.1144E-02 0.1139E-02 0.1138E-02 0.1136E-02 0.1127E-02 0.1118E-02 0.1106E-02 0.1098E-02 0.1091E-02 0.1086E-02   
2601-4273320_053   -2.46  0.0393  0.04264 0.04263 0.04263 0.04264 0.04264 0.04264 0.04264 0.04265 0.04258 0.04258  0.07745 0.07744 0.07745 0.07752 0.07761 0.07762 0.07763 0.07764 0.07771 0.07788  0.5271E-01 0.5279E-01 0.5298E-01 0.5321E-01 0.5351E-01 0.5388E-01 0.5432E-01 0.5484E-01 0.5543E-01 0.5613E-01  0.4521E-02 0.4535E-02 0.4551E-02 0.4569E-02 0.4610E-02 0.4627E-02 0.4662E-02 0.4707E-02 0.4772E-02 0.4842E-02   
2601-4278151_029   -3.45  0.0388  0.04157 0.04150 0.04147 0.04147 0.04148 0.04140 0.04133 0.04130 0.04122 0.04113  0.07596 0.07596 0.07587 0.07597 0.07605 0.07606 0.07605 0.07598 0.07597 0.07599  0.2890E-01 0.2896E-01 0.2912E-01 0.2929E-01 0.2953E-01 0.2982E-01 0.3017E-01 0.3059E-01 0.3107E-01 0.3164E-01  0.2883E-02 0.2888E-02 0.2909E-02 0.2933E-02 0.2972E-02 0.3011E-02 0.3067E-02 0.3120E-02 0.3198E-02 0.3292E-02   
2601-4286271_014    1.07  0.0404  0.04332 0.04333 0.04339 0.04341 0.04348 0.04356 0.04365 0.04375 0.04384 0.04400  0.07735 0.07743 0.07735 0.07743 0.07743 0.07752 0.07760 0.07760 0.07761 0.07770  0.1390E-01 0.1389E-01 0.1391E-01 0.1391E-01 0.1391E-01 0.1391E-01 0.1391E-01 0.1391E-01 0.1392E-01 0.1392E-01  0.1188E-02 0.1188E-02 0.1186E-02 0.1180E-02 0.1172E-02 0.1166E-02 0.1157E-02 0.1145E-02 0.1136E-02 0.1120E-02   
2601-4296566_076   -1.72  0.0400  0.04349 0.04349 0.04349 0.04349 0.04349 0.04351 0.04358 0.04358 0.04367 0.04366  0.07839 0.07841 0.07850 0.07847 0.07848 0.07859 0.07858 0.07885 0.07891 0.07892  0.7530E-01 0.7538E-01 0.7557E-01 0.7578E-01 0.7608E-01 0.7644E-01 0.7688E-01 0.7739E-01 0.7798E-01 0.7865E-01  0.5491E-02 0.5499E-02 0.5516E-02 0.5521E-02 0.5501E-02 0.5518E-02 0.5520E-02 0.5544E-02 0.5542E-02 0.5552E-02   
2601-4303170_095   -1.27  0.0401  0.04382 0.04382 0.04382 0.04382 0.04384 0.04390 0.04393 0.04399 0.04408 0.04418  0.07895 0.07904 0.07895 0.07898 0.07895 0.07898 0.07914 0.07930 0.07947 0.07948  0.9387E-01 0.9394E-01 0.9413E-01 0.9434E-01 0.9463E-01 0.9498E-01 0.9541E-01 0.9592E-01 0.9649E-01 0.9716E-01  0.5904E-02 0.5914E-02 0.5896E-02 0.5900E-02 0.5882E-02 0.5845E-02 0.5842E-02 0.5836E-02 0.5805E-02 0.5790E-02   
2601-4314302_044   -2.63  0.0383  0.04220 0.04220 0.04218 0.04218 0.04218 0.04218 0.04218 0.04210 0.04210 0.04209  0.07688 0.07697 0.07698 0.07697 0.07696 0.07687 0.07696 0.07690 0.07706 0.07715  0.4319E-01 0.4326E-01 0.4345E-01 0.4366E-01 0.4394E-01 0.4428E-01 0.4470E-01 0.4519E-01 0.4575E-01 0.4640E-01  0.3935E-02 0.3953E-02 0.3980E-02 0.4001E-02 0.4023E-02 0.4051E-02 0.4101E-02 0.4149E-02 0.4209E-02 0.4290E-02   
2601-4318176_004    2.63  0.0399  0.04311 0.04312 0.04312 0.04321 0.04330 0.04338 0.04356 0.04365 0.04382 0.04400  0.07705 0.07712 0.07712 0.07722 0.07722 0.07713 0.07721 0.07721 0.07738 0.07746  0.3608E-02 0.3601E-02 0.3605E-02 0.3599E-02 0.3592E-02 0.3586E-02 0.3577E-02 0.3569E-02 0.3560E-02 0.3549E-02  0.3319E-03 0.3313E-03 0.3318E-03 0.3302E-03 0.3263E-03 0.3215E-03 0.3170E-03 0.3122E-03 0.3062E-03 0.3009E-03   
2601-4351762_115   -0.91  0.0393  0.04327 0.04336 0.04336 0.04336 0.04337 0.04345 0.04354 0.04363 0.04372 0.04389  0.07825 0.07826 0.07826 0.07825 0.07844 0.07852 0.07861 0.07879 0.07898 0.07933  0.1113E+00 0.1114E+00 0.1116E+00 0.1118E+00 0.1121E+00 0.1125E+00 0.1130E+00 0.1136E+00 0.1143E+00 0.1150E+00  0.5823E-02 0.5789E-02 0.5769E-02 0.5742E-02 0.5743E-02 0.5690E-02 0.5644E-02 0.5602E-02 0.5527E-02 0.5444E-02   
2601-4354333_011    2.37  0.0380  0.04249 0.04258 0.04258 0.04259 0.04267 0.04276 0.04284 0.04293 0.04311 0.04319  0.07627 0.07627 0.07610 0.07627 0.07628 0.07618 0.07618 0.07610 0.07618 0.07618  0.9845E-02 0.9829E-02 0.9849E-02 0.9838E-02 0.9834E-02 0.9826E-02 0.9819E-02 0.9816E-02 0.9810E-02 0.9813E-02  0.9055E-03 0.8983E-03 0.8971E-03 0.8916E-03 0.8858E-03 0.8734E-03 0.8660E-03 0.8547E-03 0.8416E-03 0.8304E-03   
2601-4357573_022    0.45  0.0393  0.04227 0.04234 0.04227 0.04234 0.04234 0.04243 0.04243 0.04244 0.04252 0.04253  0.07632 0.07633 0.07632 0.07641 0.07641 0.07632 0.07624 0.07623 0.07624 0.07624  0.2117E-01 0.2116E-01 0.2122E-01 0.2125E-01 0.2130E-01 0.2137E-01 0.2145E-01 0.2154E-01 0.2165E-01 0.2179E-01  0.1964E-02 0.1961E-02 0.1963E-02 0.1963E-02 0.1963E-02 0.1955E-02 0.1955E-02 0.1957E-02 0.1955E-02 0.1958E-02   
2601-4361252_012    0.41  0.0405  0.04212 0.04212 0.04212 0.04212 0.04213 0.04220 0.04221 0.04222 0.04229 0.04238  0.07631 0.07631 0.07622 0.07639 0.07631 0.07631 0.07622 0.07613 0.07614 0.07622  0.1160E-01 0.1160E-01 0.1164E-01 0.1165E-01 0.1168E-01 0.1171E-01 0.1175E-01 0.1180E-01 0.1185E-01 0.1192E-01  0.1109E-02 0.1107E-02 0.1110E-02 0.1108E-02 0.1107E-02 0.1106E-02 0.1104E-02 0.1103E-02 0.1101E-02 0.1103E-02   
2601-4369400_041   -2.68  0.0338  0.04209 0.04211 0.04208 0.04208 0.04209 0.04210 0.04200 0.04200 0.04194 0.04191  0.07670 0.07670 0.07672 0.07679 0.07688 0.07688 0.07687 0.07678 0.07680 0.07686  0.4052E-01 0.4059E-01 0.4078E-01 0.4097E-01 0.4125E-01 0.4158E-01 0.4199E-01 0.4246E-01 0.4301E-01 0.4365E-01  0.3760E-02 0.3758E-02 0.3787E-02 0.3808E-02 0.3831E-02 0.3887E-02 0.3935E-02 0.3986E-02 0.4046E-02 0.4118E-02   
2601-4380740_003   -1.69  0.0320  0.01075 0.01075 0.01075 0.01075 0.01084 0.01084 0.01084 0.01084 0.01093 0.01093  0.04132 0.04131 0.04122 0.04123 0.04121 0.04122 0.04113 0.04104 0.04098 0.04095  0.2893E-02 0.2895E-02 0.2909E-02 0.2920E-02 0.2938E-02 0.2960E-02 0.2986E-02 0.3018E-02 0.3054E-02 0.3098E-02  0.2538E-02 0.2540E-02 0.2551E-02 0.2561E-02 0.2576E-02 0.2593E-02 0.2615E-02 0.2640E-02 0.2669E-02 0.2705E-02  X
2601-4385377_089   -1.46  0.0398  0.04368 0.04370 0.04370 0.04376 0.04378 0.04385 0.04385 0.04385 0.04394 0.04403  0.07870 0.07869 0.07867 0.07877 0.07886 0.07903 0.07914 0.07915 0.07922 0.07930  0.8884E-01 0.8892E-01 0.8910E-01 0.8932E-01 0.8962E-01 0.8998E-01 0.9042E-01 0.9094E-01 0.9153E-01 0.9221E-01  0.5860E-02 0.5848E-02 0.5846E-02 0.5842E-02 0.5819E-02 0.5815E-02 0.5835E-02 0.5844E-02 0.5825E-02 0.5793E-02   
2601-4413591_020   -3.76  0.0334  0.04109 0.04101 0.04099 0.04099 0.04090 0.04091 0.04081 0.04066 0.04056 0.04044  0.07541 0.07540 0.07532 0.07533 0.07532 0.07533 0.07533 0.07521 0.07515 0.07513  0.1997E-01 0.2002E-01 0.2014E-01 0.2028E-01 0.2047E-01 0.2070E-01 0.2099E-01 0.2133E-01 0.2172E-01 0.2219E-01  0.2088E-02 0.2100E-02 0.2119E-02 0.2139E-02 0.2166E-02 0.2205E-02 0.2250E-02 0.2310E-02 0.2375E-02 0.2458E-02   
2601-4416819_091   -1.43  0.0404  0.04371 0.04371 0.04371 0.04375 0.04380 0.04383 0.04389 0.04388 0.04392 0.04398  0.07880 0.07888 0.07888 0.07880 0.07888 0.07897 0.07915 0.07916 0.07933 0.07942  0.9089E-01 0.9097E-01 0.9116E-01 0.9138E-01 0.9168E-01 0.9205E-01 0.9250E-01 0.9302E-01 0.9362E-01 0.9432E-01  0.5928E-02 0.5931E-02 0.5941E-02 0.5921E-02 0.5900E-02 0.5894E-02 0.5878E-02 0.5892E-02 0.5887E-02 0.5886E-02   
2601-4418941_008    1.20  0.0408  0.04330 0.04330 0.04330 0.04339 0.04348 0.04357 0.04366 0.04375 0.04384 0.04402  0.07739 0.07739 0.07740 0.07748 0.07740 0.07757 0.07756 0.07766 0.07768 0.07775  0.8267E-02 0.8260E-02 0.8269E-02 0.8264E-02 0.8262E-02 0.8259E-02 0.8255E-02 0.8254E-02 0.8248E-02 0.8246E-02  0.7226E-03 0.7197E-03 0.7215E-03 0.7167E-03 0.7115E-03 0.7061E-03 0.6997E-03 0.6942E-03 0.6879E-03 0.6800E-03   
2601-4431596_009    1.12  0.0352  0.04333 0.04333 0.04333 0.04342 0.04351 0.04353 0.04369 0.04377 0.04386 0.04398  0.07745 0.07745 0.07736 0.07762 0.07752 0.07753 0.07762 0.07771 0.07771 0.07780  0.8890E-02 0.8877E-02 0.8885E-02 0.8881E-02 0.8879E-02 0.8877E-02 0.8874E-02 0.8873E-02 0.8867E-02 0.8868E-02  0.7687E-03 0.7642E-03 0.7636E-03 0.7623E-03 0.7548E-03 0.7490E-03 0.7415E-03 0.7357E-03 0.7271E-03 0.7188E-03   
2601-4445255_003    3.33  0.0367  0.04547 0.04554 0.04562 0.04582 0.04592 0.04619 0.04645 0.04673 0.04700 0.04736  0.07947 0.07957 0.07957 0.07967 0.07977 0.07977 0.07986 0.08013 0.08050 0.08059  0.2943E-02 0.2938E-02 0.2934E-02 0.2923E-02 0.2909E-02 0.2894E-02 0.2875E-02 0.2853E-02 0.2829E-02 0.2801E-02  0.2060E-03 0.2040E-03 0.2029E-03 0.2005E-03 0.1964E-03 0.1908E-03 0.1852E-03 0.1803E-03 0.1747E-03 0.1661E-03   
2601-4446243_008   -0.61  0.0422  0.04212 0.04212 0.04204 0.04212 0.04212 0.04212 0.04212 0.04212 0.04212 0.04212  0.07633 0.07633 0.07633 0.07633 0.07632 0.07615 0.07614 0.07624 0.07633 0.07624  0.8102E-02 0.8106E-02 0.8130E-02 0.8148E-02 0.8176E-02 0.8209E-02 0.8249E-02 0.8297E-02 0.8352E-02 0.8419E-02  0.7824E-03 0.7830E-03 0.7868E-03 0.7894E-03 0.7904E-03 0.7879E-03 0.7904E-03 0.7965E-03 0.8031E-03 0.8074E-03   
2601-4449611_010    1.04  0.0453  0.04334 0.04335 0.04342 0.04342 0.04351 0.04360 0.04369 0.04378 0.04387 0.04398  0.07757 0.07757 0.07757 0.07759 0.07759 0.07757 0.07757 0.07759 0.07777 0.07784  0.9602E-02 0.9590E-02 0.9601E-02 0.9597E-02 0.9595E-02 0.9594E-02 0.9592E-02 0.9591E-02 0.9588E-02 0.9588E-02  0.8277E-03 0.8242E-03 0.8247E-03 0.8231E-03 0.8178E-03 0.8060E-03 0.8000E-03 0.7940E-03 0.7854E-03 0.7784E-03   
2601-4451541_035   -0.58  0.0402  0.04300 0.04307 0.04307 0.04306 0.04306 0.04308 0.04316 0.04315 0.04316 0.04318  0.07732 0.07732 0.07733 0.07742 0.07731 0.07723 0.07723 0.07726 0.07742 0.07742  0.3459E-01 0.3460E-01 0.3467E-01 0.3474E-01 0.3483E-01 0.3494E-01 0.3508E-01 0.3524E-01 0.3543E-01 0.3566E-01  0.2957E-02 0.2953E-02 0.2961E-02 0.2966E-02 0.2969E-02 0.2955E-02 0.2961E-02 0.2973E-02 0.2986E-02 0.3003E-02   
2601-4453194_006    1.59  0.0422  0.04311 0.04319 0.04319 0.04320 0.04328 0.04337 0.04346 0.04355 0.04364 0.04374  0.07728 0.07737 0.07729 0.07738 0.07738 0.07737 0.07737 0.07737 0.07765 0.07764  0.6276E-02 0.6272E-02 0.6280E-02 0.6277E-02 0.6279E-02 0.6280E-02 0.6281E-02 0.6284E-02 0.6285E-02 0.6288E-02  0.5626E-03 0.5610E-03 0.5608E-03 0.5587E-03 0.5568E-03 0.5514E-03 0.5466E-03 0.5428E-03 0.5406E-03 0.5372E-03   
2601-4472923_039   -2.94  0.0389  0.04209 0.04209 0.04200 0.04199 0.04199 0.04193 0.04190 0.04184 0.04181 0.04173  0.07660 0.07659 0.07662 0.07670 0.07670 0.07671 0.07669 0.07668 0.07668 0.07678  0.3908E-01 0.3915E-01 0.3933E-01 0.3954E-01 0.3981E-01 0.4016E-01 0.4057E-01 0.4105E-01 0.4161E-01 0.4227E-01  0.3641E-02 0.3651E-02 0.3680E-02 0.3716E-02 0.3751E-02 0.3799E-02 0.3842E-02 0.3914E-02 0.3969E-02 0.4070E-02   
2601-4487489_007    1.49  0.0398  0.04325 0.04326 0.04326 0.04334 0.04343 0.04344 0.04352 0.04362 0.04371 0.04380  0.07732 0.07733 0.07732 0.07741 0.07741 0.07742 0.07741 0.07741 0.07751 0.07760  0.6667E-02 0.6666E-02 0.6675E-02 0.6674E-02 0.6676E-02 0.6676E-02 0.6678E-02 0.6682E-02 0.6682E-02 0.6688E-02  0.5945E-03 0.5920E-03 0.5914E-03 0.5896E-03 0.5853E-03 0.5820E-03 0.5791E-03 0.5751E-03 0.5686E-03 0.5636E-03   
2601-4489176_076   -1.77  0.0398  0.04342 0.04343 0.04345 0.04346 0.04352 0.04352 0.04352 0.04352 0.04362 0.04361  0.07843 0.07844 0.07853 0.07853 0.07855 0.07862 0.07862 0.07861 0.07880 0.07899  0.7620E-01 0.7628E-01 0.7647E-01 0.7670E-01 0.7701E-01 0.7739E-01 0.7785E-01 0.7839E-01 0.7900E-01 0.7971E-01  0.5598E-02 0.5589E-02 0.5588E-02 0.5596E-02 0.5603E-02 0.5604E-02 0.5641E-02 0.5652E-02 0.5656E-02 0.5680E-02   
2601-4491397_082   -1.65  0.0399  0.04355 0.04356 0.04364 0.04363 0.04363 0.04364 0.04365 0.04373 0.04373 0.04375  0.07857 0.07856 0.07867 0.07867 0.07875 0.07866 0.07884 0.07876 0.07893 0.07911  0.8167E-01 0.8175E-01 0.8194E-01 0.8216E-01 0.8247E-01 0.8284E-01 0.8329E-01 0.8383E-01 0.8444E-01 0.8514E-01  0.5758E-02 0.5755E-02 0.5754E-02 0.5749E-02 0.5768E-02 0.5746E-02 0.5774E-02 0.5776E-02 0.5774E-02 0.5793E-02   
2601-4493521_015    1.02  0.0391  0.04340 0.04348 0.04348 0.04350 0.04357 0.04366 0.04376 0.04385 0.04394 0.04403  0.07760 0.07751 0.07751 0.07761 0.07769 0.07760 0.07770 0.07760 0.07769 0.07780  0.1467E-01 0.1466E-01 0.1467E-01 0.1467E-01 0.1467E-01 0.1467E-01 0.1467E-01 0.1468E-01 0.1468E-01 0.1469E-01  0.1245E-02 0.1239E-02 0.1236E-02 0.1233E-02 0.1228E-02 0.1213E-02 0.1209E-02 0.1197E-02 0.1184E-02 0.1174E-02   
2601-4499684_007    1.41  0.0427  0.04327 0.04328 0.04328 0.04337 0.04337 0.04346 0.04355 0.04364 0.04373 0.04383  0.07734 0.07735 0.07726 0.07743 0.07753 0.07744 0.07753 0.07744 0.07744 0.07763  0.7092E-02 0.7088E-02 0.7097E-02 0.7096E-02 0.7098E-02 0.7098E-02 0.7101E-02 0.7104E-02 0.7107E-02 0.7113E-02  0.6273E-03 0.6243E-03 0.6242E-03 0.6220E-03 0.6198E-03 0.6151E-03 0.6120E-03 0.6061E-03 0.6010E-03 0.5974E-03   
2601-4507091_009    1.09  0.0408  0.04332 0.04335 0.04342 0.04344 0.04349 0.04361 0.04363 0.04371 0.04381 0.04397  0.07738 0.07738 0.07738 0.07739 0.07748 0.07757 0.07757 0.07748 0.07757 0.07766  0.9170E-02 0.9165E-02 0.9176E-02 0.9173E-02 0.9175E-02 0.9176E-02 0.9179E-02 0.9182E-02 0.9184E-02 0.9190E-02  0.8074E-03 0.8046E-03 0.8030E-03 0.7994E-03 0.7951E-03 0.7915E-03 0.7832E-03 0.7777E-03 0.7706E-03 0.7625E-03   
2601-4508280_103   -1.31  0.0398  0.04380 0.04380 0.04389 0.04388 0.04390 0.04392 0.04397 0.04401 0.04406 0.04416  0.07886 0.07887 0.07898 0.07896 0.07904 0.07923 0.07923 0.07925 0.07941 0.07961  0.1026E+00 0.1027E+00 0.1029E+00 0.1031E+00 0.1034E+00 0.1038E+00 0.1043E+00 0.1048E+00 0.1054E+00 0.1061E+00  0.6108E-02 0.6111E-02 0.6094E-02 0.6077E-02 0.6062E-02 0.6074E-02 0.6041E-02 0.6022E-02 0.6017E-02 0.5975E-02   
2601-4515333_099   -1.31  0.0398  0.04378 0.04379 0.04379 0.04387 0.04387 0.04389 0.04396 0.04396 0.04405 0.04415  0.07872 0.07880 0.07882 0.07889 0.07890 0.07906 0.07917 0.07926 0.07935 0.07944  0.9889E-01 0.9897E-01 0.9916E-01 0.9938E-01 0.9969E-01 0.1001E+00 0.1005E+00 0.1011E+00 0.1017E+00 0.1024E+00  0.6094E-02 0.6092E-02 0.6095E-02 0.6081E-02 0.6049E-02 0.6065E-02 0.6061E-02 0.6054E-02 0.6030E-02 0.5998E-02   
2601-4520218_091   -1.48  0.0400  0.04373 0.04373 0.04372 0.04373 0.04383 0.04382 0.04381 0.04383 0.04391 0.04401  0.07869 0.07870 0.07872 0.07880 0.07880 0.07897 0.07907 0.07907 0.07915 0.07935  0.9106E-01 0.9114E-01 0.9133E-01 0.9156E-01 0.9186E-01 0.9224E-01 0.9270E-01 0.9324E-01 0.9385E-01 0.9457E-01  0.5965E-02 0.5953E-02 0.5958E-02 0.5955E-02 0.5941E-02 0.5943E-02 0.5963E-02 0.5962E-02 0.5946E-02 0.5926E-02   
2601-4522628_115   -1.17  0.0404  0.04394 0.04394 0.04393 0.04394 0.04403 0.04403 0.04405 0.04411 0.04420 0.04430  0.07902 0.07902 0.07903 0.07912 0.07921 0.07939 0.07949 0.07958 0.07966 0.07995  0.1143E+00 0.1144E+00 0.1146E+00 0.1148E+00 0.1151E+00 0.1155E+00 0.1160E+00 0.1165E+00 0.1172E+00 0.1179E+00  0.6132E-02 0.6134E-02 0.6114E-02 0.6105E-02 0.6079E-02 0.6061E-02 0.6056E-02 0.6036E-02 0.5978E-02 0.5912E-02   
2601-4541516_070   -2.01  0.0403  0.04319 0.04320 0.04322 0.04329 0.04329 0.04328 0.04328 0.04329 0.04329 0.04329  0.07815 0.07815 0.07815 0.07814 0.07823 0.07834 0.07842 0.07842 0.07852 0.07855  0.6954E-01 0.6963E-01 0.6982E-01 0.7006E-01 0.7037E-01 0.7076E-01 0.7122E-01 0.7177E-01 0.7240E-01 0.7312E-01  0.5375E-02 0.5377E-02 0.5371E-02 0.5375E-02 0.5388E-02 0.5397E-02 0.5426E-02 0.5474E-02 0.5521E-02 0.5540E-02   
2601-4555887_110   -1.22  0.0401  0.04381 0.04382 0.04390 0.04388 0.04391 0.04398 0.04408 0.04407 0.04410 0.04418  0.07895 0.07904 0.07898 0.07897 0.07904 0.07923 0.07923 0.07943 0.07951 0.07978  0.1097E+00 0.1098E+00 0.1100E+00 0.1102E+00 0.1105E+00 0.1109E+00 0.1113E+00 0.1119E+00 0.1125E+00 0.1133E+00  0.6221E-02 0.6217E-02 0.6206E-02 0.6179E-02 0.6158E-02 0.6122E-02 0.6089E-02 0.6097E-02 0.6081E-02 0.6043E-02   
2601-4559545_002    0.00  0.0378  0.04290 0.01128 0.01128 0.01137 0.04310 0.01128 0.01128 0.04328 0.04338 0.01109  0.07726 0.04293 0.04293 0.04299 0.07726 0.04311 0.04321 0.07745 0.07745 0.04348  0.2410E-02 0.2409E-02 0.2413E-02 0.2413E-02 0.2413E-02 0.2409E-02 0.2413E-02 0.2410E-02 0.2411E-02 0.2407E-02  0.2199E-03 0.2071E-02 0.2074E-02 0.2074E-02 0.2170E-03 0.2074E-02 0.2075E-02 0.2117E-03 0.2102E-03 0.2077E-02  X
2601-4576333_068   -2.05  0.0395  0.04318 0.04325 0.04318 0.04318 0.04317 0.04325 0.04325 0.04325 0.04325 0.04325  0.07828 0.07821 0.07819 0.07818 0.07819 0.07819 0.07827 0.07828 0.07846 0.07849  0.6806E-01 0.6814E-01 0.6834E-01 0.6857E-01 0.6889E-01 0.6928E-01 0.6975E-01 0.7030E-01 0.7094E-01 0.7167E-01  0.5309E-02 0.5303E-02 0.5318E-02 0.5339E-02 0.5365E-02 0.5368E-02 0.5399E-02 0.5418E-02 0.5483E-02 0.5525E-02   
2601-4579522_018   -0.56  0.0391  0.04263 0.04263 0.04263 0.04263 0.04262 0.04262 0.04263 0.04272 0.04272 0.04272  0.07694 0.07684 0.07674 0.07676 0.07674 0.07666 0.07676 0.07666 0.07675 0.07675  0.1802E-01 0.1802E-01 0.1807E-01 0.1810E-01 0.1815E-01 0.1822E-01 0.1829E-01 0.1839E-01 0.1849E-01 0.1862E-01  0.1660E-02 0.1659E-02 0.1659E-02 0.1666E-02 0.1668E-02 0.1666E-02 0.1673E-02 0.1671E-02 0.1683E-02 0.1697E-02   
2601-4580053_027   -3.68  0.0383  0.04142 0.04135 0.04132 0.04133 0.04122 0.04116 0.04114 0.04104 0.04095 0.04078  0.07593 0.07591 0.07582 0.07582 0.07583 0.07572 0.07572 0.07565 0.07574 0.07574  0.2714E-01 0.2720E-01 0.2736E-01 0.2754E-01 0.2779E-01 0.2809E-01 0.2846E-01 0.2889E-01 0.2940E-01 0.3000E-01  0.2746E-02 0.2757E-02 0.2775E-02 0.2813E-02 0.2848E-02 0.2892E-02 0.2954E-02 0.3010E-02 0.3100E-02 0.3209E-02   
2601-4582830_054   -2.48  0.0398  0.04276 0.04275 0.04276 0.04267 0.04266 0.04266 0.04265 0.04264 0.04259 0.04255  0.07764 0.07765 0.07755 0.07754 0.07756 0.07755 0.07757 0.07764 0.07773 0.07775  0.5440E-01 0.5448E-01 0.5468E-01 0.5491E-01 0.5522E-01 0.5561E-01 0.5607E-01 0.5662E-01 0.5724E-01 0.5797E-01  0.4666E-02 0.4662E-02 0.4676E-02 0.4706E-02 0.4735E-02 0.4758E-02 0.4816E-02 0.4840E-02 0.4923E-02 0.5013E-02   
2601-4583829_138   -1.12  0.0406  0.04396 0.04399 0.04407 0.04406 0.04409 0.04415 0.04426 0.04435 0.04436 0.04444  0.07944 0.07937 0.07946 0.07944 0.07955 0.07971 0.08000 0.08049 0.08133 0.08226  0.1360E+00 0.1361E+00 0.1364E+00 0.1366E+00 0.1370E+00 0.1374E+00 0.1379E+00 0.1386E+00 0.1393E+00 0.1401E+00  0.5993E-02 0.5972E-02 0.5942E-02 0.5925E-02 0.5902E-02 0.5863E-02 0.5820E-02 0.5739E-02 0.5707E-02 0.5660E-02   
2601-4596009_036   -0.69  0.0370  0.04308 0.04316 0.04308 0.04316 0.04315 0.04315 0.04315 0.04316 0.04325 0.04324  0.07740 0.07740 0.07731 0.07741 0.07730 0.07733 0.07733 0.07730 0.07731 0.07741  0.3598E-01 0.3600E-01 0.3607E-01 0.3614E-01 0.3623E-01 0.3635E-01 0.3650E-01 0.3667E-01 0.3687E-01 0.3711E-01  0.3045E-02 0.3039E-02 0.3047E-02 0.3050E-02 0.3054E-02 0.3070E-02 0.3074E-02 0.3076E-02 0.3079E-02 0.3105E-02   
2601-4598485_016    0.95  0.0382  0.04346 0.04347 0.04347 0.04355 0.04356 0.04365 0.04367 0.04375 0.04394 0.04395  0.07753 0.07752 0.07754 0.07754 0.07753 0.07753 0.07753 0.07756 0.07762 0.07762  0.1576E-01 0.1575E-01 0.1577E-01 0.1576E-01 0.1577E-01 0.1578E-01 0.1578E-01 0.1580E-01 0.1581E-01 0.1583E-01  0.1329E-02 0.1324E-02 0.1325E-02 0.1321E-02 0.1316E-02 0.1310E-02 0.1302E-02 0.1294E-02 0.1281E-02 0.1273E-02   
2601-4601373_006   -3.88  0.0387  0.04051 0.04051 0.04042 0.04041 0.04032 0.04023 0.04005 0.03995 0.03985 0.03966  0.07459 0.07457 0.07452 0.07449 0.07440 0.07440 0.07423 0.07415 0.07405 0.07393  0.6408E-02 0.6426E-02 0.6473E-02 0.6524E-02 0.6595E-02 0.6683E-02 0.6792E-02 0.6922E-02 0.7075E-02 0.7262E-02  0.7100E-03 0.7123E-03 0.7212E-03 0.7288E-03 0.7429E-03 0.7593E-03 0.7803E-03 0.8038E-03 0.8302E-03 0.8675E-03   
2601-4610589_003    0.00  0.0369  0.04181 0.04181 0.04181 0.04181 0.04181 0.04181 0.04172 0.04172 0.04172 0.04172  0.07580 0.07580 0.07570 0.07580 0.07570 0.07561 0.07561 0.07551 0.07561 0.07551  0.2818E-02 0.2815E-02 0.2825E-02 0.2833E-02 0.2845E-02 0.2864E-02 0.2881E-02 0.2904E-02 0.2930E-02 0.2961E-02  0.2831E-03 0.2826E-03 0.2833E-03 0.2837E-03 0.2847E-03 0.2875E-03 0.2901E-03 0.2923E-03 0.2946E-03 0.2990E-03   
2601-4614545_004    0.00  0.0415  0.04297 0.04305 0.04305 0.04307 0.04313 0.04317 0.04322 0.04333 0.04342 0.04351  0.07726 0.07735 0.07735 0.07736 0.07736 0.07735 0.07734 0.07734 0.07744 0.07753  0.3608E-02 0.3605E-02 0.3610E-02 0.3609E-02 0.3610E-02 0.3610E-02 0.3611E-02 0.3612E-02 0.3614E-02 0.3616E-02  0.3283E-03 0.3272E-03 0.3269E-03 0.3245E-03 0.3227E-03 0.3207E-03 0.3197E-03 0.3178E-03 0.3138E-03 0.3107E-03   
2601-4620513_050   -2.70  0.0391  0.04247 0.04254 0.04247 0.04254 0.04254 0.04245 0.04244 0.04236 0.04234 0.04234  0.07725 0.07735 0.07734 0.07734 0.07744 0.07733 0.07725 0.07734 0.07744 0.07754  0.4992E-01 0.5000E-01 0.5020E-01 0.5043E-01 0.5074E-01 0.5112E-01 0.5159E-01 0.5213E-01 0.5275E-01 0.5348E-01  0.4401E-02 0.4408E-02 0.4428E-02 0.4446E-02 0.4459E-02 0.4507E-02 0.4564E-02 0.4645E-02 0.4701E-02 0.4760E-02   
2601-4625898_013   -0.78  0.0398  0.04231 0.04230 0.04231 0.04229 0.04232 0.04233 0.04231 0.04229 0.04229 0.04232  0.07641 0.07641 0.07641 0.07650 0.07650 0.07641 0.07632 0.07632 0.07624 0.07641  0.1293E-01 0.1293E-01 0.1297E-01 0.1300E-01 0.1304E-01 0.1310E-01 0.1317E-01 0.1325E-01 0.1334E-01 0.1345E-01  0.1232E-02 0.1231E-02 0.1235E-02 0.1236E-02 0.1233E-02 0.1234E-02 0.1241E-02 0.1256E-02 0.1262E-02 0.1268E-02   
2601-4629331_101   -1.34  0.0398  0.04375 0.04374 0.04373 0.04385 0.04383 0.04394 0.04394 0.04393 0.04395 0.04406  0.07882 0.07881 0.07883 0.07892 0.07900 0.07910 0.07900 0.07902 0.07919 0.07959  0.1002E+00 0.1003E+00 0.1005E+00 0.1007E+00 0.1011E+00 0.1014E+00 0.1019E+00 0.1025E+00 0.1031E+00 0.1038E+00  0.6208E-02 0.6199E-02 0.6185E-02 0.6157E-02 0.6141E-02 0.6097E-02 0.6101E-02 0.6117E-02 0.6117E-02 0.6069E-02   
2601-4631867_006    1.75  0.0398  0.04321 0.04321 0.04321 0.04331 0.04340 0.04350 0.04351 0.04360 0.04369 0.04388  0.07735 0.07735 0.07726 0.07735 0.07744 0.07754 0.07736 0.07735 0.07745 0.07764  0.5693E-02 0.5687E-02 0.5694E-02 0.5690E-02 0.5690E-02 0.5690E-02 0.5690E-02 0.5690E-02 0.5690E-02 0.5691E-02  0.5039E-03 0.5025E-03 0.5013E-03 0.4979E-03 0.4942E-03 0.4885E-03 0.4848E-03 0.4808E-03 0.4790E-03 0.4699E-03   
2601-4635317_052   -0.86  0.0400  0.04332 0.04332 0.04333 0.04335 0.04343 0.04345 0.04345 0.04353 0.04352 0.04354  0.07778 0.07779 0.07777 0.07788 0.07786 0.07787 0.07787 0.07769 0.07776 0.07796  0.5234E-01 0.5237E-01 0.5247E-01 0.5257E-01 0.5271E-01 0.5288E-01 0.5310E-01 0.5336E-01 0.5365E-01 0.5399E-01  0.4160E-02 0.4167E-02 0.4169E-02 0.4164E-02 0.4161E-02 0.4138E-02 0.4156E-02 0.4157E-02 0.4198E-02 0.4199E-02   
2601-4638041_021    0.47  0.0393  0.04346 0.04346 0.04345 0.04347 0.04355 0.04364 0.04367 0.04374 0.04384 0.04393  0.07745 0.07755 0.07755 0.07754 0.07753 0.07756 0.07755 0.07743 0.07745 0.07763  0.2113E-01 0.2112E-01 0.2114E-01 0.2115E-01 0.2116E-01 0.2118E-01 0.2120E-01 0.2123E-01 0.2126E-01 0.2130E-01  0.1777E-02 0.1778E-02 0.1777E-02 0.1769E-02 0.1755E-02 0.1742E-02 0.1734E-02 0.1728E-02 0.1722E-02 0.1710E-02   
2601-4640804_009    1.15  0.0400  0.04319 0.04320 0.04320 0.04329 0.04339 0.04349 0.04349 0.04358 0.04368 0.04377  0.07723 0.07732 0.07733 0.07741 0.07741 0.07751 0.07742 0.07732 0.07741 0.07751  0.8694E-02 0.8688E-02 0.8699E-02 0.8697E-02 0.8700E-02 0.8703E-02 0.8708E-02 0.8715E-02 0.8721E-02 0.8732E-02  0.7687E-03 0.7684E-03 0.7705E-03 0.7678E-03 0.7606E-03 0.7544E-03 0.7495E-03 0.7452E-03 0.7405E-03 0.7345E-03   
2601-4663704_023   -3.48  0.0367  0.04125 0.04124 0.04123 0.04113 0.04113 0.04103 0.04096 0.04095 0.04077 0.04064  0.07559 0.07558 0.07560 0.07559 0.07559 0.07559 0.07560 0.07550 0.07540 0.07534  0.2296E-01 0.2301E-01 0.2315E-01 0.2330E-01 0.2351E-01 0.2376E-01 0.2408E-01 0.2445E-01 0.2488E-01 0.2539E-01  0.2342E-02 0.2350E-02 0.2376E-02 0.2407E-02 0.2438E-02 0.2482E-02 0.2530E-02 0.2583E-02 0.2659E-02 0.2752E-02   
2601-4666749_052   -2.69  0.0387  0.04259 0.04259 0.04257 0.04258 0.04259 0.04251 0.04249 0.04247 0.04249 0.04239  0.07727 0.07728 0.07736 0.07729 0.07745 0.07744 0.07755 0.07744 0.07748 0.07755  0.5204E-01 0.5212E-01 0.5232E-01 0.5255E-01 0.5287E-01 0.5326E-01 0.5372E-01 0.5428E-01 0.5491E-01 0.5565E-01  0.4504E-02 0.4514E-02 0.4541E-02 0.4568E-02 0.4619E-02 0.4654E-02 0.4702E-02 0.4743E-02 0.4819E-02 0.4907E-02   
2601-4670170_023   -3.95  0.0367  0.04119 0.04119 0.04110 0.04110 0.04100 0.04092 0.04083 0.04073 0.04062 0.04053  0.07552 0.07543 0.07541 0.07542 0.07550 0.07550 0.07544 0.07535 0.07531 0.07523  0.2274E-01 0.2280E-01 0.2294E-01 0.2310E-01 0.2333E-01 0.2360E-01 0.2394E-01 0.2433E-01 0.2480E-01 0.2534E-01  0.2345E-02 0.2353E-02 0.2380E-02 0.2410E-02 0.2455E-02 0.2501E-02 0.2554E-02 0.2613E-02 0.2692E-02 0.2797E-02   
2601-4731448_060   -2.35  0.0393  0.04287 0.04287 0.04288 0.04288 0.04288 0.04288 0.04289 0.04281 0.04278 0.04279  0.07766 0.07767 0.07776 0.07775 0.07777 0.07765 0.07775 0.07785 0.07795 0.07795  0.5958E-01 0.5967E-01 0.5987E-01 0.6010E-01 0.6042E-01 0.6082E-01 0.6130E-01 0.6187E-01 0.6251E-01 0.6326E-01  0.4924E-02 0.4931E-02 0.4955E-02 0.4968E-02 0.4993E-02 0.5003E-02 0.5059E-02 0.5117E-02 0.5191E-02 0.5222E-02   
2601-4760159_002    0.00  0.0404  0.04152 0.04152 0.04143 0.04152 0.04152 0.04143 0.04143 0.04143 0.04133 0.04133  0.07543 0.07535 0.07532 0.07541 0.07552 0.07552 0.07534 0.07522 0.07522 0.07522  0.2392E-02 0.2394E-02 0.2404E-02 0.2411E-02 0.2422E-02 0.2436E-02 0.2453E-02 0.2474E-02 0.2497E-02 0.2525E-02  0.2446E-03 0.2452E-03 0.2462E-03 0.2469E-03 0.2483E-03 0.2504E-03 0.2515E-03 0.2542E-03 0.2573E-03 0.2612E-03   
2601-4826682_007    4.41  0.0414  0.04484 0.04494 0.04494 0.04504 0.04524 0.04544 0.04563 0.04583 0.04604 0.04633  0.07884 0.07884 0.07884 0.07893 0.07895 0.07895 0.07903 0.07913 0.07932 0.07952  0.6789E-02 0.6774E-02 0.6767E-02 0.6742E-02 0.6712E-02 0.6676E-02 0.6637E-02 0.6592E-02 0.6539E-02 0.6482E-02  0.5246E-03 0.5204E-03 0.5179E-03 0.5113E-03 0.4995E-03 0.4880E-03 0.4748E-03 0.4632E-03 0.4491E-03 0.4329E-03   
2601-4833192_005   -4.44  0.0355  0.04017 0.04009 0.04007 0.03997 0.03989 0.03980 0.03969 0.03950 0.03940 0.03920  0.07402 0.07403 0.07394 0.07402 0.07385 0.07382 0.07373 0.07353 0.07344 0.07333  0.4494E-02 0.4508E-02 0.4546E-02 0.4586E-02 0.4643E-02 0.4712E-02 0.4797E-02 0.4902E-02 0.5026E-02 0.5176E-02  0.5127E-03 0.5162E-03 0.5240E-03 0.5320E-03 0.5412E-03 0.5537E-03 0.5689E-03 0.5905E-03 0.6159E-03 0.6450E-03   
2601-4893813_010   -4.04  0.0372  0.04049 0.04049 0.04040 0.04039 0.04029 0.04020 0.04010 0.03999 0.03980 0.03960  0.07465 0.07457 0.07446 0.07445 0.07445 0.07437 0.07435 0.07416 0.07405 0.07395  0.9927E-02 0.9954E-02 0.1003E-01 0.1011E-01 0.1022E-01 0.1036E-01 0.1053E-01 0.1073E-01 0.1097E-01 0.1126E-01  0.1090E-02 0.1095E-02 0.1109E-02 0.1123E-02 0.1144E-02 0.1169E-02 0.1201E-02 0.1238E-02 0.1280E-02 0.1338E-02   
2601-4908145_010    3.38  0.0388  0.04471 0.04479 0.04489 0.04499 0.04509 0.04529 0.04538 0.04558 0.04581 0.04610  0.07876 0.07865 0.07865 0.07877 0.07868 0.07885 0.07896 0.07908 0.07916 0.07917  0.1031E-01 0.1029E-01 0.1028E-01 0.1025E-01 0.1021E-01 0.1017E-01 0.1012E-01 0.1006E-01 0.9996E-02 0.9925E-02  0.7748E-03 0.7669E-03 0.7635E-03 0.7542E-03 0.7378E-03 0.7287E-03 0.7132E-03 0.6997E-03 0.6792E-03 0.6556E-03   
2601-4913296_018    2.49  0.0399  0.04463 0.04466 0.04473 0.04483 0.04493 0.04502 0.04514 0.04533 0.04554 0.04573  0.07855 0.07855 0.07845 0.07855 0.07846 0.07854 0.07864 0.07875 0.07875 0.07885  0.1791E-01 0.1788E-01 0.1787E-01 0.1783E-01 0.1778E-01 0.1772E-01 0.1765E-01 0.1758E-01 0.1749E-01 0.1740E-01  0.1323E-02 0.1314E-02 0.1305E-02 0.1295E-02 0.1274E-02 0.1254E-02 0.1236E-02 0.1213E-02 0.1187E-02 0.1152E-02   
2601-4923921_157   -1.21  0.0398  0.04385 0.04393 0.04393 0.04394 0.04403 0.04404 0.04413 0.04423 0.04433 0.04442  0.07864 0.07864 0.07874 0.07874 0.07884 0.07894 0.07934 0.07995 0.08135 0.08105  0.1529E+00 0.1530E+00 0.1532E+00 0.1535E+00 0.1539E+00 0.1544E+00 0.1551E+00 0.1558E+00 0.1567E+00 0.1577E+00  0.5911E-02 0.5904E-02 0.5886E-02 0.5843E-02 0.5797E-02 0.5748E-02 0.5710E-02 0.5642E-02 0.5557E-02 0.5466E-02   
2601-4948087_010    2.97  0.0419  0.04485 0.04484 0.04485 0.04497 0.04516 0.04524 0.04538 0.04556 0.04586 0.04607  0.07881 0.07891 0.07880 0.07892 0.07892 0.07902 0.07902 0.07911 0.07930 0.07941  0.1001E-01 0.9996E-02 0.9988E-02 0.9959E-02 0.9926E-02 0.9887E-02 0.9844E-02 0.9796E-02 0.9738E-02 0.9676E-02  0.7435E-03 0.7397E-03 0.7373E-03 0.7304E-03 0.7195E-03 0.7062E-03 0.6953E-03 0.6807E-03 0.6656E-03 0.6458E-03   
2601-4948791_015    2.70  0.0420  0.04477 0.04486 0.04486 0.04496 0.04506 0.04516 0.04528 0.04545 0.04565 0.04597  0.07863 0.07871 0.07863 0.07881 0.07872 0.07883 0.07883 0.07891 0.07910 0.07921  0.1468E-01 0.1466E-01 0.1465E-01 0.1461E-01 0.1457E-01 0.1451E-01 0.1446E-01 0.1440E-01 0.1432E-01 0.1424E-01  0.1072E-02 0.1068E-02 0.1066E-02 0.1056E-02 0.1041E-02 0.1023E-02 0.1009E-02 0.9893E-03 0.9696E-03 0.9420E-03   
2601-4951581_023    2.20  0.0417  0.04460 0.04467 0.04467 0.04478 0.04488 0.04498 0.04507 0.04517 0.04538 0.04559  0.07836 0.07845 0.07836 0.07856 0.07844 0.07855 0.07846 0.07854 0.07876 0.07875  0.2258E-01 0.2255E-01 0.2254E-01 0.2249E-01 0.2244E-01 0.2238E-01 0.2232E-01 0.2225E-01 0.2216E-01 0.2207E-01  0.1624E-02 0.1619E-02 0.1619E-02 0.1608E-02 0.1585E-02 0.1565E-02 0.1542E-02 0.1523E-02 0.1494E-02 0.1463E-02   
2601-4953980_011   -1.42  0.0380  0.04197 0.04197 0.04198 0.04198 0.04190 0.04188 0.04186 0.04179 0.04178 0.04177  0.07597 0.07596 0.07596 0.07599 0.07595 0.07597 0.07586 0.07587 0.07587 0.07576  0.1053E-01 0.1054E-01 0.1057E-01 0.1061E-01 0.1066E-01 0.1072E-01 0.1079E-01 0.1088E-01 0.1099E-01 0.1111E-01  0.1028E-02 0.1029E-02 0.1037E-02 0.1043E-02 0.1046E-02 0.1054E-02 0.1062E-02 0.1077E-02 0.1090E-02 0.1105E-02   
2601-4958821_005    4.08  0.0439  0.04507 0.04507 0.04517 0.04527 0.04536 0.04548 0.04566 0.04585 0.04606 0.04637  0.07907 0.07910 0.07910 0.07928 0.07938 0.07938 0.07939 0.07949 0.07968 0.07979  0.4883E-02 0.4873E-02 0.4868E-02 0.4852E-02 0.4833E-02 0.4812E-02 0.4787E-02 0.4760E-02 0.4727E-02 0.4692E-02  0.3681E-03 0.3650E-03 0.3632E-03 0.3599E-03 0.3548E-03 0.3476E-03 0.3394E-03 0.3329E-03 0.3242E-03 0.3147E-03   
2601-4969356_002    5.00  0.0463  0.04507 0.04517 0.04527 0.04527 0.04547 0.04557 0.04576 0.04587 0.04617 0.04638  0.07886 0.07886 0.07895 0.07904 0.07924 0.07934 0.07935 0.07935 0.07964 0.07987  0.1976E-02 0.1971E-02 0.1968E-02 0.1962E-02 0.1954E-02 0.1945E-02 0.1932E-02 0.1922E-02 0.1907E-02 0.1892E-02  0.1507E-03 0.1503E-03 0.1492E-03 0.1481E-03 0.1460E-03 0.1433E-03 0.1401E-03 0.1372E-03 0.1337E-03 0.1296E-03   
2601-4975251_002    0.00  0.0388  0.01828 0.01828 0.01828 0.01828 0.01828 0.01828 0.01818 0.01818 0.01818 0.04531  0.04451 0.04451 0.04452 0.04462 0.04471 0.04481 0.04491 0.04502 0.04512 0.07894  0.1682E-02 0.1682E-02 0.1681E-02 0.1680E-02 0.1675E-02 0.1670E-02 0.1665E-02 0.1661E-02 0.1655E-02 0.1649E-02  0.1039E-02 0.1038E-02 0.1039E-02 0.1038E-02 0.1036E-02 0.1035E-02 0.1034E-02 0.1032E-02 0.1030E-02 0.1306E-03  X
2601-4976006_004    2.63  0.0397  0.04412 0.04412 0.04422 0.04432 0.04432 0.04452 0.04462 0.04472 0.04483 0.04513  0.07815 0.07825 0.07816 0.07835 0.07836 0.07836 0.07845 0.07836 0.07866 0.07866  0.3797E-02 0.3791E-02 0.3791E-02 0.3783E-02 0.3776E-02 0.3767E-02 0.3756E-02 0.3746E-02 0.3733E-02 0.3719E-02  0.3185E-03 0.3172E-03 0.3160E-03 0.3137E-03 0.3104E-03 0.3059E-03 0.3016E-03 0.2964E-03 0.2925E-03 0.2850E-03   
2601-4977033_016    2.88  0.0424  0.04473 0.04481 0.04481 0.04491 0.04501 0.04513 0.04531 0.04542 0.04561 0.04585  0.07855 0.07864 0.07866 0.07874 0.07874 0.07886 0.07885 0.07886 0.07905 0.07915  0.1555E-01 0.1552E-01 0.1551E-01 0.1547E-01 0.1543E-01 0.1538E-01 0.1532E-01 0.1526E-01 0.1518E-01 0.1510E-01  0.1134E-02 0.1133E-02 0.1127E-02 0.1116E-02 0.1102E-02 0.1085E-02 0.1067E-02 0.1047E-02 0.1028E-02 0.9988E-03   
2601-4977919_004    2.56  0.0424  0.04512 0.04512 0.04515 0.04533 0.04543 0.04551 0.04573 0.04581 0.04602 0.04626  0.07888 0.07899 0.07899 0.07919 0.07919 0.07929 0.07930 0.07939 0.07959 0.07978  0.3876E-02 0.3868E-02 0.3864E-02 0.3851E-02 0.3836E-02 0.3819E-02 0.3799E-02 0.3778E-02 0.3751E-02 0.3724E-02  0.2968E-03 0.2962E-03 0.2954E-03 0.2915E-03 0.2865E-03 0.2809E-03 0.2752E-03 0.2683E-03 0.2611E-03 0.2517E-03   
2601-4990506_021    2.15  0.0422  0.04464 0.04473 0.04472 0.04483 0.04493 0.04503 0.04512 0.04534 0.04542 0.04562  0.07835 0.07835 0.07835 0.07846 0.07855 0.07856 0.07866 0.07866 0.07865 0.07886  0.2080E-01 0.2077E-01 0.2076E-01 0.2071E-01 0.2066E-01 0.2061E-01 0.2054E-01 0.2048E-01 0.2039E-01 0.2030E-01  0.1503E-02 0.1498E-02 0.1490E-02 0.1480E-02 0.1460E-02 0.1442E-02 0.1420E-02 0.1392E-02 0.1371E-02 0.1341E-02   
2601-4993350_033   -3.52  0.0383  0.04169 0.04169 0.04162 0.04159 0.04159 0.04150 0.04150 0.04139 0.04129 0.04119  0.07616 0.07615 0.07609 0.07617 0.07615 0.07615 0.07616 0.07605 0.07606 0.07617  0.3264E-01 0.3271E-01 0.3288E-01 0.3309E-01 0.3337E-01 0.3371E-01 0.3412E-01 0.3462E-01 0.3519E-01 0.3587E-01  0.3184E-02 0.3200E-02 0.3226E-02 0.3257E-02 0.3295E-02 0.3346E-02 0.3406E-02 0.3475E-02 0.3572E-02 0.3680E-02   
2601-4999183_008    3.07  0.0406  0.04492 0.04493 0.04493 0.04503 0.04523 0.04533 0.04544 0.04564 0.04583 0.04613  0.07870 0.07880 0.07871 0.07882 0.07892 0.07911 0.07912 0.07911 0.07922 0.07942  0.8133E-02 0.8117E-02 0.8110E-02 0.8086E-02 0.8059E-02 0.8026E-02 0.7991E-02 0.7952E-02 0.7904E-02 0.7856E-02  0.6119E-03 0.6101E-03 0.6073E-03 0.6009E-03 0.5920E-03 0.5818E-03 0.5710E-03 0.5561E-03 0.5447E-03 0.5294E-03   
2601-5001953_077    0.52  0.0387  0.04411 0.04411 0.04411 0.04413 0.04421 0.04432 0.04432 0.04441 0.04452 0.04463  0.07764 0.07764 0.07764 0.07764 0.07764 0.07775 0.07774 0.07774 0.07784 0.07785  0.7463E-01 0.7460E-01 0.7460E-01 0.7458E-01 0.7456E-01 0.7455E-01 0.7455E-01 0.7457E-01 0.7458E-01 0.7459E-01  0.4296E-02 0.4292E-02 0.4284E-02 0.4286E-02 0.4255E-02 0.4249E-02 0.4223E-02 0.4197E-02 0.4187E-02 0.4165E-02   
2601-5004188_034    1.64  0.0412  0.04445 0.04444 0.04444 0.04455 0.04456 0.04466 0.04476 0.04487 0.04505 0.04516  0.07796 0.07805 0.07805 0.07806 0.07806 0.07816 0.07818 0.07816 0.07826 0.07829  0.3310E-01 0.3306E-01 0.3305E-01 0.3300E-01 0.3295E-01 0.3290E-01 0.3284E-01 0.3278E-01 0.3270E-01 0.3262E-01  0.2325E-02 0.2321E-02 0.2313E-02 0.2303E-02 0.2280E-02 0.2259E-02 0.2235E-02 0.2204E-02 0.2175E-02 0.2147E-02   
2601-5008984_007    3.08  0.0448  0.04502 0.04502 0.04511 0.04522 0.04532 0.04542 0.04562 0.04582 0.04602 0.04621  0.07877 0.07897 0.07888 0.07898 0.07907 0.07917 0.07928 0.07938 0.07939 0.07949  0.6460E-02 0.6446E-02 0.6441E-02 0.6420E-02 0.6398E-02 0.6369E-02 0.6340E-02 0.6307E-02 0.6266E-02 0.6222E-02  0.4869E-03 0.4845E-03 0.4818E-03 0.4766E-03 0.4695E-03 0.4618E-03 0.4529E-03 0.4421E-03 0.4286E-03 0.4173E-03   
2601-5015752_020    2.30  0.0438  0.04464 0.04466 0.04475 0.04486 0.04487 0.04506 0.04516 0.04525 0.04545 0.04566  0.07836 0.07845 0.07844 0.07844 0.07854 0.07854 0.07867 0.07874 0.07876 0.07885  0.1945E-01 0.1942E-01 0.1941E-01 0.1937E-01 0.1932E-01 0.1926E-01 0.1920E-01 0.1914E-01 0.1905E-01 0.1897E-01  0.1410E-02 0.1405E-02 0.1399E-02 0.1384E-02 0.1371E-02 0.1350E-02 0.1336E-02 0.1315E-02 0.1284E-02 0.1258E-02   
2601-5018436_169   -1.28  0.0401  0.04396 0.04396 0.04396 0.04398 0.04406 0.04417 0.04417 0.04427 0.04438 0.04448  0.07801 0.07811 0.07821 0.07821 0.07831 0.08107 0.08342 0.08332 0.07862 0.07852  0.1625E+00 0.1626E+00 0.1629E+00 0.1632E+00 0.1636E+00 0.1642E+00 0.1649E+00 0.1657E+00 0.1667E+00 0.1678E+00  0.5757E-02 0.5743E-02 0.5729E-02 0.5690E-02 0.5646E-02 0.5583E-02 0.5553E-02 0.5474E-02 0.5380E-02 0.5289E-02   
2601-5030632_027    2.01  0.0415  0.04449 0.04458 0.04457 0.04468 0.04469 0.04479 0.04489 0.04501 0.04519 0.04540  0.07818 0.07826 0.07827 0.07838 0.07827 0.07837 0.07837 0.07836 0.07847 0.07858  0.2712E-01 0.2709E-01 0.2707E-01 0.2703E-01 0.2698E-01 0.2692E-01 0.2685E-01 0.2679E-01 0.2671E-01 0.2662E-01  0.1938E-02 0.1932E-02 0.1923E-02 0.1912E-02 0.1891E-02 0.1871E-02 0.1848E-02 0.1821E-02 0.1790E-02 0.1762E-02   
2601-5045106_012    2.54  0.0477  0.04481 0.04479 0.04483 0.04492 0.04502 0.04513 0.04531 0.04544 0.04573 0.04593  0.07873 0.07871 0.07871 0.07881 0.07892 0.07893 0.07892 0.07903 0.07914 0.07934  0.1170E-01 0.1168E-01 0.1167E-01 0.1164E-01 0.1160E-01 0.1156E-01 0.1151E-01 0.1146E-01 0.1140E-01 0.1134E-01  0.8637E-03 0.8582E-03 0.8544E-03 0.8462E-03 0.8367E-03 0.8253E-03 0.8092E-03 0.7949E-03 0.7750E-03 0.7566E-03  X
2601-5075760_019    2.44  0.0408  0.04466 0.04477 0.04476 0.04487 0.04497 0.04507 0.04518 0.04531 0.04549 0.04572  0.07845 0.07845 0.07846 0.07855 0.07856 0.07866 0.07877 0.07875 0.07876 0.07887  0.1831E-01 0.1828E-01 0.1827E-01 0.1823E-01 0.1818E-01 0.1812E-01 0.1806E-01 0.1799E-01 0.1791E-01 0.1783E-01  0.1321E-02 0.1311E-02 0.1306E-02 0.1300E-02 0.1278E-02 0.1261E-02 0.1240E-02 0.1222E-02 0.1196E-02 0.1165E-02   
2601-5106108_010    2.88  0.0423  0.04475 0.04481 0.04483 0.04492 0.04504 0.04516 0.04534 0.04546 0.04568 0.04597  0.07871 0.07874 0.07875 0.07893 0.07893 0.07892 0.07903 0.07904 0.07913 0.07935  0.1031E-01 0.1030E-01 0.1029E-01 0.1026E-01 0.1023E-01 0.1019E-01 0.1014E-01 0.1010E-01 0.1004E-01 0.9983E-02  0.7663E-03 0.7601E-03 0.7567E-03 0.7504E-03 0.7381E-03 0.7262E-03 0.7137E-03 0.6992E-03 0.6810E-03 0.6638E-03   
2601-5112999_007    2.82  0.0400  0.04501 0.04501 0.04511 0.04512 0.04532 0.04543 0.04563 0.04575 0.04595 0.04626  0.07883 0.07885 0.07893 0.07904 0.07914 0.07915 0.07925 0.07935 0.07937 0.07946  0.7050E-02 0.7035E-02 0.7029E-02 0.7008E-02 0.6983E-02 0.6954E-02 0.6922E-02 0.6885E-02 0.6842E-02 0.6797E-02  0.5301E-03 0.5255E-03 0.5217E-03 0.5178E-03 0.5092E-03 0.4998E-03 0.4909E-03 0.4803E-03 0.4673E-03 0.4520E-03   
2601-5117031_012    2.90  0.0439  0.04484 0.04485 0.04494 0.04504 0.04514 0.04525 0.04537 0.04556 0.04577 0.04598  0.07868 0.07878 0.07869 0.07888 0.07889 0.07889 0.07899 0.07910 0.07910 0.07921  0.1199E-01 0.1197E-01 0.1196E-01 0.1192E-01 0.1189E-01 0.1184E-01 0.1180E-01 0.1174E-01 0.1168E-01 0.1161E-01  0.8862E-03 0.8812E-03 0.8738E-03 0.8673E-03 0.8531E-03 0.8387E-03 0.8269E-03 0.8109E-03 0.7896E-03 0.7679E-03   
2601-5120344_010   -4.31  0.0403  0.04057 0.04058 0.04046 0.04047 0.04036 0.04025 0.04015 0.03997 0.03984 0.03962  0.07475 0.07477 0.07466 0.07465 0.07455 0.07448 0.07444 0.07434 0.07416 0.07414  0.1041E-01 0.1045E-01 0.1052E-01 0.1061E-01 0.1073E-01 0.1088E-01 0.1106E-01 0.1128E-01 0.1154E-01 0.1186E-01  0.1138E-02 0.1144E-02 0.1157E-02 0.1173E-02 0.1193E-02 0.1219E-02 0.1256E-02 0.1297E-02 0.1348E-02 0.1408E-02   
2601-5127862_022   -1.34  0.0396  0.04231 0.04231 0.04229 0.04230 0.04229 0.04229 0.04230 0.04221 0.04219 0.04213  0.07653 0.07657 0.07655 0.07645 0.07645 0.07645 0.07634 0.07644 0.07633 0.07622  0.2243E-01 0.2244E-01 0.2252E-01 0.2259E-01 0.2269E-01 0.2281E-01 0.2297E-01 0.2315E-01 0.2337E-01 0.2362E-01  0.2095E-02 0.2098E-02 0.2108E-02 0.2109E-02 0.2120E-02 0.2130E-02 0.2145E-02 0.2179E-02 0.2203E-02 0.2233E-02   
2601-5132661_017   -4.17  0.0389  0.04097 0.04098 0.04087 0.04088 0.04076 0.04068 0.04057 0.04045 0.04036 0.04014  0.07515 0.07526 0.07516 0.07516 0.07504 0.07495 0.07486 0.07494 0.07483 0.07464  0.1677E-01 0.1682E-01 0.1693E-01 0.1706E-01 0.1724E-01 0.1746E-01 0.1773E-01 0.1806E-01 0.1844E-01 0.1890E-01  0.1775E-02 0.1786E-02 0.1808E-02 0.1828E-02 0.1857E-02 0.1892E-02 0.1939E-02 0.2005E-02 0.2077E-02 0.2159E-02   
2601-5140691_002    4.35  0.0641  0.04474 0.04483 0.04484 0.04494 0.04506 0.01355 0.01334 0.01324 0.01324 0.01313  0.07927 0.07916 0.07916 0.07927 0.07927 0.04526 0.04546 0.04558 0.04589 0.04620  0.2297E-02 0.2290E-02 0.2290E-02 0.2281E-02 0.2271E-02 0.2261E-02 0.2247E-02 0.2235E-02 0.2219E-02 0.2202E-02  0.1742E-03 0.1730E-03 0.1720E-03 0.1703E-03 0.1668E-03 0.1891E-02 0.1883E-02 0.1874E-02 0.1863E-02 0.1853E-02  X
2601-5158059_005    4.76  0.0461  0.04677 0.04677 0.04687 0.04698 0.04719 0.04748 0.04772 0.04813 0.04855 0.04898  0.08079 0.08099 0.08120 0.08131 0.08151 0.08152 0.08153 0.08173 0.08206 0.08236  0.5248E-02 0.5232E-02 0.5218E-02 0.5190E-02 0.5158E-02 0.5119E-02 0.5075E-02 0.5027E-02 0.4970E-02 0.4909E-02  0.3380E-03 0.3363E-03 0.3342E-03 0.3297E-03 0.3227E-03 0.3131E-03 0.3028E-03 0.2915E-03 0.2815E-03 0.2701E-03   
2601-5160839_022   -1.34  0.0345  0.04237 0.04237 0.04228 0.04228 0.04227 0.04227 0.04225 0.04226 0.04217 0.04215  0.07641 0.07641 0.07642 0.07653 0.07654 0.07651 0.07632 0.07623 0.07630 0.07630  0.2241E-01 0.2243E-01 0.2250E-01 0.2257E-01 0.2267E-01 0.2280E-01 0.2295E-01 0.2314E-01 0.2336E-01 0.2362E-01  0.2087E-02 0.2090E-02 0.2103E-02 0.2117E-02 0.2128E-02 0.2138E-02 0.2153E-02 0.2169E-02 0.2202E-02 0.2236E-02   
2601-5163015_004    5.00  0.0448  0.04683 0.04693 0.04703 0.04713 0.04734 0.04754 0.04785 0.04818 0.04851 0.04893  0.08088 0.08099 0.08109 0.08141 0.08161 0.08172 0.08172 0.08173 0.08214 0.08246  0.3970E-02 0.3957E-02 0.3947E-02 0.3926E-02 0.3900E-02 0.3870E-02 0.3835E-02 0.3798E-02 0.3754E-02 0.3706E-02  0.2593E-03 0.2564E-03 0.2547E-03 0.2520E-03 0.2461E-03 0.2389E-03 0.2303E-03 0.2210E-03 0.2128E-03 0.2031E-03   
2601-5163572_007    4.76  0.0439  0.04670 0.04672 0.04680 0.04691 0.04712 0.04732 0.04753 0.04778 0.04808 0.04849  0.08056 0.08056 0.08066 0.08098 0.08108 0.08119 0.08119 0.08119 0.08151 0.08184  0.7340E-02 0.7320E-02 0.7300E-02 0.7263E-02 0.7218E-02 0.7166E-02 0.7108E-02 0.7043E-02 0.6967E-02 0.6885E-02  0.4809E-03 0.4750E-03 0.4715E-03 0.4668E-03 0.4561E-03 0.4435E-03 0.4289E-03 0.4121E-03 0.3968E-03 0.3795E-03   
2601-5169028_178   -1.38  0.0402  0.04393 0.04401 0.04401 0.04403 0.04412 0.04423 0.04425 0.04436 0.04446 0.04466  0.07781 0.07782 0.07792 0.07793 0.07803 0.07814 0.07824 0.07845 0.07866 0.08035  0.1700E+00 0.1701E+00 0.1704E+00 0.1708E+00 0.1713E+00 0.1719E+00 0.1726E+00 0.1735E+00 0.1746E+00 0.1758E+00  0.5523E-02 0.5493E-02 0.5472E-02 0.5457E-02 0.5415E-02 0.5360E-02 0.5287E-02 0.5189E-02 0.5107E-02 0.4994E-02   
2601-5170105_005    4.67  0.0482  0.04675 0.04686 0.04697 0.04707 0.04728 0.04752 0.04783 0.04823 0.04866 0.04910  0.08078 0.08088 0.08098 0.08130 0.08151 0.08152 0.08163 0.08162 0.08183 0.08236  0.5348E-02 0.5332E-02 0.5317E-02 0.5289E-02 0.5254E-02 0.5213E-02 0.5168E-02 0.5118E-02 0.5059E-02 0.4995E-02  0.3441E-03 0.3402E-03 0.3372E-03 0.3338E-03 0.3269E-03 0.3179E-03 0.3079E-03 0.2948E-03 0.2834E-03 0.2718E-03  X
2601-5180312_014    2.44  0.0418  0.04484 0.04483 0.04495 0.04496 0.04505 0.04518 0.04537 0.04547 0.04568 0.04589  0.07849 0.07851 0.07849 0.07861 0.07872 0.07882 0.07881 0.07891 0.07882 0.07913  0.1426E-01 0.1424E-01 0.1423E-01 0.1419E-01 0.1415E-01 0.1410E-01 0.1405E-01 0.1399E-01 0.1392E-01 0.1385E-01  0.1050E-02 0.1047E-02 0.1038E-02 0.1031E-02 0.1021E-02 0.1005E-02 0.9858E-03 0.9713E-03 0.9456E-03 0.9246E-03   
2601-5186867_007    3.45  0.0393  0.04513 0.04513 0.04523 0.04534 0.04544 0.04555 0.04576 0.04587 0.04609 0.04639  0.07892 0.07890 0.07881 0.07892 0.07922 0.07933 0.07932 0.07932 0.07934 0.07965  0.7251E-02 0.7237E-02 0.7229E-02 0.7206E-02 0.7181E-02 0.7150E-02 0.7116E-02 0.7079E-02 0.7033E-02 0.6987E-02  0.5418E-03 0.5374E-03 0.5340E-03 0.5291E-03 0.5228E-03 0.5152E-03 0.5029E-03 0.4930E-03 0.4791E-03 0.4662E-03   
2601-5193733_005    5.15  0.0414  0.04666 0.04676 0.04686 0.04708 0.04721 0.04750 0.04774 0.04812 0.04855 0.04908  0.08081 0.08082 0.08082 0.08081 0.08112 0.08133 0.08145 0.08154 0.08167 0.08218  0.4859E-02 0.4840E-02 0.4829E-02 0.4804E-02 0.4772E-02 0.4734E-02 0.4694E-02 0.4650E-02 0.4595E-02 0.4538E-02  0.3152E-03 0.3119E-03 0.3085E-03 0.3018E-03 0.2962E-03 0.2890E-03 0.2800E-03 0.2691E-03 0.2571E-03 0.2465E-03   
2601-5194381_005    4.44  0.0451  0.04679 0.04690 0.04700 0.04721 0.04732 0.04752 0.04783 0.04806 0.04848 0.04891  0.08073 0.08084 0.08082 0.08082 0.08112 0.08134 0.08146 0.08155 0.08168 0.08211  0.4450E-02 0.4434E-02 0.4421E-02 0.4398E-02 0.4368E-02 0.4334E-02 0.4297E-02 0.4254E-02 0.4208E-02 0.4152E-02  0.2907E-03 0.2877E-03 0.2841E-03 0.2781E-03 0.2731E-03 0.2672E-03 0.2590E-03 0.2490E-03 0.2385E-03 0.2290E-03   
2601-5197568_102   -1.42  0.0397  0.04360 0.04361 0.04364 0.04372 0.04372 0.04372 0.04371 0.04373 0.04383 0.04381  0.07835 0.07844 0.07842 0.07844 0.07843 0.07853 0.07864 0.07864 0.07875 0.07888  0.1017E+00 0.1018E+00 0.1020E+00 0.1023E+00 0.1026E+00 0.1030E+00 0.1035E+00 0.1041E+00 0.1048E+00 0.1057E+00  0.6333E-02 0.6330E-02 0.6315E-02 0.6297E-02 0.6297E-02 0.6315E-02 0.6315E-02 0.6305E-02 0.6306E-02 0.6311E-02   
2601-5199119_018    2.55  0.0390  0.04469 0.04468 0.04471 0.04479 0.04489 0.04500 0.04510 0.04524 0.04542 0.04564  0.07845 0.07845 0.07847 0.07856 0.07848 0.07867 0.07868 0.07867 0.07870 0.07888  0.1751E-01 0.1748E-01 0.1747E-01 0.1743E-01 0.1738E-01 0.1733E-01 0.1728E-01 0.1722E-01 0.1714E-01 0.1706E-01  0.1286E-02 0.1278E-02 0.1271E-02 0.1259E-02 0.1242E-02 0.1229E-02 0.1211E-02 0.1186E-02 0.1163E-02 0.1138E-02   
2601-5218841_011    2.70  0.0388  0.04487 0.04488 0.04497 0.04508 0.04519 0.04530 0.04541 0.04562 0.04583 0.04604  0.07867 0.07864 0.07856 0.07865 0.07876 0.07886 0.07899 0.07907 0.07907 0.07906  0.1102E-01 0.1100E-01 0.1099E-01 0.1096E-01 0.1092E-01 0.1088E-01 0.1084E-01 0.1079E-01 0.1073E-01 0.1067E-01  0.8166E-03 0.8108E-03 0.8044E-03 0.7969E-03 0.7874E-03 0.7744E-03 0.7640E-03 0.7490E-03 0.7292E-03 0.7088E-03   
2601-5222351_007    2.94  0.0410  0.04512 0.04513 0.04522 0.04533 0.04544 0.04555 0.04576 0.04588 0.04619 0.04640  0.07913 0.07904 0.07902 0.07904 0.07912 0.07915 0.07935 0.07943 0.07944 0.07956  0.6731E-02 0.6725E-02 0.6715E-02 0.6694E-02 0.6670E-02 0.6641E-02 0.6607E-02 0.6572E-02 0.6530E-02 0.6484E-02  0.5051E-03 0.5017E-03 0.4978E-03 0.4922E-03 0.4835E-03 0.4750E-03 0.4682E-03 0.4566E-03 0.4421E-03 0.4279E-03   
2601-5223804_003    3.03  0.0473  0.04503 0.04504 0.04514 0.04515 0.04535 0.04546 0.04557 0.04578 0.04610 0.04631  0.07907 0.07906 0.07895 0.07906 0.07916 0.07916 0.07937 0.07948 0.07949 0.07969  0.3278E-02 0.3270E-02 0.3266E-02 0.3256E-02 0.3244E-02 0.3229E-02 0.3212E-02 0.3194E-02 0.3172E-02 0.3149E-02  0.2496E-03 0.2475E-03 0.2457E-03 0.2425E-03 0.2382E-03 0.2333E-03 0.2299E-03 0.2240E-03 0.2161E-03 0.2087E-03  X
2601-5224404_003    3.57  0.0515  0.04504 0.04504 0.04515 0.04525 0.04536 0.04547 0.04568 0.04579 0.04611 0.04632  0.07928 0.07919 0.07917 0.07918 0.07928 0.07928 0.07949 0.07960 0.07961 0.07970  0.2759E-02 0.2757E-02 0.2754E-02 0.2746E-02 0.2735E-02 0.2722E-02 0.2706E-02 0.2692E-02 0.2673E-02 0.2654E-02  0.2115E-03 0.2098E-03 0.2082E-03 0.2053E-03 0.2015E-03 0.1969E-03 0.1943E-03 0.1888E-03 0.1823E-03 0.1754E-03  X
2601-5231059_003    5.08  0.0411  0.04691 0.04701 0.04702 0.04723 0.04744 0.04775 0.04806 0.04838 0.04893 0.04957  0.08162 0.08163 0.08151 0.08161 0.08181 0.08195 0.08216 0.08246 0.08268 0.08289  0.2970E-02 0.2961E-02 0.2953E-02 0.2937E-02 0.2917E-02 0.2893E-02 0.2866E-02 0.2837E-02 0.2803E-02 0.2765E-02  0.1914E-03 0.1892E-03 0.1869E-03 0.1824E-03 0.1778E-03 0.1722E-03 0.1671E-03 0.1628E-03 0.1558E-03 0.1481E-03   
2601-5231911_004    2.63  0.0437  0.04530 0.04539 0.04540 0.04554 0.04572 0.04583 0.04603 0.04626 0.04646 0.04670  0.07939 0.07940 0.07929 0.07930 0.07940 0.07949 0.07960 0.07970 0.07980 0.07983  0.3779E-02 0.3771E-02 0.3766E-02 0.3752E-02 0.3738E-02 0.3721E-02 0.3701E-02 0.3679E-02 0.3653E-02 0.3625E-02  0.2881E-03 0.2864E-03 0.2843E-03 0.2801E-03 0.2762E-03 0.2708E-03 0.2656E-03 0.2613E-03 0.2538E-03 0.2448E-03   
2601-5234623_111   -1.30  0.0387  0.04372 0.04372 0.04371 0.04371 0.04371 0.04383 0.04383 0.04382 0.04382 0.04392  0.07847 0.07856 0.07856 0.07845 0.07844 0.07857 0.07868 0.07877 0.07887 0.07891  0.1105E+00 0.1106E+00 0.1108E+00 0.1111E+00 0.1114E+00 0.1119E+00 0.1124E+00 0.1130E+00 0.1137E+00 0.1146E+00  0.6441E-02 0.6449E-02 0.6447E-02 0.6432E-02 0.6404E-02 0.6388E-02 0.6411E-02 0.6433E-02 0.6403E-02 0.6364E-02   
2601-5236621_004    2.63  0.0484  0.04504 0.04514 0.04514 0.04525 0.04536 0.04557 0.04568 0.04589 0.04611 0.04643  0.07902 0.07912 0.07913 0.07913 0.07913 0.07915 0.07925 0.07945 0.07957 0.07966  0.3785E-02 0.3778E-02 0.3776E-02 0.3762E-02 0.3749E-02 0.3728E-02 0.3710E-02 0.3690E-02 0.3662E-02 0.3638E-02  0.2857E-03 0.2841E-03 0.2826E-03 0.2797E-03 0.2743E-03 0.2688E-03 0.2641E-03 0.2596E-03 0.2524E-03 0.2434E-03  X
2601-5237949_014    2.44  0.0431  0.04480 0.04484 0.04491 0.04494 0.04513 0.04523 0.04534 0.04546 0.04567 0.04589  0.07872 0.07872 0.07871 0.07871 0.07871 0.07871 0.07883 0.07894 0.07904 0.07905  0.1426E-01 0.1424E-01 0.1423E-01 0.1419E-01 0.1415E-01 0.1410E-01 0.1405E-01 0.1399E-01 0.1392E-01 0.1385E-01  0.1043E-02 0.1037E-02 0.1032E-02 0.1026E-02 0.1007E-02 0.9915E-03 0.9756E-03 0.9636E-03 0.9438E-03 0.9156E-03   
2601-5247956_025    1.97  0.0418  0.04458 0.04456 0.04469 0.04468 0.04478 0.04488 0.04500 0.04510 0.04533 0.04544  0.07824 0.07832 0.07833 0.07844 0.07834 0.07845 0.07834 0.07855 0.07866 0.07855  0.2516E-01 0.2513E-01 0.2511E-01 0.2506E-01 0.2501E-01 0.2495E-01 0.2489E-01 0.2482E-01 0.2473E-01 0.2464E-01  0.1812E-02 0.1804E-02 0.1793E-02 0.1783E-02 0.1757E-02 0.1737E-02 0.1711E-02 0.1701E-02 0.1675E-02 0.1636E-02   
2601-5251226_028    1.81  0.0422  0.04449 0.04449 0.04461 0.04461 0.04470 0.04481 0.04492 0.04503 0.04516 0.04535  0.07818 0.07819 0.07829 0.07828 0.07829 0.07828 0.07828 0.07839 0.07850 0.07850  0.2735E-01 0.2731E-01 0.2730E-01 0.2725E-01 0.2720E-01 0.2714E-01 0.2707E-01 0.2700E-01 0.2692E-01 0.2683E-01  0.1940E-02 0.1932E-02 0.1928E-02 0.1912E-02 0.1890E-02 0.1866E-02 0.1840E-02 0.1826E-02 0.1800E-02 0.1763E-02   
2601-5253649_016    2.56  0.0382  0.04473 0.04473 0.04484 0.04487 0.04496 0.04508 0.04527 0.04538 0.04559 0.04581  0.07853 0.07852 0.07855 0.07865 0.07865 0.07863 0.07865 0.07874 0.07888 0.07896  0.1548E-01 0.1545E-01 0.1544E-01 0.1540E-01 0.1536E-01 0.1531E-01 0.1526E-01 0.1520E-01 0.1512E-01 0.1505E-01  0.1140E-02 0.1133E-02 0.1127E-02 0.1119E-02 0.1106E-02 0.1085E-02 0.1065E-02 0.1052E-02 0.1031E-02 0.1006E-02   
2601-5254920_044   -2.85  0.0394  0.04227 0.04228 0.04228 0.04228 0.04218 0.04216 0.04217 0.04205 0.04199 0.04196  0.07685 0.07685 0.07687 0.07694 0.07694 0.07683 0.07683 0.07682 0.07695 0.07695  0.4383E-01 0.4390E-01 0.4409E-01 0.4432E-01 0.4462E-01 0.4499E-01 0.4544E-01 0.4598E-01 0.4660E-01 0.4733E-01  0.3984E-02 0.3996E-02 0.4011E-02 0.4043E-02 0.4084E-02 0.4112E-02 0.4166E-02 0.4253E-02 0.4332E-02 0.4433E-02   
2601-5260254_055    0.82  0.0411  0.04414 0.04413 0.04414 0.04425 0.04425 0.04435 0.04446 0.04447 0.04456 0.04468  0.07777 0.07780 0.07779 0.07789 0.07790 0.07779 0.07780 0.07788 0.07800 0.07800  0.5409E-01 0.5406E-01 0.5406E-01 0.5402E-01 0.5399E-01 0.5395E-01 0.5393E-01 0.5391E-01 0.5388E-01 0.5385E-01  0.3523E-02 0.3523E-02 0.3510E-02 0.3498E-02 0.3491E-02 0.3452E-02 0.3416E-02 0.3409E-02 0.3401E-02 0.3369E-02   
2601-5264802_064   -2.27  0.0363  0.04299 0.04299 0.04300 0.04299 0.04300 0.04300 0.04300 0.04292 0.04289 0.04288  0.07764 0.07772 0.07774 0.07784 0.07785 0.07775 0.07776 0.07784 0.07784 0.07805  0.6379E-01 0.6388E-01 0.6408E-01 0.6432E-01 0.6466E-01 0.6507E-01 0.6556E-01 0.6615E-01 0.6683E-01 0.6762E-01  0.5118E-02 0.5140E-02 0.5161E-02 0.5167E-02 0.5206E-02 0.5230E-02 0.5258E-02 0.5306E-02 0.5383E-02 0.5452E-02   
2601-5272399_035   -1.16  0.0395  0.04285 0.04285 0.04285 0.04285 0.04284 0.04285 0.04285 0.04285 0.04286 0.04277  0.07697 0.07700 0.07710 0.07701 0.07708 0.07709 0.07698 0.07698 0.07698 0.07708  0.3457E-01 0.3460E-01 0.3469E-01 0.3478E-01 0.3490E-01 0.3506E-01 0.3526E-01 0.3550E-01 0.3577E-01 0.3609E-01  0.3014E-02 0.3017E-02 0.3032E-02 0.3029E-02 0.3040E-02 0.3064E-02 0.3072E-02 0.3085E-02 0.3125E-02 0.3162E-02   
2601-5275997_109   -1.38  0.0400  0.04363 0.04362 0.04362 0.04365 0.04374 0.04374 0.04372 0.04376 0.04377 0.04384  0.07824 0.07833 0.07843 0.07842 0.07854 0.07856 0.07855 0.07856 0.07876 0.07899  0.1078E+00 0.1079E+00 0.1081E+00 0.1083E+00 0.1087E+00 0.1091E+00 0.1096E+00 0.1103E+00 0.1110E+00 0.1118E+00  0.6398E-02 0.6416E-02 0.6432E-02 0.6417E-02 0.6397E-02 0.6423E-02 0.6401E-02 0.6372E-02 0.6396E-02 0.6385E-02   
2601-5278196_008    1.28  0.0374  0.04355 0.04355 0.04355 0.04356 0.04366 0.04367 0.04376 0.04378 0.04387 0.04397  0.07738 0.07741 0.07741 0.07750 0.07750 0.07762 0.07750 0.07751 0.07750 0.07761  0.7773E-02 0.7766E-02 0.7773E-02 0.7770E-02 0.7768E-02 0.7767E-02 0.7769E-02 0.7771E-02 0.7774E-02 0.7778E-02  0.6619E-03 0.6607E-03 0.6628E-03 0.6605E-03 0.6543E-03 0.6518E-03 0.6467E-03 0.6407E-03 0.6362E-03 0.6314E-03   
2601-5278939_013   -0.78  0.0388  0.04216 0.04216 0.04216 0.04216 0.04216 0.04216 0.04206 0.04205 0.04196 0.04195  0.07613 0.07623 0.07622 0.07621 0.07613 0.07622 0.07611 0.07599 0.07600 0.07601  0.1289E-01 0.1290E-01 0.1294E-01 0.1298E-01 0.1304E-01 0.1311E-01 0.1319E-01 0.1330E-01 0.1342E-01 0.1356E-01  0.1228E-02 0.1232E-02 0.1241E-02 0.1247E-02 0.1248E-02 0.1257E-02 0.1269E-02 0.1279E-02 0.1296E-02 0.1314E-02   
2601-5325552_044   -2.93  0.0391  0.04230 0.04230 0.04231 0.04231 0.04222 0.04219 0.04220 0.04208 0.04201 0.04198  0.07688 0.07699 0.07700 0.07689 0.07690 0.07690 0.07682 0.07681 0.07689 0.07687  0.4442E-01 0.4451E-01 0.4469E-01 0.4492E-01 0.4523E-01 0.4561E-01 0.4607E-01 0.4662E-01 0.4725E-01 0.4798E-01  0.4029E-02 0.4043E-02 0.4069E-02 0.4087E-02 0.4118E-02 0.4175E-02 0.4219E-02 0.4287E-02 0.4381E-02 0.4477E-02   
2601-5344109_003    2.94  0.0429  0.04505 0.04518 0.04517 0.04529 0.04539 0.04549 0.04561 0.04583 0.04605 0.04626  0.07904 0.07904 0.07904 0.07926 0.07926 0.07937 0.07937 0.07937 0.07958 0.07969  0.3365E-02 0.3357E-02 0.3355E-02 0.3343E-02 0.3329E-02 0.3313E-02 0.3296E-02 0.3277E-02 0.3253E-02 0.3228E-02  0.2553E-03 0.2536E-03 0.2532E-03 0.2506E-03 0.2455E-03 0.2404E-03 0.2355E-03 0.2296E-03 0.2233E-03 0.2150E-03   
2601-5355421_006    3.64  0.0379  0.04504 0.04506 0.04516 0.04518 0.04530 0.04550 0.04561 0.04583 0.04605 0.04627  0.07896 0.07898 0.07899 0.07919 0.07929 0.07919 0.07932 0.07932 0.07943 0.07974  0.5443E-02 0.5429E-02 0.5423E-02 0.5405E-02 0.5385E-02 0.5360E-02 0.5334E-02 0.5306E-02 0.5271E-02 0.5234E-02  0.4076E-03 0.4045E-03 0.4022E-03 0.3993E-03 0.3932E-03 0.3838E-03 0.3768E-03 0.3674E-03 0.3580E-03 0.3476E-03   
2601-5357086_003    5.88  0.0396  0.04682 0.04684 0.04694 0.04705 0.04726 0.04750 0.04780 0.04814 0.04856 0.04912  0.08097 0.08119 0.08119 0.08151 0.08173 0.08173 0.08194 0.08204 0.08227 0.06178  0.2573E-02 0.2564E-02 0.2557E-02 0.2542E-02 0.2524E-02 0.2503E-02 0.2479E-02 0.2455E-02 0.2425E-02 0.2391E-02  0.1690E-03 0.1666E-03 0.1649E-03 0.1625E-03 0.1582E-03 0.1520E-03 0.1468E-03 0.1399E-03 0.1335E-03 0.1262E-03   
2601-5360480_004    3.53  0.0429  0.04509 0.04513 0.04520 0.04532 0.04543 0.04553 0.04565 0.04586 0.04608 0.04630  0.07895 0.07905 0.07905 0.07917 0.07938 0.07927 0.07939 0.07938 0.07949 0.07972  0.4266E-02 0.4252E-02 0.4249E-02 0.4234E-02 0.4215E-02 0.4197E-02 0.4173E-02 0.4150E-02 0.4123E-02 0.4094E-02  0.3208E-03 0.3183E-03 0.3168E-03 0.3139E-03 0.3097E-03 0.3017E-03 0.2961E-03 0.2873E-03 0.2807E-03 0.2727E-03   
2601-5362861_097   -1.55  0.0397  0.04359 0.04359 0.04358 0.04357 0.04357 0.04358 0.04359 0.04362 0.04370 0.04369  0.07820 0.07821 0.07820 0.07829 0.07841 0.07841 0.07853 0.07843 0.07864 0.07877  0.9627E-01 0.9636E-01 0.9657E-01 0.9683E-01 0.9718E-01 0.9761E-01 0.9814E-01 0.9877E-01 0.9950E-01 0.1003E+00  0.6251E-02 0.6249E-02 0.6249E-02 0.6252E-02 0.6263E-02 0.6257E-02 0.6269E-02 0.6257E-02 0.6291E-02 0.6313E-02   
2601-5366209_008    2.99  0.0423  0.04492 0.04495 0.04502 0.04514 0.04525 0.04535 0.04548 0.04569 0.04592 0.04614  0.07871 0.07880 0.07881 0.07893 0.07904 0.07913 0.07904 0.07913 0.07924 0.07946  0.8325E-02 0.8311E-02 0.8302E-02 0.8278E-02 0.8250E-02 0.8215E-02 0.8179E-02 0.8138E-02 0.8089E-02 0.8038E-02  0.6170E-03 0.6142E-03 0.6102E-03 0.6053E-03 0.5965E-03 0.5855E-03 0.5742E-03 0.5609E-03 0.5486E-03 0.5352E-03   
2601-5387063_026    1.97  0.0399  0.04455 0.04454 0.04455 0.04465 0.04477 0.04480 0.04491 0.04500 0.04520 0.04533  0.07814 0.07822 0.07822 0.07813 0.07822 0.07834 0.07835 0.07845 0.07834 0.07844  0.2522E-01 0.2519E-01 0.2517E-01 0.2513E-01 0.2508E-01 0.2502E-01 0.2496E-01 0.2489E-01 0.2482E-01 0.2473E-01  0.1824E-02 0.1821E-02 0.1815E-02 0.1796E-02 0.1781E-02 0.1767E-02 0.1743E-02 0.1724E-02 0.1688E-02 0.1661E-02   
2601-5388026_003    3.33  0.0428  0.04511 0.04511 0.04513 0.04524 0.04534 0.04555 0.04566 0.04579 0.04602 0.04634  0.07891 0.07892 0.07892 0.07892 0.07903 0.07924 0.07925 0.07936 0.07936 0.07947  0.2978E-02 0.2973E-02 0.2969E-02 0.2959E-02 0.2947E-02 0.2932E-02 0.2917E-02 0.2901E-02 0.2880E-02 0.2859E-02  0.2261E-03 0.2247E-03 0.2238E-03 0.2203E-03 0.2171E-03 0.2139E-03 0.2091E-03 0.2045E-03 0.1976E-03 0.1913E-03   
2601-5393841_010    2.91  0.0402  0.04482 0.04485 0.04494 0.04496 0.04516 0.04526 0.04536 0.04550 0.04572 0.04595  0.07864 0.07864 0.07864 0.07875 0.07874 0.07878 0.07886 0.07898 0.07897 0.07900  0.1023E-01 0.1021E-01 0.1020E-01 0.1017E-01 0.1014E-01 0.1010E-01 0.1006E-01 0.1001E-01 0.9957E-02 0.9900E-02  0.7628E-03 0.7571E-03 0.7552E-03 0.7497E-03 0.7364E-03 0.7244E-03 0.7126E-03 0.7014E-03 0.6821E-03 0.6622E-03   
2601-5395854_026    1.90  0.0400  0.04451 0.04451 0.04453 0.04461 0.04472 0.04484 0.04496 0.04507 0.04515 0.04539  0.07813 0.07812 0.07814 0.07816 0.07824 0.07823 0.07823 0.07834 0.07835 0.07846  0.2606E-01 0.2603E-01 0.2601E-01 0.2596E-01 0.2591E-01 0.2585E-01 0.2578E-01 0.2572E-01 0.2563E-01 0.2555E-01  0.1856E-02 0.1845E-02 0.1842E-02 0.1832E-02 0.1809E-02 0.1789E-02 0.1769E-02 0.1754E-02 0.1715E-02 0.1684E-02   
2601-5425248_044   -3.10  0.0378  0.04224 0.04224 0.04222 0.04221 0.04221 0.04213 0.04209 0.04201 0.04200 0.04187  0.07681 0.07681 0.07690 0.07680 0.07682 0.07678 0.07679 0.07677 0.07690 0.07678  0.4351E-01 0.4360E-01 0.4379E-01 0.4402E-01 0.4433E-01 0.4471E-01 0.4517E-01 0.4573E-01 0.4637E-01 0.4711E-01  0.3976E-02 0.3981E-02 0.4011E-02 0.4031E-02 0.4069E-02 0.4118E-02 0.4178E-02 0.4251E-02 0.4357E-02 0.4432E-02   
2601-5427816_027   -0.73  0.0374  0.04290 0.04291 0.04290 0.04293 0.04301 0.04302 0.04301 0.04301 0.04292 0.04301  0.07704 0.07705 0.07703 0.07704 0.07703 0.07696 0.07696 0.07693 0.07695 0.07686  0.2729E-01 0.2731E-01 0.2737E-01 0.2742E-01 0.2750E-01 0.2759E-01 0.2772E-01 0.2787E-01 0.2804E-01 0.2825E-01  0.2395E-02 0.2393E-02 0.2402E-02 0.2399E-02 0.2401E-02 0.2406E-02 0.2416E-02 0.2426E-02 0.2451E-02 0.2457E-02   
2601-5432962_034   -3.22  0.0386  0.04195 0.04185 0.04182 0.04183 0.04183 0.04171 0.04163 0.04161 0.04150 0.04138  0.07622 0.07634 0.07633 0.07633 0.07634 0.07624 0.07622 0.07623 0.07623 0.07613  0.3417E-01 0.3424E-01 0.3441E-01 0.3461E-01 0.3489E-01 0.3522E-01 0.3563E-01 0.3613E-01 0.3670E-01 0.3737E-01  0.3266E-02 0.3286E-02 0.3313E-02 0.3347E-02 0.3374E-02 0.3425E-02 0.3487E-02 0.3554E-02 0.3653E-02 0.3747E-02   
2601-5443443_004    3.53  0.0390  0.04514 0.04514 0.04514 0.04524 0.04535 0.04548 0.04568 0.04580 0.04601 0.04625  0.07894 0.07903 0.07904 0.07917 0.07927 0.07929 0.07917 0.07929 0.07949 0.07961  0.4243E-02 0.4239E-02 0.4233E-02 0.4220E-02 0.4201E-02 0.4184E-02 0.4163E-02 0.4140E-02 0.4112E-02 0.4085E-02  0.3182E-03 0.3158E-03 0.3142E-03 0.3119E-03 0.3062E-03 0.3009E-03 0.2932E-03 0.2871E-03 0.2803E-03 0.2706E-03   
2601-5445800_011    2.80  0.0453  0.04493 0.04493 0.04494 0.04504 0.04515 0.04528 0.04540 0.04558 0.04582 0.04603  0.07866 0.07873 0.07874 0.07884 0.07887 0.07897 0.07884 0.07896 0.07907 0.07909  0.1063E-01 0.1061E-01 0.1060E-01 0.1057E-01 0.1054E-01 0.1050E-01 0.1046E-01 0.1041E-01 0.1035E-01 0.1029E-01  0.7879E-03 0.7830E-03 0.7802E-03 0.7739E-03 0.7636E-03 0.7503E-03 0.7349E-03 0.7225E-03 0.7068E-03 0.6870E-03   
2601-5482306_024    1.90  0.0375  0.04456 0.04455 0.04455 0.04467 0.04469 0.04478 0.04488 0.04500 0.04523 0.04532  0.07817 0.07827 0.07827 0.07827 0.07827 0.07837 0.07840 0.07840 0.07840 0.07850  0.2342E-01 0.2339E-01 0.2337E-01 0.2333E-01 0.2328E-01 0.2322E-01 0.2316E-01 0.2310E-01 0.2302E-01 0.2294E-01  0.1694E-02 0.1688E-02 0.1684E-02 0.1669E-02 0.1652E-02 0.1638E-02 0.1617E-02 0.1593E-02 0.1564E-02 0.1539E-02   
2601-5488775_005    3.16  0.0424  0.04519 0.04519 0.04519 0.04530 0.04541 0.04553 0.04573 0.04585 0.04607 0.04630  0.07893 0.07893 0.07904 0.07902 0.07912 0.07917 0.07927 0.07928 0.07936 0.07950  0.4766E-02 0.4758E-02 0.4752E-02 0.4735E-02 0.4716E-02 0.4693E-02 0.4670E-02 0.4646E-02 0.4615E-02 0.4580E-02  0.3568E-03 0.3543E-03 0.3524E-03 0.3486E-03 0.3426E-03 0.3370E-03 0.3304E-03 0.3228E-03 0.3133E-03 0.3044E-03   
2601-5493831_019    2.37  0.0385  0.04466 0.04465 0.04466 0.04477 0.04488 0.04491 0.04510 0.04521 0.04532 0.04555  0.07832 0.07831 0.07832 0.07843 0.07842 0.07842 0.07853 0.07853 0.07854 0.07866  0.1881E-01 0.1878E-01 0.1877E-01 0.1873E-01 0.1868E-01 0.1863E-01 0.1857E-01 0.1852E-01 0.1844E-01 0.1837E-01  0.1373E-02 0.1370E-02 0.1363E-02 0.1353E-02 0.1337E-02 0.1318E-02 0.1304E-02 0.1285E-02 0.1259E-02 0.1234E-02   
2601-5498574_004    3.53  0.0460  0.04506 0.04516 0.04516 0.04527 0.04538 0.04560 0.04570 0.04592 0.04615 0.04638  0.07895 0.07895 0.07894 0.07916 0.07908 0.07917 0.07928 0.07929 0.07939 0.07949  0.4278E-02 0.4266E-02 0.4260E-02 0.4246E-02 0.4231E-02 0.4210E-02 0.4187E-02 0.4164E-02 0.4136E-02 0.4104E-02  0.3198E-03 0.3176E-03 0.3154E-03 0.3123E-03 0.3059E-03 0.2994E-03 0.2931E-03 0.2862E-03 0.2781E-03 0.2685E-03   
2601-5505244_003    0.00  0.0454  0.04287 0.04298 0.04297 0.04298 0.04298 0.04298 0.04309 0.04309 0.04309 0.04320  0.07693 0.07693 0.07682 0.07693 0.07683 0.07693 0.07683 0.07683 0.07683 0.07672  0.3184E-02 0.3179E-02 0.3187E-02 0.3187E-02 0.3190E-02 0.3193E-02 0.3200E-02 0.3209E-02 0.3216E-02 0.3228E-02  0.2976E-03 0.2970E-03 0.2971E-03 0.2965E-03 0.2952E-03 0.2946E-03 0.2936E-03 0.2931E-03 0.2928E-03 0.2914E-03   
2601-5506199_038    1.31  0.0419  0.04430 0.04430 0.04430 0.04442 0.04442 0.04452 0.04464 0.04466 0.04477 0.04498  0.07794 0.07793 0.07794 0.07793 0.07793 0.07794 0.07796 0.07804 0.07807 0.07816  0.3790E-01 0.3787E-01 0.3786E-01 0.3782E-01 0.3777E-01 0.3773E-01 0.3768E-01 0.3764E-01 0.3758E-01 0.3752E-01  0.2679E-02 0.2670E-02 0.2663E-02 0.2648E-02 0.2628E-02 0.2610E-02 0.2588E-02 0.2567E-02 0.2543E-02 0.2507E-02   
2601-5525117_012   -4.45  0.0335  0.04085 0.04085 0.04076 0.04073 0.04063 0.04053 0.04041 0.04028 0.04019 0.03995  0.07495 0.07496 0.07493 0.07493 0.07486 0.07482 0.07471 0.07461 0.07461 0.07449  0.1234E-01 0.1237E-01 0.1245E-01 0.1255E-01 0.1268E-01 0.1285E-01 0.1305E-01 0.1329E-01 0.1358E-01 0.1393E-01  0.1302E-02 0.1310E-02 0.1325E-02 0.1342E-02 0.1364E-02 0.1395E-02 0.1433E-02 0.1479E-02 0.1535E-02 0.1600E-02   
2601-5529052_009    2.76  0.0421  0.04495 0.04497 0.04506 0.04517 0.04528 0.04540 0.04550 0.04562 0.04584 0.04606  0.07869 0.07874 0.07871 0.07882 0.07893 0.07893 0.07892 0.07895 0.07903 0.07927  0.9019E-02 0.9003E-02 0.8995E-02 0.8969E-02 0.8939E-02 0.8904E-02 0.8866E-02 0.8824E-02 0.8775E-02 0.8723E-02  0.6715E-03 0.6679E-03 0.6647E-03 0.6590E-03 0.6489E-03 0.6395E-03 0.6267E-03 0.6167E-03 0.6027E-03 0.5858E-03   
2601-5529930_019   -0.52  0.0368  0.04271 0.04272 0.04270 0.04272 0.04272 0.04272 0.04271 0.04270 0.04269 0.04269  0.07671 0.07671 0.07668 0.07672 0.07672 0.07671 0.07670 0.07658 0.07656 0.07657  0.1911E-01 0.1912E-01 0.1916E-01 0.1920E-01 0.1926E-01 0.1933E-01 0.1942E-01 0.1953E-01 0.1966E-01 0.1982E-01  0.1738E-02 0.1738E-02 0.1744E-02 0.1747E-02 0.1749E-02 0.1755E-02 0.1760E-02 0.1775E-02 0.1788E-02 0.1798E-02   
2601-5532086_008    3.07  0.0434  0.04497 0.04508 0.04507 0.04519 0.04530 0.04541 0.04552 0.04565 0.04585 0.04607  0.07876 0.07878 0.07876 0.07898 0.07898 0.07900 0.07898 0.07898 0.07909 0.07920  0.8126E-02 0.8109E-02 0.8101E-02 0.8077E-02 0.8049E-02 0.8017E-02 0.7981E-02 0.7944E-02 0.7898E-02 0.7849E-02  0.6058E-03 0.6031E-03 0.5995E-03 0.5947E-03 0.5863E-03 0.5765E-03 0.5644E-03 0.5549E-03 0.5419E-03 0.5268E-03   
2601-5532862_004    0.00  0.0414  0.04229 0.04238 0.04229 0.04238 0.04238 0.04238 0.04229 0.04228 0.04226 0.04225  0.07629 0.07630 0.07629 0.07640 0.07629 0.07630 0.07617 0.07608 0.07606 0.07598  0.4009E-02 0.4010E-02 0.4021E-02 0.4029E-02 0.4041E-02 0.4057E-02 0.4077E-02 0.4100E-02 0.4128E-02 0.4162E-02  0.3892E-03 0.3887E-03 0.3903E-03 0.3910E-03 0.3914E-03 0.3924E-03 0.3934E-03 0.3965E-03 0.3995E-03 0.4024E-03   
2601-5534838_070   -2.14  0.0396  0.04318 0.04318 0.04319 0.04319 0.04319 0.04309 0.04307 0.04305 0.04306 0.04306  0.07767 0.07778 0.07789 0.07788 0.07788 0.07800 0.07789 0.07790 0.07800 0.07803  0.7006E-01 0.7015E-01 0.7036E-01 0.7061E-01 0.7096E-01 0.7139E-01 0.7191E-01 0.7253E-01 0.7324E-01 0.7406E-01  0.5411E-02 0.5434E-02 0.5455E-02 0.5467E-02 0.5489E-02 0.5524E-02 0.5554E-02 0.5606E-02 0.5668E-02 0.5722E-02   
2601-5544758_016    2.79  0.0415  0.04473 0.04473 0.04474 0.04484 0.04495 0.04506 0.04517 0.04529 0.04543 0.04563  0.07824 0.07836 0.07836 0.07847 0.07848 0.07859 0.07859 0.07858 0.07869 0.07870  0.1602E-01 0.1599E-01 0.1598E-01 0.1594E-01 0.1590E-01 0.1585E-01 0.1580E-01 0.1574E-01 0.1567E-01 0.1560E-01  0.1160E-02 0.1159E-02 0.1154E-02 0.1145E-02 0.1129E-02 0.1116E-02 0.1098E-02 0.1080E-02 0.1061E-02 0.1036E-02   
2601-5549000_009    2.79  0.0418  0.04489 0.04490 0.04500 0.04511 0.04523 0.04534 0.04545 0.04557 0.04579 0.04601  0.07855 0.07867 0.07868 0.07878 0.07879 0.07889 0.07900 0.07900 0.07902 0.07913  0.8921E-02 0.8904E-02 0.8896E-02 0.8870E-02 0.8840E-02 0.8806E-02 0.8768E-02 0.8728E-02 0.8679E-02 0.8627E-02  0.6626E-03 0.6613E-03 0.6584E-03 0.6527E-03 0.6423E-03 0.6311E-03 0.6212E-03 0.6088E-03 0.5932E-03 0.5778E-03   
2601-5567831_015   -0.65  0.0394  0.04263 0.04263 0.04264 0.04263 0.04263 0.04264 0.04263 0.04264 0.04265 0.04265  0.07654 0.07665 0.07657 0.07664 0.07656 0.07665 0.07656 0.07654 0.07641 0.07654  0.1542E-01 0.1542E-01 0.1546E-01 0.1549E-01 0.1554E-01 0.1560E-01 0.1567E-01 0.1577E-01 0.1587E-01 0.1600E-01  0.1411E-02 0.1413E-02 0.1419E-02 0.1422E-02 0.1423E-02 0.1427E-02 0.1433E-02 0.1442E-02 0.1453E-02 0.1470E-02   
2601-5571526_002    5.26  0.0337  0.04497 0.04508 0.04509 0.04520 0.04531 0.04543 0.04565 0.04587 0.04610 0.04642  0.07900 0.07911 0.07911 0.07923 0.07923 0.07934 0.07935 0.07945 0.05779 0.05734  0.1904E-02 0.1892E-02 0.1889E-02 0.1882E-02 0.1873E-02 0.1866E-02 0.1854E-02 0.1843E-02 0.1832E-02 0.1820E-02  0.1436E-03 0.1424E-03 0.1417E-03 0.1404E-03 0.1372E-03 0.1342E-03 0.1306E-03 0.1268E-03 0.1229E-03 0.1185E-03   
2601-5575015_002    4.55  0.0380  0.04534 0.04534 0.04534 0.04546 0.04557 0.04579 0.04591 0.04613 0.04635 0.04657  0.07905 0.07928 0.07928 0.07939 0.07939 0.07939 0.07950 0.07951 0.07973 0.07984  0.2181E-02 0.2176E-02 0.2173E-02 0.2165E-02 0.2155E-02 0.2144E-02 0.2132E-02 0.2119E-02 0.2104E-02 0.2087E-02  0.1627E-03 0.1615E-03 0.1605E-03 0.1589E-03 0.1562E-03 0.1531E-03 0.1499E-03 0.1461E-03 0.1423E-03 0.1379E-03   
2601-5579926_004    2.86  0.0413  0.04492 0.04503 0.04504 0.04514 0.04526 0.04548 0.04560 0.04582 0.04605 0.04638  0.07877 0.07888 0.07888 0.07910 0.07910 0.07910 0.07912 0.07924 0.07934 0.07944  0.3471E-02 0.3462E-02 0.3458E-02 0.3446E-02 0.3432E-02 0.3416E-02 0.3398E-02 0.3377E-02 0.3354E-02 0.3330E-02  0.2656E-03 0.2651E-03 0.2629E-03 0.2604E-03 0.2554E-03 0.2501E-03 0.2442E-03 0.2378E-03 0.2310E-03 0.2228E-03   
2601-5581623_005    3.77  0.0412  0.04516 0.04516 0.04527 0.04528 0.04540 0.04561 0.04572 0.04585 0.04606 0.04628  0.07880 0.07892 0.07891 0.07913 0.07913 0.07915 0.07924 0.07935 0.07935 0.07957  0.5267E-02 0.5254E-02 0.5249E-02 0.5231E-02 0.5211E-02 0.5188E-02 0.5161E-02 0.5133E-02 0.5100E-02 0.5068E-02  0.3946E-03 0.3939E-03 0.3914E-03 0.3875E-03 0.3810E-03 0.3741E-03 0.3657E-03 0.3570E-03 0.3475E-03 0.3373E-03   
2601-5591360_004   -4.55  0.0359  0.04066 0.04066 0.04054 0.04055 0.04043 0.04031 0.04020 0.04000 0.03987 0.03964  0.07438 0.07438 0.07438 0.07438 0.07427 0.07415 0.07404 0.07403 0.07381 0.07358  0.4406E-02 0.4418E-02 0.4449E-02 0.4489E-02 0.4540E-02 0.4608E-02 0.4689E-02 0.4787E-02 0.4905E-02 0.5046E-02  0.4855E-03 0.4888E-03 0.4960E-03 0.5027E-03 0.5129E-03 0.5257E-03 0.5414E-03 0.5616E-03 0.5861E-03 0.6139E-03   
2601-5627489_009   -4.09  0.0378  0.04083 0.04072 0.04071 0.04061 0.04050 0.04048 0.04037 0.04015 0.04003 0.03980  0.07473 0.07473 0.07473 0.07474 0.07473 0.07461 0.07450 0.07439 0.07427 0.07416  0.8518E-02 0.8539E-02 0.8599E-02 0.8667E-02 0.8764E-02 0.8881E-02 0.9025E-02 0.9199E-02 0.9408E-02 0.9655E-02  0.9110E-03 0.9162E-03 0.9280E-03 0.9435E-03 0.9617E-03 0.9808E-03 0.1008E-02 0.1043E-02 0.1084E-02 0.1135E-02   
2601-5643868_014    0.36  0.0390  0.04310 0.04310 0.04310 0.04309 0.04312 0.04315 0.04323 0.04322 0.04321 0.04323  0.07678 0.07689 0.07687 0.07701 0.07701 0.07700 0.07701 0.07689 0.07689 0.07701  0.1398E-01 0.1397E-01 0.1400E-01 0.1401E-01 0.1403E-01 0.1406E-01 0.1409E-01 0.1414E-01 0.1419E-01 0.1426E-01  0.1218E-02 0.1222E-02 0.1224E-02 0.1226E-02 0.1225E-02 0.1224E-02 0.1222E-02 0.1221E-02 0.1222E-02 0.1226E-02   
2601-5645390_014    2.51  0.0414  0.04474 0.04474 0.04475 0.04485 0.04497 0.04509 0.04520 0.04532 0.04546 0.04567  0.07819 0.07830 0.07831 0.07853 0.07855 0.07865 0.07864 0.07865 0.07865 0.07887  0.1383E-01 0.1381E-01 0.1380E-01 0.1376E-01 0.1372E-01 0.1368E-01 0.1363E-01 0.1358E-01 0.1351E-01 0.1345E-01  0.9941E-03 0.9944E-03 0.9916E-03 0.9864E-03 0.9746E-03 0.9624E-03 0.9472E-03 0.9290E-03 0.9111E-03 0.8932E-03   
2601-5648899_008    3.31  0.0428  0.04487 0.04486 0.04488 0.04497 0.04509 0.04521 0.04536 0.04556 0.04570 0.04594  0.07847 0.07859 0.07859 0.07882 0.07882 0.07894 0.07894 0.07893 0.07894 0.07918  0.7530E-02 0.7517E-02 0.7509E-02 0.7488E-02 0.7461E-02 0.7431E-02 0.7397E-02 0.7361E-02 0.7320E-02 0.7275E-02  0.5642E-03 0.5641E-03 0.5615E-03 0.5568E-03 0.5483E-03 0.5399E-03 0.5289E-03 0.5169E-03 0.5040E-03 0.4912E-03   
2601-5726553_008    3.11  0.0442  0.04504 0.04504 0.04506 0.04516 0.04528 0.04540 0.04552 0.04564 0.04586 0.04610  0.07823 0.07860 0.07859 0.07884 0.07894 0.07898 0.07895 0.07905 0.07919 0.07930  0.8062E-02 0.8042E-02 0.8030E-02 0.8006E-02 0.7978E-02 0.7945E-02 0.7908E-02 0.7870E-02 0.7824E-02 0.7776E-02  0.5992E-03 0.6024E-03 0.5987E-03 0.5957E-03 0.5874E-03 0.5764E-03 0.5650E-03 0.5541E-03 0.5406E-03 0.5257E-03   
2601-5780128_023    1.97  0.0380  0.04454 0.04452 0.04463 0.04462 0.04473 0.04486 0.04488 0.04510 0.04513 0.04531  0.07791 0.07803 0.07808 0.07816 0.07814 0.07808 0.07827 0.07839 0.07838 0.07830  0.2261E-01 0.2259E-01 0.2257E-01 0.2253E-01 0.2248E-01 0.2243E-01 0.2237E-01 0.2231E-01 0.2224E-01 0.2217E-01  0.1623E-02 0.1630E-02 0.1627E-02 0.1613E-02 0.1599E-02 0.1578E-02 0.1567E-02 0.1542E-02 0.1525E-02 0.1495E-02   
2601-5784445_009    2.92  0.0452  0.04502 0.04502 0.04503 0.04514 0.04526 0.04538 0.04550 0.04573 0.04585 0.04609  0.07845 0.07857 0.07857 0.07869 0.07872 0.07870 0.07884 0.07904 0.07894 0.07904  0.8512E-02 0.8493E-02 0.8484E-02 0.8458E-02 0.8428E-02 0.8393E-02 0.8356E-02 0.8316E-02 0.8267E-02 0.8217E-02  0.6144E-03 0.6146E-03 0.6129E-03 0.6066E-03 0.5993E-03 0.5885E-03 0.5800E-03 0.5675E-03 0.5562E-03 0.5403E-03   
2601-5795870_005    0.00  0.0441  0.04277 0.04286 0.04286 0.04286 0.04286 0.04286 0.04286 0.04286 0.04286 0.04286  0.07651 0.07652 0.07652 0.07652 0.07651 0.07650 0.07639 0.07650 0.07640 0.07628  0.4900E-02 0.4901E-02 0.4910E-02 0.4919E-02 0.4930E-02 0.4944E-02 0.4960E-02 0.4984E-02 0.5010E-02 0.5041E-02  0.4584E-03 0.4584E-03 0.4606E-03 0.4616E-03 0.4607E-03 0.4616E-03 0.4620E-03 0.4642E-03 0.4660E-03 0.4682E-03   
2601-5802769_004    2.86  0.0362  0.04518 0.04519 0.04530 0.04541 0.04553 0.04565 0.04577 0.04590 0.04625 0.04648  0.07895 0.07896 0.07895 0.07907 0.07907 0.07907 0.07907 0.07919 0.07943 0.07955  0.3481E-02 0.3470E-02 0.3467E-02 0.3453E-02 0.3440E-02 0.3423E-02 0.3405E-02 0.3386E-02 0.3363E-02 0.3339E-02  0.2478E-03 0.2470E-03 0.2453E-03 0.2436E-03 0.2390E-03 0.2349E-03 0.2302E-03 0.2259E-03 0.2197E-03 0.2150E-03   
2601-5823155_007   -1.43  0.0380  0.04165 0.04165 0.04164 0.04164 0.04155 0.04153 0.04143 0.04141 0.04129 0.04117  0.07567 0.07566 0.07567 0.07567 0.07567 0.07556 0.07545 0.07530 0.07531 0.07531  0.7002E-02 0.7014E-02 0.7044E-02 0.7073E-02 0.7115E-02 0.7169E-02 0.7233E-02 0.7314E-02 0.7407E-02 0.7520E-02  0.6981E-03 0.6992E-03 0.7046E-03 0.7074E-03 0.7146E-03 0.7230E-03 0.7331E-03 0.7461E-03 0.7590E-03 0.7809E-03   
2601-5830344_008    3.11  0.0832  0.04489 0.04492 0.04500 0.04513 0.04525 0.04537 0.04548 0.04560 0.04575 0.04597  0.07872 0.07872 0.07873 0.07884 0.07886 0.07895 0.07896 0.07884 0.07895 0.07920  0.8019E-02 0.8000E-02 0.7991E-02 0.7968E-02 0.7940E-02 0.7905E-02 0.7870E-02 0.7831E-02 0.7787E-02 0.7736E-02  0.5959E-03 0.5925E-03 0.5877E-03 0.5809E-03 0.5724E-03 0.5633E-03 0.5519E-03 0.5417E-03 0.5281E-03 0.5156E-03  X
2601-5835492_010   -1.04  0.0397  0.04198 0.04198 0.04198 0.04198 0.04198 0.04198 0.04186 0.04176 0.04174 0.04163  0.07606 0.07596 0.07594 0.07594 0.07595 0.07584 0.07584 0.07570 0.07558 0.07558  0.9583E-02 0.9590E-02 0.9625E-02 0.9658E-02 0.9710E-02 0.9775E-02 0.9850E-02 0.9944E-02 0.1005E-01 0.1019E-01  0.9334E-03 0.9342E-03 0.9375E-03 0.9418E-03 0.9459E-03 0.9548E-03 0.9675E-03 0.9814E-03 0.9993E-03 0.1018E-02   
2601-5842294_005    3.85  0.0385  0.04499 0.04502 0.04511 0.04523 0.04535 0.04547 0.04559 0.04572 0.04595 0.04619  0.07888 0.07879 0.07878 0.07889 0.07888 0.07900 0.07913 0.07912 0.07914 0.07927  0.5144E-02 0.5131E-02 0.5126E-02 0.5108E-02 0.5087E-02 0.5064E-02 0.5040E-02 0.5012E-02 0.4980E-02 0.4946E-02  0.3920E-03 0.3893E-03 0.3868E-03 0.3817E-03 0.3739E-03 0.3681E-03 0.3615E-03 0.3530E-03 0.3455E-03 0.3329E-03   
2601-6017882_005    0.00  0.0340  0.04316 0.04315 0.04315 0.04314 0.04315 0.04318 0.04327 0.04326 0.04326 0.04326  0.07697 0.07697 0.07684 0.07688 0.07697 0.07687 0.07685 0.07684 0.07673 0.07660  0.4988E-02 0.4985E-02 0.4994E-02 0.4997E-02 0.5004E-02 0.5012E-02 0.5024E-02 0.5040E-02 0.5057E-02 0.5081E-02  0.4525E-03 0.4503E-03 0.4504E-03 0.4500E-03 0.4494E-03 0.4480E-03 0.4458E-03 0.4461E-03 0.4451E-03 0.4471E-03   
2601-6049438_003    3.03  0.0409  0.04501 0.04512 0.04513 0.04524 0.04536 0.04548 0.04560 0.04575 0.04596 0.04622  0.07911 0.07911 0.07898 0.07910 0.07911 0.07923 0.07923 0.07911 0.07913 0.07924  0.3268E-02 0.3256E-02 0.3251E-02 0.3241E-02 0.3228E-02 0.3216E-02 0.3200E-02 0.3177E-02 0.3162E-02 0.3138E-02  0.2438E-03 0.2413E-03 0.2397E-03 0.2369E-03 0.2323E-03 0.2274E-03 0.2224E-03 0.2160E-03 0.2099E-03 0.2023E-03   
2601-6060967_010    0.00  0.0414  0.04310 0.04310 0.04310 0.04310 0.04310 0.04311 0.04311 0.04312 0.04323 0.04322  0.07703 0.07690 0.07691 0.07692 0.07694 0.07692 0.07690 0.07677 0.07677 0.07669  0.9479E-02 0.9474E-02 0.9491E-02 0.9499E-02 0.9514E-02 0.9534E-02 0.9560E-02 0.9594E-02 0.9634E-02 0.9684E-02  0.8447E-03 0.8424E-03 0.8447E-03 0.8430E-03 0.8417E-03 0.8404E-03 0.8408E-03 0.8396E-03 0.8414E-03 0.8439E-03   
2601-6071419_005    3.30  0.0479  0.04504 0.04504 0.04515 0.04516 0.04528 0.04541 0.04553 0.04567 0.04587 0.04612  0.07890 0.07879 0.07877 0.07892 0.07892 0.07903 0.07903 0.07904 0.07902 0.07914  0.4542E-02 0.4535E-02 0.4532E-02 0.4518E-02 0.4500E-02 0.4480E-02 0.4458E-02 0.4435E-02 0.4408E-02 0.4382E-02  0.3389E-03 0.3361E-03 0.3342E-03 0.3314E-03 0.3259E-03 0.3193E-03 0.3132E-03 0.3052E-03 0.2957E-03 0.2874E-03  X
2601-6082883_003    3.45  0.0414  0.04523 0.04521 0.04521 0.04534 0.04548 0.04560 0.04572 0.04584 0.04601 0.04621  0.07894 0.07891 0.07880 0.07895 0.07904 0.07917 0.07919 0.07917 0.07917 0.07919  0.2875E-02 0.2872E-02 0.2869E-02 0.2859E-02 0.2847E-02 0.2834E-02 0.2819E-02 0.2804E-02 0.2785E-02 0.2768E-02  0.2227E-03 0.2213E-03 0.2200E-03 0.2183E-03 0.2157E-03 0.2123E-03 0.2085E-03 0.2036E-03 0.1972E-03 0.1922E-03   
2601-6084102_017   -4.35  0.0383  0.04115 0.04105 0.04101 0.04093 0.04090 0.04076 0.04063 0.04053 0.04041 0.04014  0.07533 0.07525 0.07521 0.07522 0.07521 0.07522 0.07509 0.07496 0.07484 0.07470  0.1723E-01 0.1728E-01 0.1739E-01 0.1753E-01 0.1772E-01 0.1795E-01 0.1824E-01 0.1859E-01 0.1900E-01 0.1948E-01  0.1799E-02 0.1807E-02 0.1831E-02 0.1857E-02 0.1894E-02 0.1938E-02 0.1992E-02 0.2054E-02 0.2123E-02 0.2215E-02   
2601-6088304_003    0.00  0.0328  0.04319 0.04319 0.04319 0.04319 0.04319 0.04331 0.04331 0.04331 0.04331 0.04332  0.07688 0.07689 0.07687 0.07689 0.07690 0.07689 0.07688 0.07676 0.07676 0.07663  0.2887E-02 0.2885E-02 0.2890E-02 0.2892E-02 0.2895E-02 0.2900E-02 0.2910E-02 0.2918E-02 0.2927E-02 0.2939E-02  0.2609E-03 0.2606E-03 0.2610E-03 0.2616E-03 0.2615E-03 0.2609E-03 0.2612E-03 0.2610E-03 0.2602E-03 0.2595E-03   
2601-6113319_010   -4.62  0.0366  0.04075 0.04072 0.04064 0.04058 0.04048 0.04035 0.04021 0.04010 0.03985 0.03963  0.07483 0.07483 0.07469 0.07470 0.07471 0.07457 0.07444 0.07446 0.07433 0.07409  0.9707E-02 0.9743E-02 0.9814E-02 0.9898E-02 0.1001E-01 0.1016E-01 0.1034E-01 0.1056E-01 0.1081E-01 0.1113E-01  0.1040E-02 0.1046E-02 0.1062E-02 0.1079E-02 0.1101E-02 0.1130E-02 0.1164E-02 0.1208E-02 0.1260E-02 0.1318E-02   
2601-6120322_001    0.00  0.0392  0.04218 0.04218 0.04217 0.04217 0.04205 0.04205 0.04193 0.04192 0.04180 0.04168  0.07592 0.07593 0.07582 0.07592 0.07582 0.07581 0.07569 0.07569 0.07556 0.07543  0.1297E-02 0.1295E-02 0.1297E-02 0.1302E-02 0.1309E-02 0.1321E-02 0.1327E-02 0.1341E-02 0.1357E-02 0.1375E-02  0.1269E-03 0.1274E-03 0.1281E-03 0.1288E-03 0.1297E-03 0.1308E-03 0.1321E-03 0.1341E-03 0.1364E-03 0.1383E-03   
2601-6124136_002    6.67  0.0455  0.04506 0.04519 0.04519 0.04532 0.04556 0.04568 0.04593 0.04617 0.04641 0.04691  0.07895 0.07894 0.07893 0.07906 0.07921 0.07933 0.07922 0.07947 0.07948 0.07960  0.1474E-02 0.1468E-02 0.1463E-02 0.1457E-02 0.1451E-02 0.1441E-02 0.1432E-02 0.1421E-02 0.1410E-02 0.1398E-02  0.1036E-03 0.1031E-03 0.1024E-03 0.1010E-03 0.9903E-04 0.9680E-04 0.9417E-04 0.9159E-04 0.8825E-04 0.8421E-04   
2601-6147734_048   -2.63  0.0392  0.04257 0.04257 0.04258 0.04259 0.04246 0.04244 0.04236 0.04232 0.04222 0.04220  0.07689 0.07690 0.07699 0.07699 0.07699 0.07701 0.07702 0.07699 0.07713 0.07699  0.4751E-01 0.4759E-01 0.4778E-01 0.4800E-01 0.4830E-01 0.4868E-01 0.4914E-01 0.4969E-01 0.5032E-01 0.5107E-01  0.4130E-02 0.4142E-02 0.4178E-02 0.4211E-02 0.4243E-02 0.4297E-02 0.4358E-02 0.4426E-02 0.4525E-02 0.4597E-02   
2601-6149246_047   -2.68  0.0391  0.04259 0.04259 0.04249 0.04247 0.04245 0.04247 0.04234 0.04234 0.04220 0.04212  0.07689 0.07688 0.07692 0.07702 0.07692 0.07701 0.07701 0.07689 0.07700 0.07690  0.4659E-01 0.4667E-01 0.4686E-01 0.4708E-01 0.4738E-01 0.4776E-01 0.4821E-01 0.4876E-01 0.4939E-01 0.5013E-01  0.4062E-02 0.4074E-02 0.4109E-02 0.4142E-02 0.4173E-02 0.4230E-02 0.4292E-02 0.4357E-02 0.4458E-02 0.4532E-02   
2601-6150095_002   -4.35  0.0363  0.04047 0.04037 0.04034 0.04024 0.04022 0.04000 0.03986 0.03972 0.03947 0.03922  0.07428 0.07428 0.07416 0.07416 0.07415 0.07402 0.07392 0.07368 0.07355 0.07330  0.2301E-02 0.2310E-02 0.2330E-02 0.2351E-02 0.2382E-02 0.2421E-02 0.2468E-02 0.2526E-02 0.2596E-02 0.2680E-02  0.2615E-03 0.2636E-03 0.2679E-03 0.2727E-03 0.2781E-03 0.2861E-03 0.2959E-03 0.3073E-03 0.3219E-03 0.3386E-03   
2601-6199190_006   -1.72  0.0379  0.04167 0.04167 0.04158 0.04155 0.04153 0.04145 0.04141 0.04128 0.04118 0.04104  0.07552 0.07551 0.07550 0.07549 0.07539 0.07537 0.07537 0.07524 0.07511 0.07503  0.5791E-02 0.5801E-02 0.5830E-02 0.5856E-02 0.5894E-02 0.5943E-02 0.6002E-02 0.6073E-02 0.6161E-02 0.6264E-02  0.5862E-03 0.5851E-03 0.5890E-03 0.5948E-03 0.5991E-03 0.6079E-03 0.6184E-03 0.6303E-03 0.6446E-03 0.6641E-03   
2601-6229340_002   -5.26  0.0384  0.04012 0.04001 0.04000 0.03988 0.03975 0.03962 0.03949 0.03924 0.03899 0.03873  0.07409 0.07399 0.07397 0.07384 0.07373 0.07360 0.07358 0.07345 0.07319 0.07294  0.1898E-02 0.1907E-02 0.1923E-02 0.1944E-02 0.1973E-02 0.2007E-02 0.2050E-02 0.2104E-02 0.2167E-02 0.2244E-02  0.2154E-03 0.2172E-03 0.2210E-03 0.2247E-03 0.2302E-03 0.2374E-03 0.2475E-03 0.2591E-03 0.2737E-03 0.2908E-03   
2601-6233540_008   -2.50  0.0384  0.04164 0.04163 0.04165 0.04165 0.04154 0.04150 0.04141 0.04131 0.04128 0.04114  0.07570 0.07568 0.07567 0.07552 0.07554 0.07540 0.07540 0.07542 0.07528 0.07515  0.8022E-02 0.8032E-02 0.8068E-02 0.8103E-02 0.8156E-02 0.8225E-02 0.8308E-02 0.8411E-02 0.8529E-02 0.8673E-02  0.8024E-03 0.8039E-03 0.8089E-03 0.8132E-03 0.8203E-03 0.8290E-03 0.8445E-03 0.8647E-03 0.8853E-03 0.9095E-03   
2601-6238386_052   -2.58  0.0393  0.04269 0.04268 0.04269 0.04270 0.04270 0.04261 0.04255 0.04248 0.04243 0.04245  0.07725 0.07725 0.07725 0.07716 0.07715 0.07712 0.07711 0.07725 0.07724 0.07725  0.5228E-01 0.5236E-01 0.5255E-01 0.5278E-01 0.5310E-01 0.5349E-01 0.5397E-01 0.5454E-01 0.5521E-01 0.5597E-01  0.4468E-02 0.4466E-02 0.4483E-02 0.4510E-02 0.4530E-02 0.4563E-02 0.4624E-02 0.4711E-02 0.4800E-02 0.4874E-02   
2601-6247557_085   -1.76  0.0401  0.04328 0.04329 0.04330 0.04330 0.04340 0.04340 0.04340 0.04328 0.04327 0.04327  0.07788 0.07788 0.07787 0.07785 0.07778 0.07787 0.07788 0.07789 0.07799 0.07802  0.8484E-01 0.8494E-01 0.8515E-01 0.8540E-01 0.8575E-01 0.8619E-01 0.8672E-01 0.8736E-01 0.8810E-01 0.8896E-01  0.5979E-02 0.5979E-02 0.5975E-02 0.5978E-02 0.5980E-02 0.5993E-02 0.6009E-02 0.6081E-02 0.6127E-02 0.6169E-02   
2601-6248907_012   -2.44  0.0377  0.04189 0.04189 0.04177 0.04175 0.04174 0.04176 0.04161 0.04150 0.04140 0.04128  0.07598 0.07598 0.07584 0.07584 0.07572 0.07573 0.07559 0.07559 0.07560 0.07547  0.1231E-01 0.1232E-01 0.1238E-01 0.1243E-01 0.1251E-01 0.1261E-01 0.1273E-01 0.1288E-01 0.1306E-01 0.1327E-01  0.1212E-02 0.1213E-02 0.1219E-02 0.1228E-02 0.1237E-02 0.1250E-02 0.1267E-02 0.1297E-02 0.1328E-02 0.1363E-02   
2601-6269959_005   -4.85  0.0319  0.04050 0.04040 0.04038 0.04027 0.04025 0.04012 0.03999 0.03975 0.03950 0.03925  0.07448 0.07446 0.07444 0.07443 0.07433 0.07418 0.07405 0.07392 0.07382 0.07367  0.5108E-02 0.5127E-02 0.5168E-02 0.5216E-02 0.5283E-02 0.5364E-02 0.5466E-02 0.5590E-02 0.5737E-02 0.5917E-02  0.5635E-03 0.5672E-03 0.5748E-03 0.5844E-03 0.5961E-03 0.6120E-03 0.6318E-03 0.6571E-03 0.6907E-03 0.7282E-03  X
2601-6305296_020   -1.51  0.0364  0.04237 0.04237 0.04238 0.04238 0.04239 0.04229 0.04227 0.04224 0.04215 0.04213  0.07654 0.07654 0.07642 0.07653 0.07641 0.07640 0.07627 0.07628 0.07616 0.07615  0.1986E-01 0.1989E-01 0.1995E-01 0.2002E-01 0.2012E-01 0.2023E-01 0.2038E-01 0.2056E-01 0.2077E-01 0.2102E-01  0.1849E-02 0.1851E-02 0.1858E-02 0.1870E-02 0.1877E-02 0.1889E-02 0.1901E-02 0.1924E-02 0.1960E-02 0.2004E-02   
2601-6357161_009    2.96  0.0423  0.04481 0.04480 0.04483 0.04493 0.04507 0.04509 0.04521 0.04546 0.04558 0.04574  0.07860 0.07859 0.07847 0.07859 0.07860 0.07873 0.07873 0.07862 0.07860 0.07873  0.8407E-02 0.8392E-02 0.8381E-02 0.8357E-02 0.8329E-02 0.8297E-02 0.8262E-02 0.8227E-02 0.8183E-02 0.8139E-02  0.6294E-03 0.6264E-03 0.6219E-03 0.6169E-03 0.6107E-03 0.6019E-03 0.5931E-03 0.5784E-03 0.5627E-03 0.5509E-03   
2601-6416919_046   -2.81  0.0400  0.04248 0.04247 0.04248 0.04248 0.04249 0.04235 0.04236 0.04220 0.04212 0.04207  0.07697 0.07696 0.07698 0.07688 0.07697 0.07698 0.07684 0.07698 0.07685 0.07683  0.4628E-01 0.4637E-01 0.4655E-01 0.4678E-01 0.4709E-01 0.4747E-01 0.4794E-01 0.4850E-01 0.4915E-01 0.4991E-01  0.4065E-02 0.4075E-02 0.4099E-02 0.4122E-02 0.4166E-02 0.4217E-02 0.4281E-02 0.4362E-02 0.4441E-02 0.4528E-02   
2601-6432676_034   -4.02  0.0373  0.04171 0.04170 0.04166 0.04167 0.04155 0.04154 0.04140 0.04127 0.04114 0.04100  0.07609 0.07611 0.07610 0.07610 0.07612 0.07598 0.07600 0.07599 0.07599 0.07585  0.3352E-01 0.3361E-01 0.3381E-01 0.3405E-01 0.3437E-01 0.3477E-01 0.3525E-01 0.3584E-01 0.3652E-01 0.3732E-01  0.3249E-02 0.3261E-02 0.3289E-02 0.3327E-02 0.3379E-02 0.3437E-02 0.3530E-02 0.3626E-02 0.3734E-02 0.3856E-02   
2601-6442958_013   -2.34  0.0406  0.04187 0.04188 0.04177 0.04176 0.04174 0.04175 0.04161 0.04149 0.04138 0.04135  0.07584 0.07586 0.07583 0.07584 0.07585 0.07572 0.07561 0.07557 0.07559 0.07533  0.1282E-01 0.1284E-01 0.1289E-01 0.1295E-01 0.1304E-01 0.1314E-01 0.1327E-01 0.1343E-01 0.1362E-01 0.1384E-01  0.1261E-02 0.1267E-02 0.1274E-02 0.1281E-02 0.1291E-02 0.1309E-02 0.1330E-02 0.1359E-02 0.1391E-02 0.1425E-02   
2601-6446407_020   -1.54  0.0374  0.04243 0.04231 0.04230 0.04230 0.04229 0.04227 0.04229 0.04213 0.04206 0.04200  0.07640 0.07640 0.07641 0.07640 0.07642 0.07630 0.07628 0.07627 0.07617 0.07602  0.1947E-01 0.1948E-01 0.1955E-01 0.1962E-01 0.1971E-01 0.1983E-01 0.1998E-01 0.2017E-01 0.2038E-01 0.2063E-01  0.1815E-02 0.1819E-02 0.1826E-02 0.1831E-02 0.1839E-02 0.1858E-02 0.1876E-02 0.1910E-02 0.1942E-02 0.1972E-02   
2601-6708879_003    4.00  0.0385  0.04482 0.04481 0.04484 0.04496 0.04510 0.04523 0.04538 0.04555 0.04578 0.04606  0.07870 0.07874 0.07873 0.07886 0.07887 0.07887 0.07900 0.07886 0.07900 0.07900  0.2476E-02 0.2473E-02 0.2472E-02 0.2463E-02 0.2454E-02 0.2442E-02 0.2431E-02 0.2418E-02 0.2405E-02 0.2390E-02  0.1877E-03 0.1867E-03 0.1858E-03 0.1836E-03 0.1807E-03 0.1769E-03 0.1728E-03 0.1695E-03 0.1658E-03 0.1610E-03   
2601-6719640_002    4.76  0.0331  0.04517 0.04517 0.04517 0.04531 0.04532 0.04545 0.04559 0.04570 0.04586 0.04602  0.07870 0.07872 0.07871 0.07886 0.07896 0.07886 0.07899 0.07897 0.07897 0.07911  0.2093E-02 0.2087E-02 0.2086E-02 0.2077E-02 0.2068E-02 0.2060E-02 0.2048E-02 0.2040E-02 0.2026E-02 0.2016E-02  0.1602E-03 0.1586E-03 0.1578E-03 0.1568E-03 0.1541E-03 0.1506E-03 0.1477E-03 0.1448E-03 0.1415E-03 0.1380E-03   
2601-6857853_009    2.70  0.0430  0.04470 0.04471 0.04485 0.04484 0.04498 0.04513 0.04516 0.04527 0.04543 0.04568  0.07849 0.07852 0.07853 0.07863 0.07864 0.07864 0.07852 0.07853 0.07866 0.07880  0.9260E-02 0.9245E-02 0.9235E-02 0.9210E-02 0.9180E-02 0.9147E-02 0.9112E-02 0.9077E-02 0.9034E-02 0.8989E-02  0.7184E-03 0.7155E-03 0.7104E-03 0.7044E-03 0.6935E-03 0.6837E-03 0.6712E-03 0.6627E-03 0.6495E-03 0.6369E-03   
2601-6862517_011    2.80  0.0405  0.04475 0.04475 0.04477 0.04488 0.04503 0.04504 0.04517 0.04530 0.04544 0.04558  0.07842 0.07840 0.07840 0.07853 0.07844 0.07853 0.07844 0.07854 0.07857 0.07883  0.1066E-01 0.1064E-01 0.1063E-01 0.1060E-01 0.1057E-01 0.1054E-01 0.1050E-01 0.1046E-01 0.1042E-01 0.1037E-01  0.8258E-03 0.8219E-03 0.8171E-03 0.8087E-03 0.7980E-03 0.7883E-03 0.7740E-03 0.7654E-03 0.7516E-03 0.7356E-03   
2601-7449329_018   -4.07  0.0416  0.04143 0.04144 0.04129 0.04128 0.04115 0.04114 0.04098 0.04083 0.04068 0.04039  0.07556 0.07555 0.07556 0.07542 0.07539 0.07529 0.07524 0.07526 0.07510 0.07494  0.1842E-01 0.1848E-01 0.1860E-01 0.1874E-01 0.1894E-01 0.1918E-01 0.1948E-01 0.1984E-01 0.2027E-01 0.2078E-01  0.1870E-02 0.1880E-02 0.1903E-02 0.1929E-02 0.1961E-02 0.2003E-02 0.2057E-02 0.2122E-02 0.2202E-02 0.2301E-02   
2601-7462410_045   -3.12  0.0394  0.04241 0.04239 0.04241 0.04243 0.04226 0.04225 0.04214 0.04211 0.04195 0.04183  0.07691 0.07691 0.07678 0.07676 0.07674 0.07676 0.07662 0.07663 0.07660 0.07658  0.4481E-01 0.4491E-01 0.4511E-01 0.4536E-01 0.4569E-01 0.4610E-01 0.4661E-01 0.4721E-01 0.4792E-01 0.4875E-01  0.3955E-02 0.3971E-02 0.3997E-02 0.4037E-02 0.4081E-02 0.4132E-02 0.4203E-02 0.4297E-02 0.4385E-02 0.4506E-02   
2601-7513176_021    0.72  0.0392  0.04360 0.04360 0.04360 0.04363 0.04366 0.04378 0.04378 0.04375 0.04378 0.04394  0.07746 0.07746 0.07747 0.07747 0.07758 0.07759 0.07741 0.07741 0.07742 0.07742  0.2061E-01 0.2060E-01 0.2062E-01 0.2062E-01 0.2063E-01 0.2065E-01 0.2067E-01 0.2071E-01 0.2076E-01 0.2082E-01  0.1684E-02 0.1679E-02 0.1680E-02 0.1676E-02 0.1672E-02 0.1672E-02 0.1667E-02 0.1660E-02 0.1662E-02 0.1657E-02   
2601-7515102_011   -2.75  0.0471  0.04179 0.04179 0.04181 0.04167 0.04164 0.04165 0.04149 0.04135 0.04121 0.04107  0.07576 0.07576 0.07575 0.07577 0.07577 0.07561 0.07548 0.07545 0.07529 0.07516  0.1091E-01 0.1093E-01 0.1098E-01 0.1103E-01 0.1111E-01 0.1122E-01 0.1134E-01 0.1149E-01 0.1167E-01 0.1188E-01  0.1078E-02 0.1081E-02 0.1091E-02 0.1100E-02 0.1112E-02 0.1132E-02 0.1151E-02 0.1176E-02 0.1208E-02 0.1245E-02  X
2601-7533368_016   -4.49  0.0356  0.04128 0.04128 0.04117 0.04113 0.04102 0.04098 0.04083 0.04067 0.04053 0.04022  0.07532 0.07533 0.07522 0.07535 0.07519 0.07518 0.07506 0.07489 0.07488 0.07470  0.1561E-01 0.1565E-01 0.1575E-01 0.1588E-01 0.1605E-01 0.1627E-01 0.1653E-01 0.1685E-01 0.1723E-01 0.1768E-01  0.1605E-02 0.1612E-02 0.1632E-02 0.1657E-02 0.1688E-02 0.1728E-02 0.1780E-02 0.1838E-02 0.1909E-02 0.1999E-02   
2601-7731688_011    0.94  0.0409  0.04363 0.04363 0.04363 0.04364 0.04366 0.04379 0.04379 0.04379 0.04380 0.04396  0.07747 0.07747 0.07734 0.07732 0.07734 0.07748 0.07748 0.07733 0.07732 0.07732  0.1053E-01 0.1052E-01 0.1053E-01 0.1052E-01 0.1053E-01 0.1053E-01 0.1054E-01 0.1055E-01 0.1057E-01 0.1059E-01  0.8864E-03 0.8821E-03 0.8816E-03 0.8777E-03 0.8750E-03 0.8692E-03 0.8675E-03 0.8657E-03 0.8650E-03 0.8611E-03   


==> anc/meslines.dat <==
2401-4051930_036  -3.86 24.01 16.50 4051.930  3.104 -2.360  36.2  6.376  0.0368  0.0693 0.3540E-01 0.5221E-02
1200-4057505_047 -10.40 12.00  7.65 4057.505  4.346 -0.900  46.7  8.033  0.0439  0.0584 0.4754E-01 0.1472E-02
2601-4061779_015  -0.34 26.01 16.18 4061.779  5.956 -2.927  14.5  8.491  0.0298  0.0512 0.1424E-01 0.1393E-02
2600-4062441_020 -11.28 26.00  7.87 4062.441  2.845 -0.862  19.8  8.106  0.0389  0.0714 0.1939E-01 0.2028E-02
2600-4063594_115  -2.62 26.00  7.87 4063.594  1.557  0.062 114.6  8.425  0.0405  0.0742 0.1158E+00 0.6877E-02
2201-4064360_009  -7.34 22.01 13.58 4064.360  2.598 -1.560   8.8  5.309  0.0311  0.0470 0.8341E-02 0.6540E-03
2801-4067031_090  -0.78 28.01 18.17 4067.031  4.029 -1.834  89.7  7.401  0.0408  0.0709 0.9101E-01 0.5873E-02
2600-4067978_026 -10.33 26.00  7.87 4067.978  3.211 -0.472  25.5  8.068  0.0401  0.0724 0.2500E-01 0.2243E-02
2600-4071738_094  -3.24 26.00  7.87 4071.738  1.608 -0.022  94.2  8.073  0.0401  0.0745 0.9152E-01 0.4833E-02
2401-4072561_024  -3.61 24.01 16.50 4072.561  3.714 -2.460  23.5  6.577  0.0322  0.0555 0.2182E-01 0.1797E-02
2600-4073762_018 -11.29 26.00  7.87 4073.762  3.266 -0.902  18.0  8.347  0.0328  0.0649 0.1726E-01 0.1322E-02
2600-4074786_014 -11.83 26.00  7.87 4074.786  3.047 -1.114  13.8  8.302  0.0368  0.0864 0.1315E-01 0.1244E-02
1401-4075452_015   5.19 14.01 16.35 4075.452  9.839 -1.400  14.5  7.774  0.0492  0.0736 0.1443E-01 0.6839E-03
3801-4077709_118  -3.05 38.01 11.03 4077.709  0.000  0.167 117.8  4.064  0.0402  0.0754 0.1169E+00 0.5700E-02
2600-4078353_009 -12.99 26.00  7.87 4078.353  2.608 -1.468   8.8  8.199  0.0345  0.0653 0.7865E-02 0.9366E-03
2401-4082285_015  -2.05 24.01 16.50 4082.285  5.319 -1.816  14.6  6.623  0.0379  0.0658 0.1462E-01 0.1044E-02
2600-4084492_017 -10.98 26.00  7.87 4084.492  3.332 -0.710  17.2  8.230  0.0382  0.0661 0.1609E-01 0.1399E-02
2401-4086128_015  -3.58 24.01 16.50 4086.128  3.714 -2.640  15.3  6.624  0.0352  0.0831 0.1423E-01 0.1282E-02
2601-4111876_009   0.58 26.01 16.18 4111.876  5.956 -2.668   8.5  8.363  0.0392  0.0688 0.7686E-02 0.8687E-03
2600-4114445_006 -12.40 26.00  7.87 4114.445  2.832 -1.303   6.0  8.089  0.0341  0.0585 0.5684E-02 0.5314E-03
2600-4118544_047  -6.33 26.00  7.87 4118.544  3.573  0.215  47.4  8.118  0.0385  0.0730 0.4613E-01 0.3403E-02
2601-4119519_013  -3.47 26.01 16.18 4119.519  2.544 -4.395  12.9  8.166  0.0355  0.0568 0.1230E-01 0.8473E-03
2600-4120206_008 -12.42 26.00  7.87 4120.206  2.990 -1.267   7.6  8.173  0.0328  0.0466 0.7117E-02 0.3509E-03
2700-4121318_006 -14.52 27.00  7.86 4121.318  0.923 -0.320   6.1  5.774  0.0366  0.0634 0.5748E-02 0.5778E-03
2600-4121802_006 -12.61 26.00  7.87 4121.802  2.832 -1.450   5.9  8.135  0.0410  0.0628 0.5663E-02 0.3551E-03
2601-4122659_059  -1.95 26.01 16.18 4122.659  2.583 -3.300  58.8  8.071  0.0391  0.0698 0.5682E-01 0.3538E-02
2601-4124783_023  -3.33 26.01 16.18 4124.783  2.544 -4.000  22.5  8.021  0.0369  0.0727 0.2196E-01 0.1363E-02
2600-4125620_009 -11.49 26.00  7.87 4125.620  4.220 -0.698   8.6  8.319  0.0328  0.0608 0.7737E-02 0.1049E-02
2600-4126183_010 -12.32 26.00  7.87 4126.183  3.332 -0.960  10.1  8.152  0.0362  0.0672 0.9639E-02 0.7167E-03
1401-4128054_117   1.63 14.01 16.35 4128.054  9.837  0.410 117.1  7.796  0.0404  0.0488 0.1140E+00 0.2062E-02
2601-4128739_034  -2.92 26.01 16.18 4128.739  2.583 -3.578  34.1  7.856  0.0406  0.0702 0.3270E-01 0.2581E-02
1401-4130894_142   1.55 14.01 16.35 4130.894  9.839  0.530 142.0  7.893  0.0405  0.0687 0.1411E+00 0.5658E-02
2600-4132058_064  -5.90 26.00  7.87 4132.058  1.608 -0.675  64.4  8.086  0.0368  0.0629 0.6099E-01 0.4688E-02
2600-4132899_017 -11.88 26.00  7.87 4132.899  2.845 -1.006  17.1  8.177  0.0364  0.0674 0.1486E-01 0.1604E-02
2600-4134677_030  -9.93 26.00  7.87 4134.677  2.832 -0.649  30.0  8.128  0.0384  0.0736 0.2924E-01 0.2524E-02
2600-4136998_021 -10.69 26.00  7.87 4136.998  3.415 -0.453  20.9  8.044  0.0391  0.0711 0.2042E-01 0.1420E-02
2601-4139722_003  -1.49 26.01 16.18 4139.722  4.495 -3.760   3.3  7.858  0.0399  0.0748 0.3272E-02 0.3457E-03
2701-4145137_009  -2.76 27.01 17.06 4145.137  3.486 -2.116   9.0  5.956  0.0405  0.0670 0.8716E-02 0.5841E-03
2401-4145780_039  -1.93 24.01 16.50 4145.780  5.319 -0.902  38.9  6.200  0.0386  0.0699 0.3711E-01 0.3200E-02
2401-4150993_010  -2.46 24.01 16.50 4150.993  5.330 -2.071  10.1  6.606  0.0413  0.0772 0.9724E-02 0.5477E-03
2601-4153003_006  -4.20 26.01 16.18 4153.003  2.891 -4.815   5.9  8.304  0.0361  0.0793 0.5556E-02 0.4697E-03
2600-4153899_030  -9.70 26.00  7.87 4153.899  3.397 -0.321  29.8  8.096  0.0379  0.0749 0.2864E-01 0.2075E-02
2600-4156799_024 -11.02 26.00  7.87 4156.799  2.832 -0.809  24.3  8.146  0.0378  0.0683 0.2305E-01 0.1597E-02
2600-4157779_022 -11.06 26.00  7.87 4157.779  3.417 -0.403  21.5  7.980  0.0379  0.0758 0.2064E-01 0.1470E-02
1601-4162665_006   7.83 16.01 23.33 4162.665 15.944  0.830   5.8  7.373  0.0416  0.0692 0.5772E-02 0.4207E-03
2201-4163644_072  -2.91 22.01 13.58 4163.644  2.590 -0.130  72.0  5.219  0.0399  0.0745 0.6959E-01 0.4958E-02
1200-4167271_027 -11.07 12.00  7.65 4167.271  4.346 -0.745  27.3  7.604  0.0366  0.0707 0.2681E-01 0.1077E-02
2201-4171904_073  -2.81 22.01 13.58 4171.904  2.598 -0.300  72.9  5.407  0.0397  0.0721 0.7163E-01 0.4885E-02
2401-4172591_015  -4.64 24.01 16.50 4172.591  3.105 -2.943  15.0  6.446  0.0396  0.0769 0.1435E-01 0.8779E-03
2601-4173451_110  -1.14 26.01 16.18 4173.451  2.583 -2.740 110.0  8.420  0.0403  0.0872 0.1068E+00 0.4675E-02
2600-4175636_024 -10.79 26.00  7.87 4175.636  2.845 -0.827  24.4  8.169  0.0358  0.0727 0.2316E-01 0.2088E-02
2600-4176565_019 -11.40 26.00  7.87 4176.565  3.368 -0.708  19.1  8.194  0.0379  0.0713 0.1840E-01 0.1743E-02
2601-4178854_091  -1.37 26.01 16.18 4178.854  2.583 -2.500  91.4  7.789  0.0412  0.0748 0.8829E-01 0.5402E-02
2401-4179421_046  -2.81 24.01 16.50 4179.421  3.827 -1.800  46.2  6.388  0.0381  0.0675 0.4370E-01 0.3338E-02
2600-4181754_049  -7.58 26.00  7.87 4181.754  2.832 -0.371  48.7  8.172  0.0376  0.0741 0.4688E-01 0.3069E-02
2301-4183428_014  -6.27 23.01 14.65 4183.428  2.050 -1.060  13.5  4.602  0.0373  0.0695 0.1283E-01 0.1283E-02
2600-4184891_018 -11.85 26.00  7.87 4184.891  2.832 -0.869  18.0  8.036  0.0389  0.0734 0.1730E-01 0.1483E-02
2601-4186102_003   0.00 26.01 16.18 4186.102  7.790 -2.287   2.6  7.924  0.0377  0.0657 0.2359E-02 0.3302E-03
2600-4187038_041  -9.05 26.00  7.87 4187.038  2.450 -0.548  41.3  7.998  0.0389  0.0754 0.3976E-01 0.2657E-02
2600-4187795_070  -5.38 26.00  7.87 4187.795  2.425 -0.554  69.6  8.477  0.0401  0.0729 0.6797E-01 0.4482E-02
1401-4190707_005   5.56 14.01 16.35 4190.707 13.492 -0.330   5.4  7.659  0.0441  0.0703 0.5052E-02 0.3772E-03
2600-4191430_038  -9.47 26.00  7.87 4191.430  2.469 -0.666  37.8  8.064  0.0378  0.0721 0.3653E-01 0.3041E-02
2801-4192065_021  -1.69 28.01 18.17 4192.065  4.032 -3.270  20.7  7.422  0.0380  0.0684 0.1951E-01 0.1837E-02
2600-4196208_018 -11.42 26.00  7.87 4196.208  3.397 -0.696  17.8  8.170  0.0367  0.0668 0.1676E-01 0.1606E-02
2600-4199095_052  -7.00 26.00  7.87 4199.095  3.047  0.155  52.1  7.826  0.0411  0.0759 0.5006E-01 0.3621E-02
2600-4202029_065  -6.11 26.00  7.87 4202.029  1.485 -0.708  65.4  8.025  0.0370  0.0778 0.6224E-01 0.5075E-02
2501-4206367_009  -2.70 25.01 15.64 4206.367  5.397 -1.553   9.2  5.969  0.0399  0.0791 0.8988E-02 0.4302E-03
3801-4215519_103  -3.55 38.01 11.03 4215.519  0.000 -0.145 102.9  3.892  0.0397  0.0762 0.9980E-01 0.5801E-02
2600-4217545_016 -11.31 26.00  7.87 4217.545  3.430 -0.484  16.2  7.927  0.0376  0.0659 0.1520E-01 0.1349E-02
2600-4219359_039  -8.37 26.00  7.87 4219.359  3.573  0.000  38.7  8.041  0.0388  0.0715 0.3710E-01 0.3439E-02
2600-4222213_023 -11.44 26.00  7.87 4222.213  2.450 -0.967  23.4  8.057  0.0378  0.0712 0.2277E-01 0.1757E-02
2600-4224171_024 -10.56 26.00  7.87 4224.171  3.368 -0.506  24.0  8.126  0.0337  0.0611 0.2211E-01 0.2458E-02
2401-4224860_026  -2.50 24.01 16.50 4224.860  5.330 -1.254  26.0  6.282  0.0374  0.0689 0.2470E-01 0.2426E-02
2000-4226728_041 -15.48 20.00  6.11 4226.728  0.000  0.244  40.5  5.971  0.0390  0.0727 0.3899E-01 0.3715E-02
2600-4227426_062  -6.15 26.00  7.87 4227.426  3.332  0.266  61.7  8.011  0.0394  0.0733 0.5960E-01 0.3913E-02
2800-4231032_004 -12.33 28.00  7.64 4231.032  3.542 -1.118   3.6  7.483  0.0341  0.0493 0.3414E-02 0.1723E-03
2600-4235936_053  -7.43 26.00  7.87 4235.936  2.425 -0.341  53.1  7.975  0.0399  0.0727 0.5102E-01 0.4271E-02
2600-4238023_013 -12.25 26.00  7.87 4238.023  3.417 -0.665  12.5  7.970  0.0356  0.0658 0.1187E-01 0.7695E-03
2600-4238810_032  -9.64 26.00  7.87 4238.810  3.397 -0.233  31.5  8.026  0.0387  0.0716 0.3028E-01 0.2748E-02
2401-4242364_074  -1.81 24.01 16.50 4242.364  3.871 -1.170  74.4  6.271  0.0395  0.0727 0.7154E-01 0.5309E-02
2801-4244779_016  -1.57 28.01 18.17 4244.779  4.032 -3.095  15.9  7.104  0.0407  0.0744 0.1513E-01 0.1472E-02
2600-4245257_009 -12.64 26.00  7.87 4245.257  2.858 -1.170   8.6  7.981  0.0394  0.0690 0.7873E-02 0.6842E-03
2101-4246822_010 -11.76 21.01 12.80 4246.822  0.315  0.242  10.1  1.968  0.0382  0.0680 0.9631E-02 0.7725E-03
2600-4247425_032  -9.72 26.00  7.87 4247.425  3.368 -0.239  31.7  8.021  0.0387  0.0700 0.3033E-01 0.2672E-02
2600-4250119_053  -7.37 26.00  7.87 4250.119  2.469 -0.405  52.8  8.059  0.0358  0.0776 0.5011E-01 0.3743E-02
2600-4250786_067  -5.94 26.00  7.87 4250.786  1.557 -0.714  66.5  8.089  0.0367  0.0643 0.6249E-01 0.5113E-02
2501-4251717_011  -1.85 25.01 15.64 4251.717  6.185 -1.058  10.8  5.974  0.0342  0.0701 0.1023E-01 0.1149E-02
2401-4252632_039  -3.18 24.01 16.50 4252.632  3.858 -1.810  39.2  6.290  0.0354  0.0772 0.3712E-01 0.3004E-02
2401-4256108_008  -1.78 24.01 16.50 4256.108  6.487 -1.520   8.4  6.577  0.0368  0.0527 0.8079E-02 0.2775E-03
2501-4259200_009  -2.92 25.01 15.64 4259.200  5.398 -1.439   8.5  5.821  0.0365  0.0559 0.8097E-02 0.5976E-03
2600-4260474_075  -4.95 26.00  7.87 4260.474  2.399  0.109  74.7  7.889  0.0397  0.0734 0.7190E-01 0.4861E-02
2401-4261913_066  -2.11 24.01 16.50 4261.913  3.865 -1.340  66.3  6.292  0.0393  0.0703 0.6369E-01 0.5044E-02
2601-4263861_013   0.75 26.01 16.18 4263.861  7.693 -1.691  13.3  8.080  0.0389  0.0717 0.1272E-01 0.1205E-02
2600-4265268_003 -13.73 26.00  7.87 4265.268  3.929 -1.695   2.5  8.541  0.0367  0.0544 0.2327E-02 0.1434E-03
2401-4269277_028  -3.51 24.01 16.50 4269.277  3.854 -2.020  28.4  6.290  0.0380  0.0699 0.2719E-01 0.2242E-02
2600-4271153_051  -7.69 26.00  7.87 4271.153  2.450 -0.349  51.2  7.967  0.0393  0.0711 0.4880E-01 0.4213E-02
2600-4271760_093  -3.59 26.00  7.87 4271.760  1.485 -0.164  93.4  8.041  0.0402  0.0740 0.9023E-01 0.5413E-02
2601-4273320_053  -2.46 26.01 16.18 4273.320  2.704 -3.303  52.7  7.937  0.0393  0.0725 0.5078E-01 0.4056E-02
2400-4274812_042 -10.79 24.00  6.77 4274.812  0.000 -0.220  42.0  6.318  0.0387  0.0724 0.4029E-01 0.3775E-02
2401-4275567_053  -2.53 24.01 16.50 4275.567  3.858 -1.520  53.3  6.248  0.0393  0.0722 0.5124E-01 0.4297E-02
2201-4277538_004  -5.41 22.01 13.58 4277.538  4.969 -0.741   3.7  5.399  0.0369  0.0653 0.3614E-02 0.2665E-03
2601-4278151_029  -3.45 26.01 16.18 4278.151  2.692 -3.951  28.9  8.142  0.0388  0.0712 0.2778E-01 0.2201E-02
2801-4279216_010   1.02 28.01 18.17 4279.216  6.617 -2.018   9.8  7.122  0.0391  0.0756 0.9297E-02 0.9217E-03
2600-4282403_040  -9.34 26.00  7.87 4282.403  2.176 -0.779  40.0  8.054  0.0389  0.0719 0.3860E-01 0.3003E-02
2401-4284188_042  -3.10 24.01 16.50 4284.188  3.854 -1.670  41.9  6.201  0.0391  0.0718 0.4009E-01 0.3785E-02
2600-4285441_010 -12.37 26.00  7.87 4285.441  3.237 -1.196   9.6  8.276  0.0357  0.0723 0.9210E-02 0.5557E-03
2601-4286271_014   1.07 26.01 16.18 4286.271  7.708 -1.715  14.0  8.152  0.0404  0.0932 0.1347E-01 0.1162E-02
2201-4287873_034  -6.67 22.01 13.58 4287.873  1.080 -1.790  34.4  5.365  0.0370  0.0703 0.3289E-01 0.2285E-02
2400-4289730_036 -11.60 24.00  6.77 4289.730  0.000 -0.370  36.0  6.364  0.0378  0.0710 0.3199E-01 0.3684E-02
2201-4290215_088  -2.66 22.01 13.58 4290.215  1.165 -0.870  88.2  5.408  0.0388  0.0686 0.8397E-01 0.5444E-02
2501-4292237_007  -2.78 25.01 15.64 4292.237  5.380 -1.544   7.2  5.847  0.0427  0.0567 0.6962E-02 0.1697E-03
2201-4294094_090  -2.55 22.01 13.58 4294.094  1.084 -0.930  90.1  5.465  0.0396  0.0732 0.8717E-01 0.5650E-02
2800-4295882_005 -11.11 28.00  7.64 4295.882  3.841 -0.480   4.9  7.159  0.0359  0.0731 0.4680E-02 0.4070E-03
2601-4296566_076  -1.72 26.01 16.18 4296.566  2.704 -2.933  75.5  7.986  0.0400  0.0740 0.7314E-01 0.4519E-02
2600-4298036_006 -13.27 26.00  7.87 4298.036  3.047 -1.426   5.6  8.151  0.0339  0.0580 0.5249E-02 0.4877E-03
2600-4299234_049  -7.85 26.00  7.87 4299.234  2.425 -0.405  48.9  7.980  0.0389  0.0718 0.4712E-01 0.3849E-02
2201-4300042_107  -2.02 22.01 13.58 4300.042  1.180 -0.460 106.5  5.385  0.0400  0.0748 0.1034E+00 0.5990E-02
2201-4301922_060  -4.40 22.01 13.58 4301.922  1.161 -1.210  60.2  5.267  0.0387  0.0718 0.5778E-01 0.4790E-02
2601-4303170_095  -1.27 26.01 16.18 4303.170  2.704 -2.560  94.5  7.998  0.0401  0.0732 0.9144E-01 0.5518E-02
2401-4306916_010  -1.94 24.01 16.50 4306.916  5.873 -1.602  10.3  6.462  0.0391  0.0786 0.9860E-02 0.8748E-03
2201-4312860_072  -3.41 22.01 13.58 4312.860  1.180 -1.120  71.9  5.406  0.0387  0.0724 0.6961E-01 0.4355E-02
2601-4314302_044  -2.63 26.01 16.18 4314.302  2.676 -3.601  43.7  8.113  0.0383  0.0706 0.4182E-01 0.3402E-02
2201-4316794_013  -7.28 22.01 13.58 4316.794  2.048 -1.620  13.0  5.258  0.0366  0.0679 0.1225E-01 0.1500E-02
2601-4318176_004   2.63 26.01 16.18 4318.176  7.880 -1.878   3.8  7.879  0.0399  0.0709 0.3481E-02 0.3728E-03
2600-4325761_102  -2.81 26.00  7.87 4325.761  1.608  0.006 101.5  8.403  0.0386  0.0731 0.9855E-01 0.4382E-02
2501-4326639_010  -2.04 25.01 15.64 4326.639  5.398 -1.357   9.8  6.003  0.0374  0.0666 0.8918E-02 0.1015E-02
2201-4330698_009  -8.47 22.01 13.58 4330.698  1.180 -2.090   8.8  5.196  0.0389  0.0961 0.8303E-02 0.8502E-03
2601-4351762_115  -0.91 26.01 16.18 4351.762  2.704 -2.020 114.8  8.292  0.0393  0.0739 0.1122E+00 0.3294E-02
2600-4352734_015 -12.24 26.00  7.87 4352.734  2.223 -1.287  14.6  8.158  0.0344  0.0723 0.1372E-01 0.1275E-02
2601-4354333_011   2.37 26.01 16.18 4354.333  7.653 -1.352  10.6  7.926  0.0380  0.0717 0.1012E-01 0.8458E-03
2601-4357573_022   0.45 26.01 16.18 4357.573  6.088 -2.010  22.1  8.056  0.0393  0.0697 0.2112E-01 0.1708E-02
2601-4361252_012   0.41 26.01 16.18 4361.252  6.138 -2.264  12.0  7.940  0.0405  0.0695 0.1150E-01 0.9082E-03
2801-4362099_031  -1.43 28.01 18.17 4362.099  4.029 -2.700  31.4  7.206  0.0396  0.0725 0.3016E-01 0.2395E-02
2401-4362924_006  -1.69 24.01 16.50 4362.924  5.662 -1.794   5.9  6.321  0.0353  0.0723 0.5497E-02 0.8043E-03
2201-4367652_036  -5.20 22.01 13.58 4367.652  2.590 -0.860  35.5  5.356  0.0373  0.0826 0.3388E-01 0.2494E-02
2601-4369400_041  -2.68 26.01 16.18 4369.400  2.779 -3.584  40.9  8.091  0.0338  0.0621 0.3707E-01 0.4234E-02
2600-4375929_006 -17.19 26.00  7.87 4375.929  0.000 -3.031   6.3  8.063  0.0365  0.0692 0.5980E-02 0.8121E-03
2601-4380740_003  -1.69 26.01 16.18 4380.740  4.738 -4.006   2.9  8.182  0.0320  0.0516 0.2687E-02 0.2475E-03
2600-4383544_111  -2.98 26.00  7.87 4383.544  1.485  0.200 110.6  8.072  0.0402  0.0724 0.1068E+00 0.6312E-02
2601-4385377_089  -1.46 26.01 16.18 4385.377  2.779 -2.680  89.3  8.035  0.0398  0.0719 0.8599E-01 0.5984E-02
2201-4386846_026  -6.23 22.01 13.58 4386.846  2.598 -0.960  25.6  5.235  0.0373  0.0713 0.2424E-01 0.3010E-02
2600-4388407_012 -11.97 26.00  7.87 4388.407  3.603 -0.682  11.6  8.059  0.0377  0.0689 0.1090E-01 0.1213E-02
1201-4390572_062   0.40 12.01 15.04 4390.572  9.999 -0.530  62.4  7.503  0.0370  0.0566 0.5978E-01 0.2427E-02
2501-4393379_002  -4.17 25.01 15.64 4393.379  5.473 -1.458   2.4  5.309  0.0358  0.0771 0.2304E-02 0.1946E-03
2201-4394059_026  -7.36 22.01 13.58 4394.059  1.221 -1.770  25.7  5.246  0.0381  0.0697 0.2462E-01 0.2387E-02
2201-4395031_106  -2.07 22.01 13.58 4395.031  1.084 -0.540 106.0  5.379  0.0398  0.0733 0.1027E+00 0.6051E-02
2201-4395839_020  -7.88 22.01 13.58 4395.839  1.243 -1.930  20.2  5.286  0.0367  0.0675 0.1909E-01 0.2098E-02
2201-4399765_058  -4.62 22.01 13.58 4399.765  1.237 -1.200  58.4  5.255  0.0393  0.0717 0.5596E-01 0.4725E-02
2600-4404750_094  -3.69 26.00  7.87 4404.750  1.557 -0.142  93.6  8.051  0.0400  0.0736 0.9070E-01 0.5598E-02
2600-4408413_010 -13.54 26.00  7.87 4408.413  2.198 -1.775   9.5  8.255  0.0410  0.0749 0.9227E-02 0.5779E-03
2201-4411073_027  -5.64 22.01 13.58 4411.073  3.095 -0.650  26.5  5.222  0.0379  0.0682 0.2549E-01 0.2421E-02
2601-4413591_020  -3.76 26.01 16.18 4413.591  2.676 -3.670  19.9  7.635  0.0334  0.0642 0.1861E-01 0.1943E-02
2600-4415122_068  -5.85 26.00  7.87 4415.122  1.608 -0.615  67.5  8.029  0.0389  0.0691 0.6508E-01 0.5143E-02
2601-4416819_091  -1.43 26.01 16.18 4416.819  2.779 -2.410  91.2  7.785  0.0404  0.0716 0.8842E-01 0.5344E-02
2201-4417714_059  -4.55 22.01 13.58 4417.714  1.165 -1.190  59.3  5.214  0.0391  0.0712 0.5694E-01 0.4868E-02
2201-4418331_018  -7.95 22.01 13.58 4418.331  1.237 -1.990  17.5  5.264  0.0408  0.0693 0.1689E-01 0.1006E-02
2601-4418941_008   1.20 26.01 16.18 4418.941  7.946 -1.848   8.3  8.140  0.0408  0.0689 0.7869E-02 0.3316E-03
2201-4421938_015  -7.54 22.01 13.58 4421.938  2.061 -1.640  15.2  5.319  0.0422  0.0633 0.1483E-01 0.6721E-03
2600-4422568_014 -12.64 26.00  7.87 4422.568  2.845 -1.115  13.7  8.141  0.0380  0.0709 0.1303E-01 0.1550E-02
2601-4431596_009   1.12 26.01 16.18 4431.596  7.940 -1.785   8.9  8.109  0.0352  0.0625 0.8120E-02 0.7594E-03
2600-4433218_009 -12.50 26.00  7.87 4433.218  3.654 -0.700   8.7  7.955  0.0380  0.0791 0.8260E-02 0.9780E-03
1201-4433988_035   0.85 12.01 15.04 4433.988  9.999 -0.910  35.4  7.560  0.0409  0.0849 0.3517E-01 0.1768E-02
2201-4441729_009  -8.60 22.01 13.58 4441.729  1.180 -2.330   9.2  5.251  0.0387  0.0671 0.8712E-02 0.8280E-03
2600-4442339_020 -12.20 26.00  7.87 4442.339  2.198 -1.255  20.3  8.115  0.0342  0.0633 0.1902E-01 0.2667E-02
2201-4443801_093  -2.54 22.01 13.58 4443.801  1.080 -0.710  92.5  5.257  0.0401  0.0728 0.8930E-01 0.5944E-02
2601-4445255_003   3.33 26.01 16.18 4445.255 11.207 -0.855   3.0  8.209  0.0367  0.0772 0.2849E-02 0.2384E-03
2601-4446243_008  -0.61 26.01 16.18 4446.243  5.956 -2.776   8.1  8.049  0.0422  0.0778 0.7850E-02 0.5465E-03
2600-4447717_023 -11.74 26.00  7.87 4447.717  2.223 -1.342  22.8  8.280  0.0322  0.0592 0.2196E-01 0.2105E-02
2601-4449611_010   1.04 26.01 16.18 4449.611  7.929 -1.699   9.6  8.057  0.0453  0.0682 0.9418E-02 0.2972E-03
2201-4450482_048  -5.59 22.01 13.58 4450.482  1.084 -1.520  48.2  5.317  0.0385  0.0721 0.4676E-01 0.3871E-02
2601-4451541_035  -0.58 26.01 16.18 4451.541  6.138 -1.907  34.6  8.096  0.0402  0.0715 0.3347E-01 0.2728E-02
2601-4453194_006   1.59 26.01 16.18 4453.194  7.684 -2.020   6.3  8.049  0.0422  0.0594 0.6151E-02 0.1232E-03
5801-4460207_003 -15.79 58.01 10.85 4460.207  0.478  0.280   2.8  2.856  0.0374  0.0516 0.2727E-02 0.1457E-03
2201-4464449_031  -6.90 22.01 13.58 4464.449  1.161 -1.810  31.0  5.353  0.0381  0.0708 0.3039E-01 0.1783E-02
2401-4465730_006  -1.69 24.01 16.50 4465.730  6.487 -1.279   5.9  6.176  0.0390  0.0746 0.5536E-02 0.7595E-03
2600-4466551_030 -10.41 26.00  7.87 4466.551  2.832 -0.600  30.1  8.048  0.0382  0.0737 0.2902E-01 0.2285E-02
2201-4468493_100  -2.31 22.01 13.58 4468.493  1.131 -0.630  99.7  5.347  0.0398  0.0717 0.9634E-01 0.6236E-02
2601-4472923_039  -2.94 26.01 16.18 4472.923  2.844 -3.531  39.0  7.999  0.0389  0.0720 0.3770E-01 0.3354E-02
2501-4478637_006  -1.75 25.01 15.64 4478.637  6.645 -0.945   5.7  5.807  0.0364  0.0768 0.5524E-02 0.5221E-03
2600-4484220_010 -12.00 26.00  7.87 4484.220  3.603 -0.864   9.9  8.152  0.0370  0.0724 0.9472E-02 0.1177E-02
2600-4485676_005 -13.40 26.00  7.87 4485.676  3.686 -1.020   4.8  8.016  0.0347  0.0639 0.4326E-02 0.5853E-03
2601-4487489_007   1.49 26.01 16.18 4487.489  7.693 -2.138   6.7  8.205  0.0398  0.0798 0.6375E-02 0.8483E-03
2201-4488324_034  -5.23 22.01 13.58 4488.324  3.124 -0.500  34.3  5.241  0.0385  0.0712 0.3304E-01 0.3089E-02
2601-4489176_076  -1.77 26.01 16.18 4489.176  2.828 -2.971  76.3  8.083  0.0398  0.0726 0.7429E-01 0.4943E-02
2600-4490084_003 -14.29 26.00  7.87 4490.084  3.017 -1.580   2.8  7.958  0.0365  0.0481 0.2720E-02 0.4949E-04
2600-4490760_003 -13.04 26.00  7.87 4490.760  3.943 -1.057   3.4  8.041  0.0356  0.0640 0.3103E-02 0.4046E-03
2601-4491397_082  -1.65 26.01 16.18 4491.397  2.856 -2.700  81.8  7.932  0.0399  0.0730 0.7903E-01 0.5298E-02
2601-4493521_015   1.02 26.01 16.18 4493.521  7.920 -1.562  14.7  8.144  0.0391  0.0762 0.1411E-01 0.1333E-02
2600-4494563_026 -11.58 26.00  7.87 4494.563  2.198 -1.136  25.7  8.126  0.0375  0.0716 0.2471E-01 0.1927E-02
2601-4499684_007   1.41 26.01 16.18 4499.684  7.693 -1.676   7.1  7.772  0.0427  0.0837 0.6814E-02 0.4289E-03
2201-4501270_096  -2.51 22.01 13.58 4501.270  1.116 -0.770  95.5  5.390  0.0395  0.0724 0.9262E-01 0.5719E-02
2601-4507091_009   1.09 26.01 16.18 4507.091  7.773 -1.760   9.2  8.025  0.0408  0.0718 0.9173E-02 0.5927E-03
2601-4508280_103  -1.31 26.01 16.18 4508.280  2.856 -2.250 103.1  7.901  0.0398  0.0726 0.9958E-01 0.5932E-02
2801-4509272_007   1.43 28.01 18.17 4509.272  6.764 -2.208   7.0  7.239  0.0407  0.0709 0.6743E-02 0.7748E-03
2601-4515333_099  -1.31 26.01 16.18 4515.333  2.844 -2.450  99.2  8.022  0.0398  0.0763 0.9638E-01 0.4954E-02
2701-4516632_004  -2.38 27.01 17.06 4516.632  3.459 -2.462   4.2  5.927  0.0358  0.0774 0.3908E-02 0.3054E-03
2600-4517524_002 -15.00 26.00  7.87 4517.524  3.071 -1.858   2.0  8.116  0.0321  0.0771 0.1809E-02 0.1799E-03
2201-4518332_008  -8.61 22.01 13.58 4518.332  1.080 -2.560   7.5  5.322  0.0352  0.0712 0.7185E-02 0.8047E-03
2501-4518956_002   0.00 25.01 15.64 4518.956  6.645 -1.315   2.2  5.747  0.0391  0.0677 0.2151E-02 0.2519E-03
2601-4520218_091  -1.48 26.01 16.18 4520.218  2.807 -2.600  91.3  7.988  0.0400  0.0724 0.8830E-01 0.5774E-02
2601-4522628_115  -1.17 26.01 16.18 4522.628  2.844 -2.030 115.2  7.918  0.0404  0.0718 0.1126E+00 0.5967E-02
2600-4528614_050  -8.20 26.00  7.87 4528.614  2.176 -0.822  49.9  8.248  0.0388  0.0696 0.4850E-01 0.1850E-02
2401-4539595_021  -3.83 24.01 16.50 4539.595  4.042 -2.290  20.8  6.481  0.0382  0.0705 0.2036E-01 0.1371E-02
2601-4541516_070  -2.01 26.01 16.18 4541.516  2.856 -2.790  69.6  7.793  0.0403  0.0726 0.6772E-01 0.4506E-02
2201-4544016_005  -9.47 22.01 13.58 4544.016  1.243 -2.580   4.7  5.221  0.0386  0.0662 0.4550E-02 0.3980E-03
2201-4545133_009  -8.79 22.01 13.58 4545.133  1.131 -2.450   9.0  5.327  0.0360  0.0732 0.8644E-02 0.7870E-03
2400-4545953_002 -15.79 24.00  6.77 4545.953  0.941 -1.370   1.9  6.438  0.0362  0.0698 0.1777E-02 0.3243E-03
2600-4547847_009 -12.36 26.00  7.87 4547.847  3.547 -1.012   8.8  8.213  0.0411  0.0717 0.8507E-02 0.5898E-03
2201-4552293_007  -9.63 22.01 13.58 4552.293  1.116 -2.870   6.7  5.599  0.0454  0.0625 0.6377E-02 0.1327E-03
5601-4554034_094  -3.89 56.01 10.00 4554.034  0.000  0.026  93.9  4.130  0.0397  0.0722 0.9089E-01 0.5977E-02
2401-4554988_064  -2.18 24.01 16.50 4554.988  4.071 -1.282  64.2  6.306  0.0397  0.0725 0.6217E-01 0.4644E-02
2601-4555887_110  -1.22 26.01 16.18 4555.887  2.828 -2.160 110.3  7.947  0.0401  0.0756 0.1077E+00 0.5081E-02
2401-4558650_121  -1.12 24.01 16.50 4558.650  4.074 -0.449 120.7  6.593  0.0400  0.0719 0.1177E+00 0.5377E-02
2601-4559545_002   0.00 26.01 16.18 4559.545  7.804 -2.447   2.4  8.102  0.0378  0.0759 0.2180E-02 0.2858E-03
5801-4562359_003 -17.65 58.01 10.85 4562.359  0.478  0.210   2.5  2.870  0.0364  0.0657 0.2339E-02 0.3050E-03
2201-4563757_086  -2.91 22.01 13.58 4563.757  1.221 -0.690  85.9  5.184  0.0399  0.0730 0.8317E-01 0.5774E-02
2301-4564577_009  -6.43 23.01 14.65 4564.577  2.268 -1.220   8.5  4.648  0.0350  0.0671 0.8131E-02 0.7901E-03
2401-4565740_038  -3.17 24.01 16.50 4565.740  4.042 -1.820  37.8  6.374  0.0384  0.0720 0.3656E-01 0.2891E-02
2201-4568314_003  -9.38 22.01 13.58 4568.314  1.224 -3.030   3.2  5.486  0.0339  0.0550 0.2941E-02 0.2258E-03
2701-4569246_004  -2.33 27.01 17.06 4569.246  3.406 -2.399   4.3  5.847  0.0357  0.0685 0.4154E-02 0.3581E-03
2201-4571971_107  -2.10 22.01 13.58 4571.971  1.572 -0.310 107.3  5.428  0.0397  0.0731 0.1041E+00 0.6562E-02
2601-4576333_068  -2.05 26.01 16.18 4576.333  2.844 -2.920  68.1  7.890  0.0395  0.0723 0.6533E-01 0.5087E-02
2601-4579522_018  -0.56 26.01 16.18 4579.522  6.226 -2.343  18.0  8.178  0.0391  0.0714 0.1673E-01 0.1641E-02
2601-4580053_027  -3.68 26.01 16.18 4580.053  2.583 -3.904  27.1  7.989  0.0383  0.0701 0.2561E-01 0.2360E-02
2601-4582830_054  -2.48 26.01 16.18 4582.830  2.844 -3.090  54.4  7.825  0.0398  0.0713 0.5211E-01 0.4547E-02
2601-4583829_138  -1.12 26.01 16.18 4583.829  2.807 -1.860 138.4  8.162  0.0406  0.0736 0.1355E+00 0.4662E-02
2401-4587264_005  -2.17 24.01 16.50 4587.264  6.487 -1.651   4.6  6.439  0.0453  0.0693 0.4549E-02 0.1375E-03
2401-4588199_104  -1.25 24.01 16.50 4588.199  4.071 -0.627 103.8  6.406  0.0400  0.0723 0.1007E+00 0.5891E-02
2201-4589958_041  -6.07 22.01 13.58 4589.958  1.237 -1.620  41.1  5.383  0.0381  0.0699 0.3956E-01 0.3471E-02
2401-4592049_065  -2.16 24.01 16.50 4592.049  4.074 -1.221  64.6  6.255  0.0394  0.0738 0.6196E-01 0.4396E-02
2601-4596009_036  -0.69 26.01 16.18 4596.009  6.226 -1.956  36.0  8.233  0.0370  0.0773 0.3448E-01 0.2300E-02
2601-4598485_016   0.95 26.01 16.18 4598.485  7.804 -1.536  15.8  8.115  0.0382  0.0688 0.1521E-01 0.1357E-02
2601-4601373_006  -3.88 26.01 16.18 4601.373  2.891 -4.519   6.4  8.040  0.0387  0.0684 0.6149E-02 0.4269E-03
2600-4602940_007 -14.71 26.00  7.87 4602.940  1.485 -2.209   6.7  8.107  0.0383  0.0639 0.6625E-02 0.5090E-03
2800-4604988_013 -11.45 28.00  7.64 4604.988  3.480 -0.240  13.0  7.169  0.0353  0.0667 0.1204E-01 0.1003E-02
2800-4606221_003 -11.86 28.00  7.64 4606.221  3.597 -1.000   2.9  7.294  0.0358  0.0645 0.2758E-02 0.2009E-03
2600-4607646_004 -12.64 26.00  7.87 4607.646  3.266 -1.462   4.3  8.171  0.0355  0.0715 0.4219E-02 0.4568E-03
2601-4610589_003   0.00 26.01 16.18 4610.589  5.571 -3.673   2.8  8.264  0.0369  0.0539 0.2734E-02 0.1212E-03
2600-4611279_010 -12.50 26.00  7.87 4611.279  3.654 -0.440  10.3  7.775  0.0379  0.0686 0.9949E-02 0.1006E-02
2601-4614545_004   0.00 26.01 16.18 4614.545  7.693 -2.941   3.6  8.733  0.0415  0.0777 0.3496E-02 0.2368E-03
2401-4616629_060  -2.33 24.01 16.50 4616.629  4.072 -1.361  60.1  6.316  0.0393  0.0743 0.5815E-01 0.4051E-02
2401-4618803_091  -1.49 24.01 16.50 4618.803  4.074 -0.840  90.6  6.353  0.0402  0.0746 0.8792E-01 0.4964E-02
2601-4620513_050  -2.70 26.01 16.18 4620.513  2.828 -3.240  49.9  7.889  0.0391  0.0709 0.4798E-01 0.4123E-02
2601-4625898_013  -0.78 26.01 16.18 4625.898  5.956 -2.549  12.9  8.068  0.0398  0.0793 0.1258E-01 0.8258E-03
2601-4629331_101  -1.34 26.01 16.18 4629.331  2.807 -2.330 100.6  7.902  0.0398  0.0769 0.9711E-01 0.5633E-02
2601-4631867_006   1.75 26.01 16.18 4631.867  7.869 -1.945   5.7  8.042  0.0398  0.0711 0.5480E-02 0.5110E-03
2401-4634070_081  -1.73 24.01 16.50 4634.070  4.072 -0.990  80.8  6.315  0.0396  0.0710 0.7817E-01 0.5585E-02
2601-4635317_052  -0.86 26.01 16.18 4635.317  5.956 -1.650  52.4  8.100  0.0400  0.0716 0.5038E-01 0.4158E-02
2201-4636320_002  -8.57 22.01 13.58 4636.320  1.165 -3.230   1.7  5.368  0.0488  0.0816 0.1654E-02 0.1451E-03
2600-4637503_005 -13.21 26.00  7.87 4637.503  3.283 -1.390   5.2  8.195  0.0351  0.0734 0.4306E-02 0.7223E-03
2601-4638041_021   0.47 26.01 16.18 4638.041  7.708 -1.536  21.2  8.242  0.0393  0.0702 0.2018E-01 0.1617E-02
2601-4640804_009   1.15 26.01 16.18 4640.804  7.708 -1.737   8.7  7.960  0.0400  0.0745 0.8522E-02 0.6431E-03
2600-4643463_004 -13.16 26.00  7.87 4643.463  3.654 -1.147   3.8  8.018  0.0350  0.0635 0.3657E-02 0.4166E-03
2400-4646162_006 -15.87 24.00  6.77 4646.162  1.030 -0.740   6.2  6.389  0.0339  0.0627 0.5779E-02 0.5977E-03
2600-4647434_008 -12.82 26.00  7.87 4647.434  2.949 -1.351   7.7  8.150  0.0368  0.0631 0.7289E-02 0.6503E-03
1301-4663046_029   3.14 13.01 18.83 4663.046 10.598 -0.284  28.8  6.766  0.0416  0.0796 0.2806E-01 0.1520E-02
2601-4663704_023  -3.48 26.01 16.18 4663.704  2.891 -3.889  22.9  8.051  0.0367  0.0694 0.2187E-01 0.1788E-02
2601-4666749_052  -2.69 26.01 16.18 4666.749  2.828 -3.368  52.0  8.055  0.0387  0.0737 0.5000E-01 0.3977E-02
2600-4667453_010 -12.38 26.00  7.87 4667.453  3.603 -0.751  10.4  8.062  0.0374  0.0781 0.9927E-02 0.9441E-03
2601-4670170_023  -3.95 26.01 16.18 4670.170  2.583 -4.060  22.7  8.044  0.0367  0.0661 0.2148E-01 0.1803E-02
3000-4680134_006 -12.90 30.00  9.39 4680.134  4.006 -0.815   6.1  5.742  0.0325  0.0613 0.5414E-02 0.7633E-03
2401-4684753_005  -2.22 24.01 16.50 4684.753  5.670 -2.345   4.5  6.689  0.0335  0.0553 0.4173E-02 0.3453E-03
2600-4691411_009 -12.64 26.00  7.87 4691.411  2.990 -1.523   8.6  8.397  0.0302  0.0570 0.7719E-02 0.9258E-03
1600-4694113_003 -10.45 16.00 10.36 4694.113  6.525 -1.774   3.3  7.706  0.0369  0.0613 0.3234E-02 0.3556E-03
2401-4697598_010  -2.59 24.01 16.50 4697.598  5.670 -1.584   9.6  6.283  0.0343  0.0642 0.8450E-02 0.1034E-02
1401-4699451_007   6.12 14.01 16.35 4699.451 12.147 -2.132   7.4  9.189  0.0365  0.0752 0.7055E-02 0.5655E-03
1200-4702991_045 -10.04 12.00  7.65 4702.991  4.346 -0.440  44.6  7.557  0.0388  0.0716 0.4319E-01 0.2923E-02
2800-4703807_004 -12.33 28.00  7.64 4703.807  3.658 -0.521   3.6  6.944  0.0400  0.0718 0.3508E-02 0.3437E-03
2600-4704948_002 -13.64 26.00  7.87 4704.948  3.686 -1.570   2.2  8.215  0.0417  0.0764 0.2058E-02 0.2353E-03
2600-4707274_010 -12.87 26.00  7.87 4707.274  3.241 -1.080  10.0  8.168  0.0380  0.0672 0.9528E-02 0.8393E-03
2800-4714417_031  -9.41 28.00  7.64 4714.417  3.380  0.250  31.2  7.106  0.0380  0.0698 0.3023E-01 0.2535E-02
2401-4715092_003  -3.23 24.01 16.50 4715.092  5.662 -2.310   3.1  6.482  0.0322  0.0618 0.2874E-02 0.3983E-03
2800-4715762_009 -11.96 28.00  7.64 4715.762  3.543 -0.330   9.1  7.120  0.0371  0.0699 0.8679E-02 0.7177E-03
2400-4718419_004 -13.92 24.00  6.77 4718.419  3.195  0.240   3.9  6.435  0.0383  0.0766 0.3830E-02 0.3658E-03
2201-4719511_002 -11.11 22.01 13.58 4719.511  1.243 -3.320   1.8  5.527  0.0553  0.0784 0.1693E-02 0.9264E-04
3000-4722153_014 -12.09 30.00  9.39 4722.153  4.030 -0.338  13.5  5.662  0.0370  0.0662 0.1289E-01 0.1313E-02
2401-4723340_006  -4.35 24.01 16.50 4723.340  4.168 -2.784   5.7  6.410  0.0351  0.0668 0.5400E-02 0.5694E-03
2600-4728546_004 -13.25 26.00  7.87 4728.546  3.654 -1.172   4.1  8.078  0.0404  0.0938 0.4079E-02 0.3361E-03
2601-4731448_060  -2.35 26.01 16.18 4731.448  2.891 -3.000  59.6  7.853  0.0393  0.0726 0.5746E-01 0.4405E-02
2501-4738290_006  -3.17 25.01 15.64 4738.290  5.380 -1.876   6.3  6.119  0.0352  0.0652 0.6100E-02 0.4836E-03
2600-4745800_004 -13.16 26.00  7.87 4745.800  3.654 -1.270   3.8  8.143  0.0356  0.0616 0.3688E-02 0.3960E-03
2500-4754040_005 -14.56 25.00  7.44 4754.040  2.282 -0.088   5.1  5.886  0.0374  0.0838 0.4892E-02 0.3721E-03
2800-4754762_002 -12.20 28.00  7.64 4754.762  3.635 -0.980   2.0  7.132  0.0360  0.0647 0.1829E-02 0.2148E-03
2501-4755727_019  -2.37 25.01 15.64 4755.727  5.397 -1.222  18.9  6.022  0.0333  0.0599 0.1812E-01 0.1304E-02
2800-4756515_012 -11.67 28.00  7.64 4756.515  3.480 -0.270  11.9  7.157  0.0331  0.0614 0.1066E-01 0.1370E-02
2601-4760159_002   0.00 26.01 16.18 4760.159  5.571 -3.643   2.4  8.181  0.0404  0.0958 0.2186E-02 0.2611E-03
2201-4763883_012  -8.40 22.01 13.58 4763.883  1.221 -2.400  11.8  5.454  0.0359  0.0652 0.1127E-01 0.1156E-02
2500-4765850_003 -15.25 25.00  7.44 4765.850  2.941 -0.089   2.9  6.010  0.0366  0.0643 0.2649E-02 0.2745E-03
2401-4779053_003  -3.57 24.01 16.50 4779.053  5.670 -2.409   2.8  6.547  0.0370  0.0669 0.2559E-02 0.2772E-03
2201-4779985_028  -6.53 22.01 13.58 4779.985  2.048 -1.260  28.3  5.259  0.0377  0.0690 0.2720E-01 0.2656E-02
2500-4783430_006 -14.73 25.00  7.44 4783.430  2.298  0.033   6.4  5.881  0.0367  0.0682 0.6097E-02 0.6376E-03
2501-4784624_002   0.00 25.01 15.64 4784.624  6.573 -1.504   1.7  5.807  0.0367  0.0651 0.1589E-02 0.2082E-03
2201-4798531_006  -8.66 22.01 13.58 4798.531  1.080 -2.660   6.3  5.338  0.0366  0.0618 0.5863E-02 0.5187E-03
2600-4800649_002 -12.50 26.00  7.87 4800.649  4.143 -1.029   2.4  7.978  0.0350  0.0748 0.2098E-02 0.2665E-03
2201-4805085_047  -5.04 22.01 13.58 4805.085  2.061 -0.960  46.6  5.303  0.0387  0.0706 0.4540E-01 0.3450E-02
2401-4812337_031  -3.51 24.01 16.50 4812.337  3.865 -1.960  31.2  6.310  0.0384  0.0716 0.2985E-01 0.2861E-02
1601-4815552_003  10.45 16.01 23.33 4815.552 13.672  0.177   3.4  7.224  0.0458  0.0788 0.3234E-02 0.2358E-03
2500-4823520_009 -14.13 25.00  7.44 4823.520  2.319  0.121   9.1  5.991  0.0369  0.0665 0.8530E-02 0.6853E-03
2401-4824127_092  -1.47 24.01 16.50 4824.127  3.871 -0.970  91.9  6.446  0.0398  0.0721 0.8889E-01 0.5779E-02
2601-4826682_007   4.41 26.01 16.18 4826.682 10.288 -0.500   6.8  8.016  0.0414  0.0768 0.6526E-02 0.4947E-03
2601-4833192_005  -4.44 26.01 16.18 4833.192  2.657 -4.795   4.5  8.091  0.0355  0.0833 0.4144E-02 0.4640E-03
2401-4836229_033  -3.16 24.01 16.50 4836.229  3.858 -1.960  33.2  6.417  0.0380  0.0685 0.3203E-01 0.3169E-02
2800-4838643_004 -10.84 28.00  7.64 4838.643  4.165 -0.270   4.1  7.134  0.0363  0.0615 0.3947E-02 0.2478E-03
2401-4848235_066  -1.67 24.01 16.50 4848.235  3.865 -1.150  66.0  6.484  0.0383  0.0706 0.6350E-01 0.4875E-02
2600-4878211_014 -11.59 26.00  7.87 4878.211  2.885 -0.888  13.7  8.081  0.0404  0.0727 0.1314E-01 0.9998E-03
3901-4883682_026 -10.98 39.01 12.24 4883.682  1.084  0.070  26.3  3.240  0.0347  0.0648 0.2414E-01 0.2593E-02
2401-4884607_023  -3.72 24.01 16.50 4884.607  3.858 -2.100  22.8  6.340  0.0387  0.0694 0.2176E-01 0.2280E-02
2600-4886331_005 -12.38 26.00  7.87 4886.331  4.154 -0.631   5.2  7.999  0.0398  0.0655 0.4894E-02 0.3585E-03
2600-4890755_035  -9.25 26.00  7.87 4890.755  2.876 -0.394  35.1  8.015  0.0387  0.0711 0.3362E-01 0.2726E-02
2600-4891492_049  -7.38 26.00  7.87 4891.492  2.851 -0.112  49.4  7.977  0.0399  0.0754 0.4764E-01 0.3567E-02
2601-4893813_010  -4.04 26.01 16.18 4893.813  2.828 -4.267   9.9  8.012  0.0372  0.0746 0.9410E-02 0.1302E-02
2801-4898945_004   6.67 28.01 18.17 4898.945 12.209  0.376   3.8  7.158  0.0484  0.0925 0.3610E-02 0.2637E-03
2401-4901623_014  -1.83 24.01 16.50 4901.623  6.487 -1.141  13.6  6.505  0.0391  0.0698 0.1293E-01 0.1260E-02
2600-4903310_015 -12.29 26.00  7.87 4903.310  2.882 -0.926  14.9  8.027  0.0382  0.0699 0.1409E-01 0.1506E-02
2800-4904412_012 -11.76 28.00  7.64 4904.412  3.542 -0.170  11.8  7.105  0.0390  0.0731 0.1131E-01 0.1199E-02
2601-4908145_010   3.38 26.01 16.18 4908.145 10.329 -0.272  10.4  7.986  0.0388  0.0695 0.9818E-02 0.8768E-03
2201-4911194_030  -5.55 22.01 13.58 4911.194  3.124 -0.640  29.7  5.301  0.0366  0.0684 0.2798E-01 0.2530E-02
2401-4912462_011  -1.80 24.01 16.50 4912.462  6.484 -1.262  11.1  6.505  0.0376  0.0707 0.1054E-01 0.9425E-03
2601-4913296_018   2.49 26.01 16.18 4913.296 10.288  0.050  18.1  7.952  0.0399  0.0715 0.1718E-01 0.1301E-02
2800-4913973_005 -11.83 28.00  7.64 4913.973  3.743 -0.630   4.6  7.226  0.0394  0.0766 0.4406E-02 0.3581E-03
2800-4918364_009 -11.49 28.00  7.64 4918.364  3.841 -0.240   8.6  7.182  0.0336  0.0646 0.7775E-02 0.9379E-03
2600-4918993_042  -8.72 26.00  7.87 4918.993  2.865 -0.342  41.8  8.032  0.0386  0.0730 0.4002E-01 0.3664E-02
2600-4920502_065  -5.84 26.00  7.87 4920.502  2.833  0.068  65.1  8.004  0.0401  0.0733 0.6308E-01 0.4263E-02
2601-4923921_157  -1.21 26.01 16.18 4923.921  2.891 -1.320 157.3  7.978  0.0398  0.0727 0.1530E+00 0.6126E-02
0600-4932049_003 -10.00  6.00 11.26 4932.049  7.685 -1.658   3.0  7.784  0.0396  0.0711 0.2840E-02 0.1975E-03
2801-4932658_002   6.38 28.01 18.17 4932.658 12.220  0.133   2.4  7.103  0.0448  0.0756 0.2225E-02 0.2216E-03
2600-4933341_005 -12.62 26.00  7.87 4933.341  4.231 -0.819   5.1  8.155  0.0377  0.0700 0.4796E-02 0.5699E-03
5601-4934077_081  -4.97 56.01 10.00 4934.077  0.000 -0.294  80.5  4.114  0.0391  0.0717 0.7755E-01 0.5470E-02
2800-4935831_006 -11.71 28.00  7.64 4935.831  3.941 -0.350   5.5  7.134  0.0388  0.0727 0.5188E-02 0.6112E-03
2600-4946387_005 -13.21 26.00  7.87 4946.387  3.368 -1.170   5.2  8.025  0.0371  0.0778 0.4923E-02 0.4009E-03
2601-4948087_010   2.97 26.01 16.18 4948.087 10.308 -0.218  10.1  7.874  0.0419  0.0760 0.9723E-02 0.6004E-03
2601-4948791_015   2.70 26.01 16.18 4948.791 10.348 -0.031  14.8  7.920  0.0420  0.0740 0.1425E-01 0.8779E-03
2601-4951581_023   2.20 26.01 16.18 4951.581 10.308  0.211  22.8  7.927  0.0417  0.0737 0.2219E-01 0.1287E-02
2601-4953980_011  -1.42 26.01 16.18 4953.980  5.571 -2.815  10.5  8.057  0.0380  0.0712 0.1001E-01 0.9423E-03
2400-4954806_004 -12.68 24.00  6.77 4954.806  3.122 -0.170   3.5  6.756  0.0438  0.0655 0.3347E-02 0.2495E-03
2601-4958821_005   4.08 26.01 16.18 4958.821 10.379 -0.762   4.9  8.087  0.0439  0.0982 0.4678E-02 0.3833E-03
2600-4966088_012 -12.71 26.00  7.87 4966.088  3.332 -0.871  11.7  8.087  0.0389  0.0703 0.1134E-01 0.9793E-03
2601-4969356_002   5.00 26.01 16.18 4969.356 10.360 -0.830   2.0  7.727  0.0463  0.0979 0.1905E-02 0.2659E-03
2600-4969917_004 -12.00 26.00  7.87 4969.917  4.218 -0.710   3.7  7.887  0.0401  0.0731 0.3508E-02 0.4455E-03
2600-4973101_007 -12.23 26.00  7.87 4973.101  3.960 -0.950   6.9  8.269  0.0362  0.0675 0.6604E-02 0.6595E-03
2601-4975251_002   0.00 26.01 16.18 4975.251  9.100 -1.763   1.7  7.974  0.0388  0.0689 0.1745E-02 0.1381E-03
2601-4976006_004   2.63 26.01 16.18 4976.006  9.100 -1.599   3.8  8.178  0.0397  0.0584 0.3713E-02 0.1160E-03
2601-4977033_016   2.88 26.01 16.18 4977.033 10.360 -0.039  15.7  7.969  0.0424  0.0757 0.1520E-01 0.1042E-02
2601-4977919_004   2.56 26.01 16.18 4977.919 10.329 -0.599   3.9  7.791  0.0424  0.0776 0.3737E-02 0.2710E-03
2800-4980173_016 -11.32 28.00  7.64 4980.173  3.606  0.070  15.8  7.028  0.0375  0.0668 0.1505E-01 0.1273E-02
2600-4982499_024 -10.47 26.00  7.87 4982.499  4.103  0.156  24.2  7.869  0.0372  0.0739 0.2319E-01 0.2025E-02
2600-4983250_012 -11.84 26.00  7.87 4983.250  4.154 -0.123  12.2  7.818  0.0381  0.0733 0.1143E-01 0.1268E-02
2601-4990506_021   2.15 26.01 16.18 4990.506 10.329  0.195  21.0  7.901  0.0422  0.0805 0.2024E-01 0.1209E-02
2601-4993350_033  -3.52 26.01 16.18 4993.350  2.807 -3.640  32.6  7.974  0.0383  0.0724 0.3148E-01 0.2684E-02
2601-4999183_008   3.07 26.01 16.18 4999.183 10.273 -0.435   8.2  7.967  0.0406  0.0678 0.7739E-02 0.5254E-03
2601-5001953_077   0.52 26.01 16.18 5001.953 10.273  0.916  76.8  8.301  0.0387  0.0589 0.7444E-01 0.2956E-02
2601-5004188_034   1.64 26.01 16.18 5004.188 10.273  0.504  33.5  7.898  0.0412  0.0734 0.3237E-01 0.2191E-02
2601-5008984_007   3.08 26.01 16.18 5008.984 10.348 -0.530   6.5  7.983  0.0448  0.0759 0.6267E-02 0.4434E-03
2600-5014942_019 -10.99 26.00  7.87 5014.942  3.943 -0.303  19.0  8.113  0.0358  0.0706 0.1800E-01 0.2275E-02
2601-5015752_020   2.30 26.01 16.18 5015.752 10.348 -0.028  19.6  8.095  0.0438  0.0748 0.1931E-01 0.5497E-03
2601-5018436_169  -1.28 26.01 16.18 5018.436  2.891 -1.220 168.5  8.005  0.0401  0.0807 0.1644E+00 0.6097E-02
2601-5030632_027   2.01 26.01 16.18 5030.632 10.288  0.431  27.4  7.832  0.0415  0.0734 0.2650E-01 0.1886E-02
1401-5041024_098   0.87 14.01 16.35 5041.024 10.066  0.150  98.2  8.047  0.0369  0.0669 0.9538E-01 0.6684E-02
2601-5045106_012   2.54 26.01 16.18 5045.106 10.308 -0.002  11.8  7.754  0.0477  0.0661 0.1131E-01 0.4762E-03
2600-5049819_011 -13.78 26.00  7.87 5049.819  2.279 -1.355  11.1  7.943  0.0420  0.0751 0.1080E-01 0.8707E-03
0600-5052144_005  -9.80  6.00 11.26 5052.144  7.685 -1.303   5.1  7.663  0.0379  0.0702 0.4595E-02 0.5931E-03
2600-5074748_019 -10.88 26.00  7.87 5074.748  4.220 -0.200  19.2  8.164  0.0394  0.0734 0.1822E-01 0.2113E-02
2601-5075760_019   2.44 26.01 16.18 5075.760 10.455  0.184  18.5  7.908  0.0408  0.0840 0.1771E-01 0.1037E-02
2800-5099930_009 -12.50 28.00  7.64 5099.930  3.679 -0.100   8.7  6.941  0.0375  0.0805 0.8088E-02 0.9732E-03
2601-5106108_010   2.88 26.01 16.18 5106.108 10.329 -0.246  10.4  7.951  0.0423  0.0788 0.1001E-01 0.6841E-03
2601-5112999_007   2.82 26.01 16.18 5112.999 10.392 -0.527   7.1  8.066  0.0400  0.0704 0.6786E-02 0.4914E-03
2601-5117031_012   2.90 26.01 16.18 5117.031 10.431 -0.039  12.1  7.880  0.0439  0.0683 0.1187E-01 0.4908E-03
2601-5120344_010  -4.31 26.01 16.18 5120.344  2.828 -4.256  10.4  7.982  0.0403  0.0719 0.9959E-02 0.8984E-03
2601-5127862_022  -1.34 26.01 16.18 5127.862  5.571 -2.451  22.4  8.107  0.0396  0.0771 0.2162E-01 0.1390E-02
2201-5129156_033  -6.38 22.01 13.58 5129.156  1.892 -1.340  32.8  5.327  0.0378  0.0705 0.3192E-01 0.2302E-02
2601-5132661_017  -4.17 26.01 16.18 5132.661  2.807 -3.980  16.7  7.933  0.0389  0.0686 0.1612E-01 0.1381E-02
2600-5133688_038  -9.31 26.00  7.87 5133.688  4.178  0.140  38.0  8.179  0.0368  0.0662 0.3586E-01 0.2971E-02
2601-5140691_002   4.35 26.01 16.18 5140.691 10.414 -1.190   2.3  8.207  0.0641  0.0831 0.2238E-02 0.5282E-04
2800-5155764_009 -11.83 28.00  7.64 5155.764  3.898  0.074   9.2  6.920  0.0404  0.0701 0.8829E-02 0.7336E-03
2601-5158059_005   4.76 26.01 16.18 5158.059 12.891  0.814   5.3  7.793  0.0461  0.0848 0.5081E-02 0.4865E-03
2601-5160839_022  -1.34 26.01 16.18 5160.839  5.569 -2.559  22.4  8.216  0.0345  0.0641 0.2056E-01 0.2041E-02
2600-5162272_031 -10.68 26.00  7.87 5162.272  4.178  0.020  30.7  8.140  0.0388  0.0715 0.2949E-01 0.2317E-02
2601-5163015_004   5.00 26.01 16.18 5163.015 12.850  0.491   4.0  7.957  0.0448  0.0660 0.3754E-02 0.1543E-03
2601-5163572_007   4.76 26.01 16.18 5163.572 12.874  0.903   7.4  7.873  0.0439  0.0706 0.7045E-02 0.4238E-03
2601-5169028_178  -1.38 26.01 16.18 5169.028  2.891 -1.250 178.2  8.137  0.0402  0.0718 0.1753E+00 0.6431E-02
2601-5170105_005   4.67 26.01 16.18 5170.105 13.026  0.734   5.4  7.950  0.0482  0.0840 0.5208E-02 0.2972E-03
1200-5172684_126  -3.49 12.00  7.65 5172.684  2.712 -0.450 126.1  7.938  0.0388  0.0797 0.1222E+00 0.5599E-02
2601-5180312_014   2.44 26.01 16.18 5180.312 10.392 -0.088  14.4  8.021  0.0418  0.0729 0.1385E-01 0.9150E-03
1200-5183604_142  -3.28 12.00  7.65 5183.604  2.717 -0.239 142.0  7.986  0.0401  0.0738 0.1385E+00 0.6073E-02
2201-5185902_029  -6.78 22.01 13.58 5185.902  1.893 -1.410  28.6  5.315  0.0363  0.0647 0.2691E-01 0.2386E-02
2601-5186867_007   3.45 26.01 16.18 5186.867 10.467 -0.194   7.3  7.800  0.0393  0.0590 0.6911E-02 0.3964E-03
2201-5188687_056  -4.82 22.01 13.58 5188.687  1.582 -1.050  55.9  5.241  0.0387  0.0711 0.5397E-01 0.4343E-02
2600-5191454_030 -10.37 26.00  7.87 5191.454  3.038 -0.551  29.8  8.104  0.0394  0.0715 0.2875E-01 0.1923E-02
2600-5192343_036  -9.64 26.00  7.87 5192.343  2.998 -0.421  36.2  8.076  0.0357  0.0648 0.3332E-01 0.3342E-02
2601-5193733_005   5.15 26.01 16.18 5193.733 12.918  0.740   4.9  7.849  0.0414  0.0788 0.4705E-02 0.4122E-03
2601-5194381_005   4.44 26.01 16.18 5194.381 12.858  0.782   4.5  7.737  0.0451  0.0810 0.4026E-02 0.3992E-03
2601-5197568_102  -1.42 26.01 16.18 5197.568  3.231 -2.100 102.2  7.943  0.0397  0.0727 0.9894E-01 0.5851E-02
2601-5199119_018   2.55 26.01 16.18 5199.119 10.379  0.121  17.7  7.932  0.0390  0.0690 0.1622E-01 0.1630E-02
2400-5204498_023 -13.47 24.00  6.77 5204.498  0.941 -0.190  22.5  6.415  0.0370  0.0666 0.2092E-01 0.2090E-02
2201-5211530_010  -7.69 22.01 13.58 5211.530  2.590 -1.410   9.7  5.159  0.0378  0.0709 0.9177E-02 0.1000E-02
2601-5218841_011   2.70 26.01 16.18 5218.841 10.381 -0.165  11.1  7.954  0.0388  0.0657 0.1023E-01 0.9395E-03
2601-5222351_007   2.94 26.01 16.18 5222.351 10.520 -0.281   6.8  7.884  0.0410  0.0697 0.6550E-02 0.5278E-03
2601-5223804_003   3.03 26.01 16.18 5223.804 10.379 -0.503   3.3  7.687  0.0473  0.0817 0.3091E-02 0.3101E-03
2601-5224404_003   3.57 26.01 16.18 5224.404 10.414 -0.428   2.8  7.553  0.0515  0.0742 0.2694E-02 0.1282E-03
2601-5231059_003   5.08 26.01 16.18 5231.059 13.054  0.271   3.0  8.151  0.0411  0.0702 0.2782E-02 0.1627E-03
2601-5231911_004   2.63 26.01 16.18 5231.911 10.531 -0.651   3.8  7.979  0.0437  0.0859 0.3585E-02 0.2682E-03
2601-5234623_111  -1.30 26.01 16.18 5234.623  3.221 -2.230 111.3  8.243  0.0387  0.0750 0.1080E+00 0.5480E-02
2601-5236621_004   2.63 26.01 16.18 5236.621 10.455 -0.676   3.8  7.967  0.0484  0.0660 0.3705E-02 0.9498E-04
2401-5237328_072  -2.15 24.01 16.50 5237.328  4.074 -1.350  72.0  6.521  0.0396  0.0724 0.6879E-01 0.5412E-02
2601-5237949_014   2.44 26.01 16.18 5237.949 10.448  0.104  14.4  7.868  0.0431  0.0754 0.1362E-01 0.1117E-02
2401-5246768_018  -4.68 24.01 16.50 5246.768  3.714 -2.466  18.1  6.406  0.0370  0.0680 0.1727E-01 0.1705E-02
2601-5247956_025   1.97 26.01 16.18 5247.956 10.531  0.550  25.4  7.830  0.0418  0.0750 0.2458E-01 0.1679E-02
2601-5251226_028   1.81 26.01 16.18 5251.226 10.520  0.424  27.7  8.008  0.0422  0.0730 0.2665E-01 0.1519E-02
2601-5253649_016   2.56 26.01 16.18 5253.649 10.452 -0.134  15.6  8.160  0.0382  0.0785 0.1504E-01 0.1025E-02
2601-5254920_044  -2.85 26.01 16.18 5254.920  3.231 -3.336  43.8  8.127  0.0394  0.0746 0.4218E-01 0.3276E-02
2601-5260254_055   0.82 26.01 16.18 5260.254 10.419  1.065  55.2  7.908  0.0411  0.0719 0.5363E-01 0.3118E-02
2601-5264802_064  -2.27 26.01 16.18 5264.802  3.231 -3.120  63.8  8.254  0.0363  0.0638 0.6018E-01 0.3967E-02
2600-5266554_030 -10.41 26.00  7.87 5266.554  2.998 -0.386  30.1  7.923  0.0392  0.0752 0.2893E-01 0.2019E-02
2600-5269537_054  -8.48 26.00  7.87 5269.537  0.859 -1.321  53.6  8.039  0.0377  0.0832 0.5127E-01 0.4008E-02
2601-5272399_035  -1.16 26.01 16.18 5272.399  5.956 -2.030  34.6  8.190  0.0395  0.0730 0.3332E-01 0.2605E-02
2401-5274964_064  -2.41 24.01 16.50 5274.964  4.071 -1.559  64.3  6.596  0.0393  0.0723 0.6221E-01 0.4380E-02
2601-5275997_109  -1.38 26.01 16.18 5275.997  3.200 -1.940 108.5  7.885  0.0400  0.0732 0.1050E+00 0.6046E-02
2601-5278196_008   1.28 26.01 16.18 5278.196  8.248 -1.599   7.8  8.133  0.0374  0.0789 0.7298E-02 0.8588E-03
2601-5278939_013  -0.78 26.01 16.18 5278.939  5.911 -2.677  12.9  8.227  0.0388  0.0691 0.1229E-01 0.1141E-02
2600-5281789_015 -12.54 26.00  7.87 5281.789  3.038 -0.834  14.6  7.994  0.0372  0.0670 0.1371E-01 0.1403E-02
2401-5313563_037  -3.37 24.01 16.50 5313.563  4.074 -1.779  37.0  6.350  0.0404  0.0690 0.3575E-01 0.2734E-02
2600-5324178_040  -8.93 26.00  7.87 5324.178  3.211 -0.103  39.7  7.948  0.0391  0.0727 0.3827E-01 0.3295E-02
2601-5325552_044  -2.93 26.01 16.18 5325.552  3.221 -3.120  44.4  7.918  0.0391  0.0711 0.4286E-01 0.3509E-02
2401-5334869_043  -3.23 24.01 16.50 5334.869  4.072 -1.826  43.3  6.510  0.0386  0.0704 0.4172E-01 0.3564E-02
2201-5336786_025  -7.48 22.01 13.58 5336.786  1.582 -1.600  25.3  5.250  0.0377  0.0711 0.2421E-01 0.2508E-02
2600-5341023_010 -14.71 26.00  7.87 5341.023  1.608 -1.953  10.1  8.106  0.0375  0.0770 0.9706E-02 0.7881E-03
2600-5343438_003 -13.33 26.00  7.87 5343.438  4.371 -0.971   3.0  8.145  0.0356  0.0630 0.2726E-02 0.3027E-03
2601-5344109_003   2.94 26.01 16.18 5344.109 10.531 -0.765   3.4  8.062  0.0429  0.0759 0.3247E-02 0.1938E-03
2601-5355421_006   3.64 26.01 16.18 5355.421 10.500 -0.500   5.5  8.014  0.0379  0.0651 0.5136E-02 0.3882E-03
2601-5357086_003   5.88 26.01 16.18 5357.086 12.989  0.266   2.6  8.093  0.0396  0.0665 0.2495E-02 0.1716E-03
2601-5360480_004   3.53 26.01 16.18 5360.480 10.545 -0.585   4.3  8.005  0.0429  0.0818 0.4282E-02 0.2928E-03
2601-5362861_097  -1.55 26.01 16.18 5362.861  3.200 -2.616  96.7  8.329  0.0397  0.0707 0.9401E-01 0.5252E-02
2600-5364870_025 -10.06 26.00  7.87 5364.870  4.446  0.228  25.2  8.019  0.0392  0.0713 0.2426E-01 0.1674E-02
2601-5366209_008   2.99 26.01 16.18 5366.209 10.503 -0.196   8.4  7.928  0.0423  0.0654 0.8113E-02 0.3370E-03
2600-5367465_031  -9.52 26.00  7.87 5367.465  4.415  0.443  31.4  7.910  0.0400  0.0737 0.3035E-01 0.2225E-02
2600-5371489_039 -10.68 26.00  7.87 5371.489  0.958 -1.645  38.7  8.165  0.0374  0.0731 0.3748E-01 0.2365E-02
2600-5373708_004 -11.69 26.00  7.87 5373.708  4.473 -0.860   3.8  8.199  0.0381  0.0866 0.3556E-02 0.4467E-03
2201-5381022_015  -8.31 22.01 13.58 5381.022  1.566 -1.970  15.0  5.332  0.0347  0.0659 0.1422E-01 0.1607E-02
2600-5383368_048  -7.42 26.00  7.87 5383.368  4.312  0.645  47.8  7.966  0.0410  0.0748 0.4652E-01 0.2791E-02
2601-5387063_026   1.97 26.01 16.18 5387.063 10.522  0.499  25.5  7.907  0.0399  0.0709 0.2451E-01 0.2030E-02
2601-5388026_003   3.33 26.01 16.18 5388.026 10.452 -0.694   3.0  7.903  0.0428  0.0862 0.2809E-02 0.3445E-03
2600-5389478_008 -12.58 26.00  7.87 5389.478  4.415 -0.410   7.5  8.028  0.0366  0.0743 0.7198E-02 0.5447E-03
2601-5393841_010   2.91 26.01 16.18 5393.841 10.452 -0.246  10.3  8.066  0.0402  0.0703 0.9667E-02 0.7490E-03
2601-5395854_026   1.90 26.01 16.18 5395.854 10.600  0.285  26.4  8.181  0.0400  0.0711 0.2539E-01 0.1622E-02
2600-5397127_020 -13.93 26.00  7.87 5397.127  0.915 -1.993  19.9  8.086  0.0369  0.0754 0.1861E-01 0.2051E-02
2600-5424067_048  -7.95 26.00  7.87 5424.067  4.320  0.520  47.7  8.065  0.0409  0.0708 0.4507E-01 0.3301E-02
2601-5425248_044  -3.10 26.01 16.18 5425.248  3.200 -3.160  43.5  7.934  0.0378  0.0822 0.4149E-01 0.4090E-02
2601-5427816_027  -0.73 26.01 16.18 5427.816  6.724 -1.581  27.3  8.019  0.0374  0.0698 0.2625E-01 0.2420E-02
2601-5432962_034  -3.22 26.01 16.18 5432.962  3.267 -3.527  34.1  8.167  0.0386  0.0722 0.3295E-01 0.2401E-02
2601-5443443_004   3.53 26.01 16.18 5443.443 10.480 -0.595   4.3  7.997  0.0390  0.0804 0.4028E-02 0.4428E-03
2601-5445800_011   2.80 26.01 16.18 5445.800 10.545 -0.109  10.7  8.008  0.0453  0.0548 0.1042E-01 0.3623E-03
2601-5482306_024   1.90 26.01 16.18 5482.306 10.562  0.413  23.7  7.980  0.0375  0.0706 0.2263E-01 0.2691E-02
2601-5488775_005   3.16 26.01 16.18 5488.775 10.596 -0.397   4.8  7.920  0.0424  0.0738 0.4572E-02 0.3856E-03
2601-5493831_019   2.37 26.01 16.18 5493.831 10.500  0.259  19.0  7.959  0.0385  0.0716 0.1833E-01 0.1850E-02
2601-5498574_004   3.53 26.01 16.18 5498.574 10.600 -0.336   4.3  7.810  0.0460  0.0740 0.4248E-02 0.1845E-03
2401-5502067_023  -4.14 24.01 16.50 5502.067  4.168 -2.117  22.9  6.452  0.0379  0.0714 0.2175E-01 0.2221E-02
2601-5505244_003   0.00 26.01 16.18 5505.244  7.653 -2.172   3.2  8.005  0.0454  0.0778 0.3110E-02 0.7625E-04
2601-5506199_038   1.31 26.01 16.18 5506.199 10.522  0.950  38.4  7.795  0.0419  0.0751 0.3744E-01 0.2144E-02
2401-5508606_020  -4.35 24.01 16.50 5508.606  4.156 -2.110  19.5  6.350  0.0378  0.0692 0.1862E-01 0.1895E-02
2601-5525117_012  -4.45 26.01 16.18 5525.117  3.267 -3.950  12.3  8.021  0.0335  0.0559 0.1145E-01 0.9674E-03
1200-5528405_039  -9.67 12.00  7.65 5528.405  4.346 -0.498  39.2  7.588  0.0385  0.0710 0.3734E-01 0.2868E-02
2601-5529052_009   2.76 26.01 16.18 5529.052 10.523 -0.258   9.1  8.075  0.0421  0.0701 0.8509E-02 0.6433E-03
2601-5529930_019  -0.52 26.01 16.18 5529.930  6.729 -1.813  19.1  8.046  0.0368  0.0654 0.1779E-01 0.1618E-02
2601-5532086_008   3.07 26.01 16.18 5532.086 10.523 -0.099   8.2  7.862  0.0434  0.0759 0.7923E-02 0.3916E-03
2601-5532862_004   0.00 26.01 16.18 5532.862  6.730 -2.720   4.0  8.171  0.0414  0.0704 0.3815E-02 0.1610E-03
2601-5534838_070  -2.14 26.01 16.18 5534.838  3.245 -2.730  70.1  7.994  0.0396  0.0728 0.6774E-01 0.4587E-02
2601-5544758_016   2.79 26.01 16.18 5544.758 10.522  0.139  16.2  8.000  0.0415  0.0709 0.1520E-01 0.1013E-02
2601-5549000_009   2.79 26.01 16.18 5549.000 10.523 -0.186   9.0  8.001  0.0418  0.0757 0.8651E-02 0.6733E-03
2501-5559047_004  -2.63 25.01 15.64 5559.047  6.185 -1.314   3.8  5.805  0.0367  0.0593 0.3611E-02 0.3628E-03
2600-5565704_009 -11.58 26.00  7.87 5565.704  4.608 -0.214   9.4  8.055  0.0374  0.0721 0.9173E-02 0.7837E-03
2601-5567831_015  -0.65 26.01 16.18 5567.831  6.730 -1.866  15.4  7.983  0.0394  0.0714 0.1477E-01 0.1340E-02
2600-5569618_018 -11.54 26.00  7.87 5569.618  3.417 -0.486  18.1  7.979  0.0376  0.0677 0.1701E-01 0.1552E-02
2601-5571526_002   5.26 26.01 16.18 5571.526 10.596 -1.061   1.9  8.168  0.0337  0.0777 0.1821E-02 0.1579E-03
2600-5572842_027 -10.45 26.00  7.87 5572.842  3.397 -0.275  26.7  7.975  0.0394  0.0725 0.2609E-01 0.2072E-02
2601-5575015_002   4.55 26.01 16.18 5575.015 10.629 -0.836   2.2  8.027  0.0380  0.0573 0.2107E-02 0.1283E-03
2600-5576089_010 -12.95 26.00  7.87 5576.089  3.430 -1.000   9.6  8.181  0.0383  0.0716 0.9215E-02 0.8246E-03
2601-5579926_004   2.86 26.01 16.18 5579.926 10.629 -0.503   3.5  7.910  0.0413  0.0721 0.3381E-02 0.3835E-03
2601-5581623_005   3.77 26.01 16.18 5581.623 10.600 -0.521   5.3  8.113  0.0412  0.0752 0.5152E-02 0.3383E-03
2601-5591360_004  -4.55 26.01 16.18 5591.360  3.267 -4.590   4.4  8.177  0.0359  0.0515 0.4168E-02 0.2122E-03
2800-5592146_003 -13.21 28.00  7.64 5592.146  4.236 -0.499   2.6  7.119  0.0376  0.0645 0.2425E-02 0.2406E-03
1301-5593300_005   7.53 13.01 18.83 5593.300 13.257  0.410   4.7  6.523  0.0396  0.0716 0.4463E-02 0.3942E-03
2600-5598287_011 -11.31 26.00  7.87 5598.287  4.652 -0.370  11.0  8.312  0.0370  0.0625 0.1061E-01 0.4923E-03
2401-5613180_002   0.00 24.01 16.50 5613.180 10.860  0.088   1.7  6.636  0.0359  0.0761 0.1543E-02 0.2216E-03
2600-5615644_042  -8.66 26.00  7.87 5615.644  3.332  0.050  42.1  7.916  0.0391  0.0716 0.4052E-01 0.3520E-02
2401-5620631_008  -2.41 24.01 16.50 5620.631  6.487 -1.395   8.3  6.522  0.0383  0.0655 0.7908E-02 0.5747E-03
2600-5624542_014 -12.32 26.00  7.87 5624.542  3.417 -0.755  13.7  8.105  0.0384  0.0644 0.1334E-01 0.6654E-03
2601-5627489_009  -4.09 26.01 16.18 5627.489  3.387 -4.130   8.5  8.093  0.0378  0.0686 0.8143E-02 0.8319E-03
2600-5633946_006 -12.61 26.00  7.87 5633.946  4.991 -0.270   5.9  8.110  0.0400  0.0651 0.5804E-02 0.3781E-03
2600-5638262_005 -11.83 26.00  7.87 5638.262  4.220 -0.870   4.6  8.160  0.0351  0.0662 0.4459E-02 0.4307E-03
2601-5643868_014   0.36 26.01 16.18 5643.868  7.653 -1.346  14.0  7.916  0.0390  0.0728 0.1337E-01 0.1323E-02
2601-5645390_014   2.51 26.01 16.18 5645.390 10.562  0.193  14.0  7.901  0.0414  0.0740 0.1344E-01 0.1041E-02
2601-5648899_008   3.31 26.01 16.18 5648.899 10.562 -0.165   7.6  7.931  0.0428  0.0988 0.7310E-02 0.4487E-03
2600-5658816_014 -12.14 26.00  7.87 5658.816  3.397 -0.793  13.9  8.140  0.0386  0.0684 0.1284E-01 0.1284E-02
2600-5709377_007 -13.10 26.00  7.87 5709.377  3.368 -1.028   7.2  8.040  0.0385  0.0470 0.6973E-02 0.1763E-03
2601-5726553_008   3.11 26.01 16.18 5726.553 10.714 -0.035   8.1  7.929  0.0442  0.0777 0.7756E-02 0.6658E-03
2601-5780128_023   1.97 26.01 16.18 5780.128 10.678  0.421  22.9  8.067  0.0380  0.0680 0.2140E-01 0.1991E-02
2601-5784445_009   2.92 26.01 16.18 5784.445 10.737  0.145   8.6  7.801  0.0452  0.0743 0.8387E-02 0.3928E-03
2601-5795870_005   0.00 26.01 16.18 5795.870  7.274 -2.259   4.9  8.123  0.0441  0.0992 0.4709E-02 0.5579E-03
2601-5802769_004   2.86 26.01 16.18 5802.769 10.678 -0.452   3.5  7.928  0.0362  0.0879 0.3337E-02 0.2258E-03
2601-5823155_007  -1.43 26.01 16.18 5823.155  5.569 -2.987   7.0  8.093  0.0380  0.0943 0.6686E-02 0.6561E-03
2601-5830344_008   3.11 26.01 16.18 5830.344 10.751 -0.199   8.1  8.130  0.0832  0.1158 0.7423E-02 0.2970E-03
2601-5835492_010  -1.04 26.01 16.18 5835.492  5.911 -2.702   9.6  8.150  0.0397  0.0767 0.9314E-02 0.4860E-03
2601-5842294_005   3.85 26.01 16.18 5842.294 10.737 -0.328   5.2  8.031  0.0385  0.0774 0.4927E-02 0.6915E-03
2601-6017882_005   0.00 26.01 16.18 6017.882  7.845 -1.996   5.0  8.200  0.0340  0.0673 0.4771E-02 0.6827E-03
2600-6020168_010 -11.68 26.00  7.87 6020.168  4.608 -0.270   9.8  8.146  0.0399  0.0695 0.8747E-02 0.9245E-03
2600-6024057_020 -10.61 26.00  7.87 6024.057  4.549 -0.120  19.7  8.323  0.0394  0.0717 0.1854E-01 0.1475E-02
2601-6049438_003   3.03 26.01 16.18 6049.438 10.714 -0.374   3.3  7.888  0.0409  0.0893 0.3245E-02 0.1662E-03
2401-6053466_009  -4.65 24.01 16.50 6053.466  4.745 -2.229   8.6  6.413  0.0379  0.0753 0.8097E-02 0.8870E-03
2601-6060967_010   0.00 26.01 16.18 6060.967  7.804 -1.689   9.5  8.188  0.0414  0.0715 0.9207E-02 0.5541E-03
2600-6065481_007 -14.29 26.00  7.87 6065.481  2.608 -1.530   6.9  8.091  0.0380  0.0721 0.6742E-02 0.4406E-03
2601-6071419_005   3.30 26.01 16.18 6071.419 10.714 -0.248   4.6  7.923  0.0479  0.1005 0.4477E-02 0.2151E-03
2600-6078491_007 -12.78 26.00  7.87 6078.491  4.795 -0.323   6.6  8.121  0.0352  0.0649 0.6234E-02 0.5337E-03
2601-6082883_003   3.45 26.01 16.18 6082.883 10.714 -0.671   2.9  8.130  0.0414  0.0841 0.2800E-02 0.8663E-04
2601-6084102_017  -4.35 26.01 16.18 6084.102  3.200 -3.780  17.2  8.006  0.0383  0.0706 0.1651E-01 0.1717E-02
2601-6088304_003   0.00 26.01 16.18 6088.304  7.869 -2.192   2.9  8.166  0.0328  0.0526 0.2805E-02 0.2830E-03
2401-6089632_007  -2.94 24.01 16.50 6089.632  6.487 -1.445   6.8  6.507  0.0369  0.0729 0.6598E-02 0.4243E-03
2401-6112261_002  -5.00 24.01 16.50 6112.261  4.745 -2.980   2.0  6.500  0.0381  0.0690 0.1866E-02 0.1570E-03
2601-6113319_010  -4.62 26.01 16.18 6113.319  3.221 -4.110   9.7  8.060  0.0366  0.0737 0.9393E-02 0.7134E-03
2601-6120322_001   0.00 26.01 16.18 6120.322  6.223 -3.167   1.3  7.893  0.0392  0.0681 0.1272E-02 0.1366E-03
2601-6124136_002   6.67 26.01 16.18 6124.136 11.208 -0.701   1.5  8.115  0.0455  0.0831 0.1360E-02 0.1769E-03
2600-6127906_002 -12.20 26.00  7.87 6127.906  4.143 -1.399   2.0  8.286  0.0365  0.0445 0.1882E-02 0.4309E-04
2600-6136614_010 -13.88 26.00  7.87 6136.614  2.454 -1.400  10.3  8.065  0.0384  0.0676 0.9892E-02 0.8048E-03
2600-6137691_008 -14.46 26.00  7.87 6137.691  2.588 -1.403   8.2  8.036  0.0385  0.0746 0.7824E-02 0.8683E-03
5601-6141713_054  -8.29 56.01 10.00 6141.713  0.704 -0.220  53.6  3.906  0.0387  0.0700 0.5137E-01 0.4721E-02
2601-6147734_048  -2.63 26.01 16.18 6147.734  3.889 -2.827  47.5  8.110  0.0392  0.0707 0.4570E-01 0.3929E-02
2601-6149246_047  -2.68 26.01 16.18 6149.246  3.889 -2.720  46.6  7.987  0.0391  0.0715 0.4469E-01 0.3935E-02
2601-6150095_002  -4.35 26.01 16.18 6150.095  3.221 -4.817   2.3  8.107  0.0363  0.0682 0.1997E-02 0.2729E-03
2000-6162173_004 -21.43 20.00  6.11 6162.173  1.899 -0.090   4.1  6.201  0.0346  0.0619 0.3856E-02 0.3782E-03
2600-6170506_005 -12.77 26.00  7.87 6170.506  4.795 -0.440   4.7  8.084  0.0390  0.0695 0.4578E-02 0.3858E-03
2600-6191557_009 -14.61 26.00  7.87 6191.557  2.433 -1.417   8.8  7.995  0.0377  0.0679 0.8531E-02 0.7673E-03
2601-6199190_006  -1.72 26.01 16.18 6199.190  5.569 -2.941   5.8  7.986  0.0379  0.0760 0.5557E-02 0.5342E-03
2601-6229340_002  -5.26 26.01 16.18 6229.340  2.828 -5.041   1.9  8.022  0.0384  0.0558 0.1772E-02 0.9895E-04
2600-6230722_011 -13.78 26.00  7.87 6230.722  2.559 -1.281  11.2  8.050  0.0390  0.0699 0.1082E-01 0.9885E-03
2600-6232640_003 -12.73 26.00  7.87 6232.640  3.654 -1.223   2.7  7.966  0.0358  0.0859 0.2423E-02 0.3222E-03
2601-6233540_008  -2.50 26.01 16.18 6233.540  5.484 -2.832   8.0  7.985  0.0384  0.0745 0.7683E-02 0.5096E-03
2601-6238386_052  -2.58 26.01 16.18 6238.386  3.889 -2.754  52.3  8.127  0.0393  0.0715 0.5053E-01 0.4104E-02
1301-6243367_010   5.58 13.01 18.83 6243.367 13.077  0.670   9.9  6.764  0.0452  0.0618 0.9595E-02 0.1624E-03
2600-6246318_008 -13.38 26.00  7.87 6246.318  3.603 -0.733   7.8  7.933  0.0383  0.0740 0.7443E-02 0.6867E-03
2601-6247557_085  -1.76 26.01 16.18 6247.557  3.892 -2.310  85.2  8.269  0.0401  0.0695 0.8334E-01 0.4261E-02
2601-6248907_012  -2.44 26.01 16.18 6248.907  5.511 -2.784  12.3  8.166  0.0377  0.0618 0.1145E-01 0.1082E-02
2600-6252555_007 -14.69 26.00  7.87 6252.555  2.404 -1.687   7.1  8.147  0.0337  0.1081 0.6767E-02 0.9048E-03
1400-6254188_004 -10.81 14.00  8.15 6254.188  5.619 -0.929   3.7  7.739  0.0401  0.0555 0.3503E-02 0.1479E-03
2601-6269959_005  -4.85 26.01 16.18 6269.959  3.245 -4.500   5.1  8.168  0.0319  0.0584 0.4899E-02 0.5102E-03
2600-6301499_008 -12.99 26.00  7.87 6301.499  3.654 -0.718   7.6  7.937  0.0383  0.0713 0.7305E-02 0.6912E-03
2601-6305296_020  -1.51 26.01 16.18 6305.296  6.219 -2.094  19.9  8.139  0.0364  0.0707 0.1877E-01 0.2102E-02
2601-6357161_009   2.96 26.01 16.18 6357.161 10.909  0.235   8.5  7.902  0.0423  0.0801 0.8279E-02 0.5134E-03
2600-6400000_019 -11.57 26.00  7.87 6400.000  3.603 -0.290  19.4  7.955  0.0381  0.0724 0.1793E-01 0.2071E-02
2601-6416919_046  -2.81 26.01 16.18 6416.919  3.892 -2.650  46.3  7.930  0.0400  0.0668 0.4392E-01 0.3089E-02
2601-6432676_034  -4.02 26.01 16.18 6432.676  2.891 -3.520  33.5  7.971  0.0373  0.0689 0.3178E-01 0.3368E-02
2601-6442958_013  -2.34 26.01 16.18 6442.958  5.549 -2.671  12.8  8.112  0.0406  0.0932 0.1212E-01 0.1248E-02
2601-6446407_020  -1.54 26.01 16.18 6446.407  6.223 -1.960  19.5  8.010  0.0374  0.0681 0.1714E-01 0.2014E-02
2601-6708879_003   4.00 26.01 16.18 6708.879 10.909 -0.653   2.5  8.257  0.0385  0.0635 0.2415E-02 0.1399E-03
2201-6717805_003  -7.14 22.01 13.58 6717.805  3.124 -1.810   2.8  5.323  0.0383  0.0732 0.2625E-02 0.3652E-03
2601-6719640_002   4.76 26.01 16.18 6719.640 10.930 -0.791   2.1  8.328  0.0331  0.0805 0.1992E-02 0.2599E-03
0700-6722610_003   0.00  7.00 14.53 6722.610 11.845 -0.714   2.5  7.978  0.0351  0.0657 0.2278E-02 0.3388E-03
2600-6752707_001 -13.04 26.00  7.87 6752.707  4.638 -1.204   1.1  8.135  0.0452  0.0797 0.1021E-02 0.4504E-04
2601-6857853_009   2.70 26.01 16.18 6857.853 11.219  0.612   9.3  7.829  0.0430  0.0737 0.8888E-02 0.4906E-03
2601-6862517_011   2.80 26.01 16.18 6862.517 11.196  0.575  10.7  7.931  0.0405  0.0786 0.1031E-01 0.1097E-02
2601-7449329_018  -4.07 26.01 16.18 7449.329  3.889 -3.090  18.4  7.819  0.0416  0.0670 0.1756E-01 0.1169E-02
2601-7462410_045  -3.12 26.01 16.18 7462.410  3.892 -2.871  44.9  8.184  0.0394  0.0718 0.4331E-01 0.3409E-02
0700-7468312_054  -1.50  7.00 14.53 7468.312 10.336 -0.183  53.7  8.316  0.0401  0.0791 0.5266E-01 0.2441E-02
2600-7511018_021 -10.95 26.00  7.87 7511.018  4.178  0.099  20.5  7.982  0.0402  0.0714 0.2001E-01 0.2136E-02
2601-7513176_021   0.72 26.01 16.18 7513.176  9.654  0.294  20.8  7.837  0.0392  0.0753 0.1989E-01 0.1883E-02
2601-7515102_011  -2.75 26.01 16.18 7515.102  5.823 -2.369  10.9  7.958  0.0471  0.0871 0.9490E-02 0.9787E-03
2601-7533368_016  -4.49 26.01 16.18 7533.368  3.904 -3.600  15.6  8.253  0.0356  0.0720 0.1479E-01 0.1684E-02
2600-7586017_009 -12.71 26.00  7.87 7586.017  4.312 -0.470   9.0  8.205  0.0387  0.0726 0.8489E-02 0.6219E-03
2601-7731688_011   0.94 26.01 16.18 7731.688  9.700 -0.108  10.6  7.904  0.0409  0.0727 0.9860E-02 0.8832E-03
0800-7771944_206  -1.15  8.00 13.62 7771.944  9.146  0.369 205.5  9.380  0.0386  0.0715 0.2002E+00 0.1004E-01
0800-7774166_191  -1.07  8.00 13.62 7774.166  9.146  0.223 191.4  9.390  0.0384  0.0732 0.1857E+00 0.9763E-02
0800-7775388_155  -1.04  8.00 13.62 7775.388  9.146  0.002 154.7  9.193  0.0383  0.0701 0.1492E+00 0.9033E-02
2600-7832195_013 -12.03 26.00  7.87 7832.195  4.435  0.112  13.2  7.899  0.0366  0.0941 0.1243E-01 0.1538E-02


==> anc/obsprofiles.dat <==
% 2401-4051930_036  1.0129  88
4051.1483  -0.9845
4051.1662  -0.9896
4051.1841  -0.9861
4051.2020  -0.9826
4051.2198  -0.9870
4051.2377  -1.0013
4051.2556  -0.9880
4051.2735  -0.9689
4051.2913  -0.9710
4051.3092  -0.9847
4051.3271  -0.9976
4051.3449  -0.9802
4051.3628  -0.9907
4051.3807  -0.9920
4051.3986  -1.0002
4051.4164  -1.0008
4051.4343  -0.9737
4051.4522  -0.9862
4051.4701  -1.0061
4051.4879  -0.9966
4051.5058  -1.0035
4051.5237  -1.0084
4051.5416  -0.9985
4051.5594   1.0050
4051.5773   0.9983
4051.5952   0.9902
4051.6131   1.0036
4051.6309   1.0014
4051.6488   1.0041
4051.6667   0.9967
4051.6845   0.9971
4051.7024   0.9975
4051.7203   0.9943
4051.7382   0.9597
4051.7560   0.9401
4051.7739   0.9329
4051.7918   0.9366
4051.8097   0.9239
4051.8275   0.9141
4051.8454   0.9136
4051.8633   0.9092
4051.8812   0.9119
4051.8990   0.9156
4051.9169   0.9205
4051.9348   0.9185
4051.9526   0.9111
4051.9705   0.9218
4051.9884   0.9009
4052.0063   0.9049
4052.0241   0.9045
4052.0420   0.9143
4052.0599   0.9180
4052.0778   0.9197
4052.0956   0.9350
4052.1135   0.9326
4052.1314   0.9503
4052.1493   0.9608
4052.1671   0.9843
4052.1850   0.9930
4052.2029   0.9779
4052.2207   0.9778
4052.2386   0.9951
4052.2565   1.0016
4052.2744   0.9876
4052.2922   0.9847
4052.3101   0.9865
4052.3280   0.9721
4052.3459  -0.9736
4052.3637  -0.9827
4052.3816  -0.9826
4052.3995  -0.9816
4052.4174  -0.9751
4052.4352  -0.9730
4052.4531  -0.9556
4052.4710  -0.9616
4052.4888  -0.9817
4052.5067  -0.9854
4052.5246  -0.9689
4052.5425  -0.9678
4052.5603  -0.9709
4052.5782  -0.9710
4052.5961  -0.9860
4052.6140  -0.9777
4052.6318  -0.9655
4052.6497  -0.9776
4052.6676  -0.9743
4052.6855  -0.9760
4052.7033  -0.9773
% 1200-4057505_047  1.0093  98
4056.6533  -1.0182
4056.6712  -1.0107
4056.6891  -1.0086
4056.7070  -1.0026
4056.7248  -0.9989
4056.7427  -1.0063
4056.7606  -1.0251
4056.7785  -1.0196
4056.7963  -1.0038
4056.8142  -1.0078
4056.8321  -1.0050
4056.8499  -1.0001
4056.8678  -1.0013
4056.8857  -0.9941
4056.9036  -1.0030
4056.9214  -0.9902
4056.9393  -0.9970
4056.9572  -1.0070
4056.9751  -1.0176
4056.9929  -1.0049
4057.0108  -1.0024
4057.0287  -1.0108
4057.0466  -1.0009
4057.0644  -1.0101
4057.0823   1.0052
4057.1002   0.9880
4057.1180   0.9872
4057.1359   0.9982
4057.1538   0.9892
4057.1717   0.9805
4057.1895   0.9929
4057.2074   0.9985
4057.2253   0.9882
4057.2432   0.9800
4057.2610   0.9642
4057.2789   0.9628
4057.2968   0.9430
4057.3147   0.9296
4057.3325   0.9240
4057.3504   0.9201
4057.3683   0.9227
4057.3861   0.8989
4057.4040   0.8809
4057.4219   0.8819
4057.4398   0.8871
4057.4576   0.8769
4057.4755   0.8881
4057.4934   0.8889
4057.5113   0.8792
4057.5291   0.8746
4057.5470   0.8883
4057.5649   0.9053
4057.5828   0.9073
4057.6006   0.9056
4057.6185   0.9271
4057.6364   0.9232
4057.6542   0.9171
4057.6721   0.9526
4057.6900   0.9580
4057.7079   0.9565
4057.7257   0.9566
4057.7436   0.9515
4057.7615   0.9557
4057.7794   0.9760
4057.7972   0.9756
4057.8151   0.9714
4057.8330   0.9892
4057.8509   0.9927
4057.8687   0.9845
4057.8866   0.9799
4057.9045   0.9765
4057.9224   0.9856
4057.9402   0.9729
4057.9581  -0.9594
4057.9760  -0.9769
4057.9938  -0.9828
4058.0117  -0.9708
4058.0296  -0.9651
4058.0475  -0.9676
4058.0653  -0.9707
4058.0832  -0.9755
4058.1011  -0.9699
4058.1190  -0.9635
4058.1368  -0.9753
4058.1547  -0.9675
4058.1726  -0.9552
4058.1905  -0.9596
4058.2083  -0.9582
4058.2262  -0.9585
4058.2441  -0.9566
4058.2619  -0.9544
4058.2798  -0.9679
4058.2977  -0.9662
4058.3156  -0.9531
4058.3334  -0.9491
4058.3513  -0.9553
4058.3692  -0.9658
4058.3871  -0.9749
% 2601-4061779_015  1.0118  92
4060.9608  -0.9839
4060.9787  -0.9834
4060.9966  -0.9849
4061.0145  -0.9872
4061.0323  -0.9844
4061.0502  -0.9800
4061.0681  -0.9859
4061.0859  -0.9824
4061.1038  -0.9892
4061.1217  -0.9924
4061.1396  -1.0007
4061.1574  -0.9924
4061.1753  -0.9968
4061.1932  -0.9983
4061.2111  -0.9917
4061.2289  -0.9906
4061.2468  -0.9801
4061.2647  -0.9816
4061.2826  -0.9939
4061.3004  -0.9949
4061.3183  -1.0078
4061.3362  -1.0048
4061.3540  -1.0036
4061.3719  -1.0060
4061.3898   1.0041
4061.4077   1.0010
4061.4255   0.9943
4061.4434   0.9880
4061.4613   0.9992
4061.4792   0.9917
4061.4970   0.9862
4061.5149   0.9904
4061.5328   0.9936
4061.5507   0.9978
4061.5685   1.0051
4061.5864   0.9909
4061.6043   0.9817
4061.6221   0.9783
4061.6400   0.9815
4061.6579   0.9713
4061.6758   0.9708
4061.6936   0.9633
4061.7115   0.9760
4061.7294   0.9735
4061.7473   0.9731
4061.7651   0.9653
4061.7830   0.9589
4061.8009   0.9720
4061.8188   0.9680
4061.8366   0.9625
4061.8545   0.9678
4061.8724   0.9672
4061.8903   0.9757
4061.9081   0.9833
4061.9260   0.9767
4061.9439   0.9694
4061.9617   0.9807
4061.9796   0.9758
4061.9975   0.9837
4062.0154   0.9893
4062.0332   0.9960
4062.0511   0.9845
4062.0690   0.9804
4062.0869   0.9810
4062.1047   0.9879
4062.1226   0.9818
4062.1405   0.9991
4062.1584   0.9929
4062.1762   0.9916
4062.1941   1.0001
4062.2120  -0.9899
4062.2298  -0.9819
4062.2477  -0.9775
4062.2656  -0.9710
4062.2835  -0.9673
4062.3013  -0.9608
4062.3192  -0.9621
4062.3371  -0.9539
4062.3550  -0.9523
4062.3728  -0.9511
4062.3907  -0.9471
4062.4086  -0.9419
4062.4265  -0.9402
4062.4443  -0.9505
4062.4622  -0.9481
4062.4801  -0.9517
4062.4979  -0.9576
4062.5158  -0.9522
4062.5337  -0.9470
4062.5516  -0.9487
4062.5694  -0.9477
4062.5873  -0.9566
% 2600-4062441_020  1.0100  82
4061.7473  -0.9748
4061.7652  -0.9670
4061.7831  -0.9606
4061.8010  -0.9738
4061.8188  -0.9697
4061.8367  -0.9643
4061.8546  -0.9695
4061.8725  -0.9689
4061.8903  -0.9774
4061.9082  -0.9850
4061.9261  -0.9784
4061.9440  -0.9711
4061.9618  -0.9825
4061.9797  -0.9775
4061.9976  -0.9855
4062.0154  -0.9911
4062.0333  -0.9977
4062.0512  -0.9862
4062.0691  -0.9822
4062.0869  -0.9828
4062.1048   0.9897
4062.1227   0.9836
4062.1406   1.0009
4062.1584   0.9947
4062.1763   0.9934
4062.1942   1.0019
4062.2121   0.9917
4062.2299   0.9837
4062.2478   0.9792
4062.2657   0.9728
4062.2835   0.9690
4062.3014   0.9625
4062.3193   0.9639
4062.3372   0.9556
4062.3550   0.9540
4062.3729   0.9528
4062.3908   0.9488
4062.4087   0.9436
4062.4265   0.9419
4062.4444   0.9522
4062.4623   0.9498
4062.4802   0.9534
4062.4980   0.9593
4062.5159   0.9539
4062.5338   0.9487
4062.5516   0.9504
4062.5695   0.9494
4062.5874   0.9583
4062.6053   0.9618
4062.6231   0.9654
4062.6410   0.9779
4062.6589   0.9871
4062.6768   0.9933
4062.6946   0.9977
4062.7125   0.9961
4062.7304   0.9885
4062.7483   0.9941
4062.7661   1.0033
4062.7840   0.9977
4062.8019   0.9950
4062.8198   0.9988
4062.8376  -1.0014
4062.8555  -0.9860
4062.8734  -0.9869
4062.8912  -0.9867
4062.9091  -0.9958
4062.9270  -0.9931
4062.9449  -0.9984
4062.9627  -0.9991
4062.9806  -1.0059
4062.9985  -1.0092
4063.0164  -1.0057
4063.0342  -1.0049
4063.0521  -1.0016
4063.0700  -0.9903
4063.0879  -0.9905
4063.1057  -0.9813
4063.1236  -0.9788
4063.1415  -0.9732
4063.1593  -0.9686
4063.1772  -0.9735
4063.1951  -0.9694
% 2600-4063594_115  1.0082 114
4062.4623  -0.9515
4062.4801  -0.9551
4062.4980  -0.9610
4062.5159  -0.9556
4062.5338  -0.9504
4062.5516  -0.9521
4062.5695  -0.9511
4062.5874  -0.9600
4062.6052  -0.9635
4062.6231  -0.9671
4062.6410  -0.9797
4062.6589  -0.9889
4062.6767  -0.9950
4062.6946  -0.9995
4062.7125  -0.9979
4062.7304  -0.9903
4062.7482  -0.9958
4062.7661  -1.0051
4062.7840  -0.9995
4062.8019  -0.9967
4062.8197  -1.0006
4062.8376  -1.0032
4062.8555  -0.9878
4062.8733  -0.9887
4062.8912  -0.9885
4062.9091  -0.9976
4062.9270  -0.9948
4062.9448  -1.0002
4062.9627  -1.0009
4062.9806  -1.0077
4062.9985  -1.0110
4063.0163  -1.0075
4063.0342   1.0067
4063.0521   1.0034
4063.0700   0.9921
4063.0878   0.9923
4063.1057   0.9830
4063.1236   0.9806
4063.1414   0.9749
4063.1593   0.9703
4063.1772   0.9752
4063.1951   0.9711
4063.2129   0.9627
4063.2308   0.9669
4063.2487   0.9709
4063.2666   0.9661
4063.2844   0.9570
4063.3023   0.9601
4063.3202   0.9528
4063.3381   0.9388
4063.3559   0.9204
4063.3738   0.9016
4063.3917   0.8677
4063.4095   0.8487
4063.4274   0.8186
4063.4453   0.7850
4063.4632   0.7604
4063.4810   0.7471
4063.4989   0.7281
4063.5168   0.7090
4063.5347   0.7034
4063.5525   0.6998
4063.5704   0.6862
4063.5883   0.6840
4063.6062   0.6869
4063.6240   0.6935
4063.6419   0.7069
4063.6598   0.7160
4063.6776   0.7310
4063.6955   0.7420
4063.7134   0.7675
4063.7313   0.7852
4063.7491   0.8139
4063.7670   0.8555
4063.7849   0.8838
4063.8028   0.9165
4063.8206   0.9452
4063.8385   0.9641
4063.8564   0.9769
4063.8743   0.9885
4063.8921   0.9991
4063.9100   0.9931
4063.9279   0.9988
4063.9458   0.9919
4063.9636   0.9884
4063.9815   0.9933
4063.9994   0.9977
4064.0172   0.9982
4064.0351  -0.9951
4064.0530  -0.9911
4064.0709  -0.9944
4064.0887  -1.0012
4064.1066  -1.0020
4064.1245  -0.9983
4064.1424  -0.9876
4064.1602  -0.9852
4064.1781  -0.9856
4064.1960  -0.9823
4064.2139  -0.9906
4064.2317  -0.9838
4064.2496  -0.9833
4064.2675  -0.9873
4064.2853  -0.9819
4064.3032  -0.9857
4064.3211  -0.9868
4064.3390  -0.9855
4064.3568  -0.9843
4064.3747  -0.9777
4064.3926  -0.9780
4064.4105  -0.9765
4064.4283  -0.9820
4064.4462  -0.9819
4064.4641  -0.9732
4064.4820  -0.9820
% 2201-4064360_009  1.0095  75
4063.7491  -0.8129
4063.7670  -0.8544
4063.7848  -0.8826
4063.8027  -0.9153
4063.8206  -0.9439
4063.8385  -0.9628
4063.8563  -0.9756
4063.8742  -0.9872
4063.8921  -0.9978
4063.9100  -0.9918
4063.9278  -0.9975
4063.9457  -0.9906
4063.9636  -0.9871
4063.9814  -0.9920
4063.9993  -0.9964
4064.0172  -0.9969
4064.0351  -0.9939
4064.0529   0.9898
4064.0708   0.9932
4064.0887   0.9999
4064.1066   1.0007
4064.1244   0.9970
4064.1423   0.9863
4064.1602   0.9839
4064.1781   0.9843
4064.1959   0.9811
4064.2138   0.9893
4064.2317   0.9826
4064.2495   0.9821
4064.2674   0.9860
4064.2853   0.9806
4064.3032   0.9845
4064.3210   0.9855
4064.3389   0.9842
4064.3568   0.9831
4064.3747   0.9764
4064.3925   0.9767
4064.4104   0.9752
4064.4283   0.9808
4064.4462   0.9806
4064.4640   0.9720
4064.4819   0.9808
4064.4998   0.9887
4064.5176   0.9872
4064.5355   0.9900
4064.5534   0.9931
4064.5713   0.9949
4064.5891   0.9865
4064.6070   0.9837
4064.6249   0.9969
4064.6428   0.9984
4064.6606   0.9950
4064.6785   0.9971
4064.6964   0.9984
4064.7143   1.0068
4064.7321  -1.0019
4064.7500  -0.9919
4064.7679  -0.9952
4064.7857  -0.9909
4064.8036  -0.9902
4064.8215  -0.9904
4064.8394  -0.9852
4064.8572  -0.9876
4064.8751  -0.9965
4064.8930  -0.9915
4064.9109  -0.9842
4064.9287  -0.9780
4064.9466  -0.9811
4064.9645  -0.9854
4064.9824  -0.9802
4065.0002  -0.9804
4065.0181  -0.9838
4065.0360  -0.9777
4065.0538  -0.9773
4065.0717  -0.9857
% 2801-4067031_090  1.0046 124
4065.9119  -1.0069
4065.9297  -1.0075
4065.9476  -1.0000
4065.9655  -0.9955
4065.9833  -0.9948
4066.0012  -0.9996
4066.0191  -1.0038
4066.0370  -1.0054
4066.0548  -1.0011
4066.0727  -0.9974
4066.0906  -0.9981
4066.1085  -0.9955
4066.1263  -0.9941
4066.1442  -1.0070
4066.1621  -1.0041
4066.1800  -0.9930
4066.1978  -0.9983
4066.2157  -0.9981
4066.2336  -1.0018
4066.2514  -1.0040
4066.2693  -0.9958
4066.2872  -1.0043
4066.3051  -1.0051
4066.3229  -1.0028
4066.3408  -1.0003
4066.3587  -1.0007
4066.3766  -1.0030
4066.3944  -1.0032
4066.4123  -0.9958
4066.4302  -0.9969
4066.4481  -0.9945
4066.4659  -0.9956
4066.4838   0.9947
4066.5017   1.0012
4066.5195   0.9981
4066.5374   0.9942
4066.5553   0.9941
4066.5732   0.9960
4066.5910   0.9916
4066.6089   0.9964
4066.6268   0.9910
4066.6447   0.9876
4066.6625   0.9935
4066.6804   0.9852
4066.6983   0.9896
4066.7162   0.9872
4066.7340   0.9851
4066.7519   0.9822
4066.7698   0.9767
4066.7876   0.9621
4066.8055   0.9438
4066.8234   0.9270
4066.8413   0.9015
4066.8591   0.8750
4066.8770   0.8517
4066.8949   0.8321
4066.9128   0.8191
4066.9306   0.7980
4066.9485   0.7838
4066.9664   0.7763
4066.9843   0.7700
4067.0021   0.7665
4067.0200   0.7601
4067.0379   0.7614
4067.0558   0.7628
4067.0736   0.7622
4067.0915   0.7673
4067.1094   0.7761
4067.1272   0.7846
4067.1451   0.7946
4067.1630   0.8137
4067.1809   0.8376
4067.1987   0.8607
4067.2166   0.8867
4067.2345   0.9123
4067.2524   0.9359
4067.2702   0.9473
4067.2881   0.9608
4067.3060   0.9685
4067.3239   0.9731
4067.3417   0.9669
4067.3596   0.9719
4067.3775   0.9737
4067.3953   0.9738
4067.4132   0.9755
4067.4311   0.9756
4067.4490   0.9815
4067.4668   0.9893
4067.4847   0.9923
4067.5026   0.9969
4067.5205   0.9992
4067.5383   1.0009
4067.5562   0.9962
4067.5741   0.9972
4067.5920  -0.9977
4067.6098  -1.0016
4067.6277  -0.9982
4067.6456  -0.9954
4067.6634  -0.9972
4067.6813  -0.9900
4067.6992  -0.9889
4067.7171  -0.9983
4067.7349  -0.9994
4067.7528  -0.9877
4067.7707  -0.9805
4067.7886  -0.9727
4067.8064  -0.9569
4067.8243  -0.9535
4067.8422  -0.9482
4067.8601  -0.9421
4067.8779  -0.9419
4067.8958  -0.9310
4067.9137  -0.9265
4067.9315  -0.9243
4067.9494  -0.9246
4067.9673  -0.9306
4067.9852  -0.9330
4068.0030  -0.9315
4068.0209  -0.9309
4068.0388  -0.9337
4068.0567  -0.9375
4068.0745  -0.9364
4068.0924  -0.9386
4068.1103  -0.9471
% 2600-4067978_026  1.0032  85
4067.1987  -0.8619
4067.2166  -0.8880
4067.2345  -0.9136
4067.2523  -0.9372
4067.2702  -0.9487
4067.2881  -0.9621
4067.3060  -0.9699
4067.3238  -0.9745
4067.3417  -0.9683
4067.3596  -0.9733
4067.3775  -0.9751
4067.3953  -0.9752
4067.4132  -0.9769
4067.4311  -0.9770
4067.4490  -0.9829
4067.4668  -0.9907
4067.4847  -0.9937
4067.5026  -0.9983
4067.5204  -1.0006
4067.5383  -1.0023
4067.5562  -0.9976
4067.5741  -0.9986
4067.5919   0.9991
4067.6098   1.0030
4067.6277   0.9996
4067.6456   0.9968
4067.6634   0.9986
4067.6813   0.9914
4067.6992   0.9902
4067.7171   0.9997
4067.7349   1.0008
4067.7528   0.9890
4067.7707   0.9819
4067.7885   0.9741
4067.8064   0.9582
4067.8243   0.9548
4067.8422   0.9496
4067.8600   0.9434
4067.8779   0.9432
4067.8958   0.9323
4067.9137   0.9278
4067.9315   0.9255
4067.9494   0.9259
4067.9673   0.9319
4067.9852   0.9343
4068.0030   0.9328
4068.0209   0.9322
4068.0388   0.9350
4068.0567   0.9388
4068.0745   0.9377
4068.0924   0.9399
4068.1103   0.9485
4068.1281   0.9539
4068.1460   0.9539
4068.1639   0.9636
4068.1818   0.9770
4068.1996   0.9842
4068.2175   0.9886
4068.2354   0.9930
4068.2533   0.9994
4068.2711   1.0000
4068.2890   0.9968
4068.3069   0.9894
4068.3248   0.9916
4068.3426   0.9935
4068.3605  -0.9871
4068.3784  -0.9966
4068.3962  -0.9969
4068.4141  -0.9962
4068.4320  -0.9835
4068.4499  -0.9852
4068.4677  -0.9958
4068.4856  -0.9897
4068.5035  -0.9956
4068.5214  -0.9944
4068.5392  -1.0009
4068.5571  -0.9979
4068.5750  -0.9974
4068.5929  -0.9997
4068.6107  -1.0004
4068.6286  -0.9954
4068.6465  -1.0006
4068.6643  -1.0002
4068.6822  -0.9988
4068.7001  -0.9982
% 2600-4071738_094  0.9965  92
4070.9342  -0.9075
4070.9521  -0.9208
4070.9699  -0.9274
4070.9878  -0.9275
4071.0057  -0.9398
4071.0236  -0.9536
4071.0414  -0.9662
4071.0593  -0.9677
4071.0772  -0.9729
4071.0951  -0.9825
4071.1129  -0.9810
4071.1308  -0.9846
4071.1487  -0.9892
4071.1665  -0.9867
4071.1844  -0.9839
4071.2023  -0.9862
4071.2202  -0.9888
4071.2380  -0.9932
4071.2559  -0.9965
4071.2738  -1.0023
4071.2917  -0.9979
4071.3095  -0.9930
4071.3274  -0.9956
4071.3453   0.9971
4071.3632   1.0007
4071.3810   0.9971
4071.3989   0.9917
4071.4168   0.9961
4071.4346   0.9958
4071.4525   0.9874
4071.4704   0.9807
4071.4883   0.9714
4071.5061   0.9512
4071.5240   0.9337
4071.5419   0.9078
4071.5598   0.8778
4071.5776   0.8504
4071.5955   0.8213
4071.6134   0.7981
4071.6313   0.7768
4071.6491   0.7628
4071.6670   0.7508
4071.6849   0.7404
4071.7028   0.7356
4071.7206   0.7304
4071.7385   0.7290
4071.7564   0.7324
4071.7742   0.7363
4071.7921   0.7429
4071.8100   0.7484
4071.8279   0.7604
4071.8457   0.7792
4071.8636   0.8034
4071.8815   0.8238
4071.8994   0.8520
4071.9172   0.8775
4071.9351   0.9059
4071.9530   0.9335
4071.9709   0.9470
4071.9887   0.9698
4072.0066   0.9869
4072.0245   0.9888
4072.0423   0.9994
4072.0602   1.0015
4072.0781   0.9970
4072.0960   1.0000
4072.1138   1.0017
4072.1317   1.0045
4072.1496   1.0035
4072.1675  -0.9986
4072.1853  -1.0023
4072.2032  -1.0010
4072.2211  -0.9990
4072.2390  -0.9916
4072.2568  -0.9932
4072.2747  -0.9971
4072.2926  -0.9935
4072.3104  -0.9889
4072.3283  -0.9894
4072.3462  -0.9822
4072.3641  -0.9714
4072.3819  -0.9649
4072.3998  -0.9567
4072.4177  -0.9513
4072.4356  -0.9556
4072.4534  -0.9547
4072.4713  -0.9512
4072.4892  -0.9523
4072.5071  -0.9500
4072.5249  -0.9450
4072.5428  -0.9425
4072.5607  -0.9418
% 2401-4072561_024  0.9934  71
4071.8994  -0.8546
4071.9172  -0.8802
4071.9351  -0.9087
4071.9530  -0.9364
4071.9709  -0.9500
4071.9887  -0.9728
4072.0066  -0.9899
4072.0245  -0.9919
4072.0423  -1.0025
4072.0602  -1.0046
4072.0781  -1.0001
4072.0960  -1.0031
4072.1138  -1.0048
4072.1317  -1.0076
4072.1496  -1.0066
4072.1675  -1.0017
4072.1853  -1.0054
4072.2032  -1.0041
4072.2211  -1.0021
4072.2390  -0.9947
4072.2568   0.9963
4072.2747   1.0002
4072.2926   0.9966
4072.3105   0.9919
4072.3283   0.9925
4072.3462   0.9853
4072.3641   0.9744
4072.3819   0.9679
4072.3998   0.9596
4072.4177   0.9543
4072.4356   0.9586
4072.4534   0.9577
4072.4713   0.9542
4072.4892   0.9553
4072.5071   0.9530
4072.5249   0.9480
4072.5428   0.9454
4072.5607   0.9447
4072.5786   0.9478
4072.5964   0.9514
4072.6143   0.9442
4072.6322   0.9458
4072.6500   0.9475
4072.6679   0.9487
4072.6858   0.9544
4072.7037   0.9478
4072.7215   0.9564
4072.7394   0.9627
4072.7573   0.9616
4072.7752   0.9717
4072.7930   0.9796
4072.8109   0.9859
4072.8288   0.9813
4072.8467   0.9758
4072.8645   0.9811
4072.8824  -0.9852
4072.9003  -0.9883
4072.9181  -0.9874
4072.9360  -0.9853
4072.9539  -0.9801
4072.9718  -0.9804
4072.9896  -0.9827
4073.0075  -0.9784
4073.0254  -0.9742
4073.0433  -0.9718
4073.0611  -0.9737
4073.0790  -0.9787
4073.0969  -0.9752
4073.1148  -0.9725
4073.1326  -0.9691
4073.1505  -0.9691
% 2600-4073762_018  0.9465  78
4073.0433  -1.0200
4073.0612  -1.0220
4073.0791  -1.0272
4073.0970  -1.0236
4073.1148  -1.0207
4073.1327  -1.0171
4073.1506  -1.0171
4073.1685  -1.0217
4073.1863  -1.0199
4073.2042  -1.0186
4073.2221  -1.0156
4073.2400  -1.0101
4073.2578  -1.0106
4073.2757  -1.0105
4073.2936  -1.0085
4073.3114  -1.0061
4073.3293  -1.0074
4073.3472  -1.0045
4073.3651  -0.9968
4073.3829  -0.9987
4073.4008  -0.9944
4073.4187   0.9951
4073.4366   1.0039
4073.4544   1.0017
4073.4723   0.9948
4073.4902   0.9912
4073.5081   0.9937
4073.5259   0.9884
4073.5438   0.9853
4073.5617   0.9801
4073.5796   0.9716
4073.5974   0.9701
4073.6153   0.9704
4073.6332   0.9683
4073.6510   0.9606
4073.6689   0.9558
4073.6868   0.9534
4073.7047   0.9544
4073.7225   0.9575
4073.7404   0.9586
4073.7583   0.9630
4073.7762   0.9622
4073.7940   0.9601
4073.8119   0.9634
4073.8298   0.9622
4073.8477   0.9582
4073.8655   0.9575
4073.8834   0.9586
4073.9013   0.9662
4073.9191   0.9700
4073.9370   0.9748
4073.9549   0.9740
4073.9728   0.9802
4073.9906   0.9849
4074.0085   0.9849
4074.0264   0.9919
4074.0443   0.9908
4074.0621   0.9885
4074.0800   0.9931
4074.0979   0.9951
4074.1158  -0.9912
4074.1336  -0.9913
4074.1515  -0.9906
4074.1694  -0.9892
4074.1872  -0.9848
4074.2051  -0.9860
4074.2230  -0.9908
4074.2409  -0.9941
4074.2587  -0.9923
4074.2766  -0.9962
4074.2945  -0.9942
4074.3124  -0.9923
4074.3302  -0.9962
4074.3481  -0.9995
4074.3660  -0.9997
4074.3839  -1.0006
4074.4017  -0.9980
4074.4196  -1.0019
% 2600-4074786_014  0.9487  71
4074.1873  -0.9825
4074.2051  -0.9838
4074.2230  -0.9885
4074.2409  -0.9918
4074.2587  -0.9900
4074.2766  -0.9939
4074.2945  -0.9919
4074.3124  -0.9900
4074.3302  -0.9939
4074.3481  -0.9971
4074.3660  -0.9974
4074.3839  -0.9983
4074.4017  -0.9957
4074.4196  -0.9996
4074.4375  -0.9986
4074.4554  -0.9935
4074.4732  -0.9963
4074.4911   0.9985
4074.5090   0.9943
4074.5268   0.9975
4074.5447   0.9976
4074.5626   0.9898
4074.5805   0.9847
4074.5983   0.9792
4074.6162   0.9773
4074.6341   0.9737
4074.6520   0.9754
4074.6698   0.9702
4074.6877   0.9644
4074.7056   0.9597
4074.7235   0.9617
4074.7413   0.9603
4074.7592   0.9638
4074.7771   0.9658
4074.7949   0.9652
4074.8128   0.9664
4074.8307   0.9633
4074.8486   0.9642
4074.8664   0.9677
4074.8843   0.9734
4074.9022   0.9698
4074.9201   0.9696
4074.9379   0.9774
4074.9558   0.9810
4074.9737   0.9770
4074.9916   0.9853
4075.0094   0.9929
4075.0273   0.9965
4075.0452   0.9983
4075.0630   0.9992
4075.0809   1.0051
4075.0988   0.9978
4075.1167  -0.9911
4075.1345  -0.9917
4075.1524  -0.9922
4075.1703  -0.9964
4075.1882  -0.9929
4075.2060  -0.9892
4075.2239  -0.9887
4075.2418  -0.9887
4075.2597  -0.9877
4075.2775  -0.9836
4075.2954  -0.9767
4075.3133  -0.9740
4075.3312  -0.9740
4075.3490  -0.9701
4075.3669  -0.9629
4075.3848  -0.9577
4075.4026  -0.9543
4075.4205  -0.9554
4075.4384  -0.9549
% 1401-4075452_015  0.9483  72
4074.7234  -0.9621
4074.7412  -0.9607
4074.7591  -0.9643
4074.7770  -0.9663
4074.7949  -0.9656
4074.8127  -0.9668
4074.8306  -0.9637
4074.8485  -0.9646
4074.8664  -0.9681
4074.8842  -0.9738
4074.9021  -0.9703
4074.9200  -0.9700
4074.9378  -0.9779
4074.9557  -0.9814
4074.9736  -0.9774
4074.9915  -0.9858
4075.0093  -0.9934
4075.0272  -0.9969
4075.0451  -0.9987
4075.0630  -0.9996
4075.0808  -1.0055
4075.0987   0.9982
4075.1166   0.9916
4075.1345   0.9921
4075.1523   0.9926
4075.1702   0.9968
4075.1881   0.9934
4075.2059   0.9897
4075.2238   0.9891
4075.2417   0.9891
4075.2596   0.9881
4075.2774   0.9840
4075.2953   0.9771
4075.3132   0.9744
4075.3311   0.9744
4075.3489   0.9705
4075.3668   0.9633
4075.3847   0.9581
4075.4026   0.9547
4075.4204   0.9558
4075.4383   0.9553
4075.4562   0.9526
4075.4741   0.9552
4075.4919   0.9571
4075.5098   0.9595
4075.5277   0.9629
4075.5455   0.9637
4075.5634   0.9659
4075.5813   0.9712
4075.5992   0.9750
4075.6170   0.9827
4075.6349   0.9831
4075.6528   0.9847
4075.6707   0.9950
4075.6885   0.9960
4075.7064   0.9999
4075.7243  -0.9977
4075.7422  -0.9951
4075.7600  -0.9955
4075.7779  -0.9930
4075.7958  -0.9929
4075.8136  -0.9889
4075.8315  -0.9919
4075.8494  -0.9930
4075.8673  -0.9967
4075.8851  -0.9962
4075.9030  -0.9947
4075.9209  -0.9963
4075.9388  -1.0015
4075.9566  -0.9965
4075.9745  -1.0018
4075.9924  -0.9990
% 3801-4077709_118  0.9907 110
4076.6001  -0.9277
4076.6180  -0.9205
4076.6359  -0.9133
4076.6538  -0.9050
4076.6716  -0.9004
4076.6895  -0.8958
4076.7074  -0.8914
4076.7253  -0.8881
4076.7431  -0.8873
4076.7610  -0.8949
4076.7789  -0.8991
4076.7968  -0.9039
4076.8146  -0.9140
4076.8325  -0.9210
4076.8504  -0.9301
4076.8682  -0.9377
4076.8861  -0.9416
4076.9040  -0.9475
4076.9219  -0.9541
4076.9397  -0.9548
4076.9576  -0.9556
4076.9755  -0.9656
4076.9934  -0.9688
4077.0112  -0.9752
4077.0291  -0.9837
4077.0470  -0.9829
4077.0649  -0.9917
4077.0827  -0.9927
4077.1006  -0.9890
4077.1185  -0.9970
4077.1363  -1.0002
4077.1542   1.0008
4077.1721   0.9978
4077.1900   0.9958
4077.2078   0.9939
4077.2257   0.9911
4077.2436   0.9903
4077.2615   0.9895
4077.2793   0.9930
4077.2972   0.9884
4077.3151   0.9859
4077.3330   0.9835
4077.3508   0.9789
4077.3687   0.9765
4077.3866   0.9739
4077.4044   0.9742
4077.4223   0.9645
4077.4402   0.9587
4077.4581   0.9415
4077.4759   0.9259
4077.4938   0.9021
4077.5117   0.8740
4077.5296   0.8444
4077.5474   0.8143
4077.5653   0.7849
4077.5832   0.7521
4077.6011   0.7254
4077.6189   0.7076
4077.6368   0.6921
4077.6547   0.6829
4077.6726   0.6768
4077.6904   0.6763
4077.7083   0.6757
4077.7262   0.6801
4077.7440   0.6881
4077.7619   0.6955
4077.7798   0.7057
4077.7977   0.7196
4077.8155   0.7363
4077.8334   0.7560
4077.8513   0.7808
4077.8692   0.8108
4077.8870   0.8453
4077.9049   0.8788
4077.9228   0.9122
4077.9407   0.9396
4077.9585   0.9599
4077.9764   0.9770
4077.9943   0.9826
4078.0121   0.9874
4078.0300   0.9949
4078.0479   0.9950
4078.0658   0.9969
4078.0836   1.0006
4078.1015   1.0031
4078.1194   0.9987
4078.1373  -0.9971
4078.1551  -1.0022
4078.1730  -0.9956
4078.1909  -0.9958
4078.2088  -0.9956
4078.2266  -0.9954
4078.2445  -0.9921
4078.2624  -0.9899
4078.2802  -0.9871
4078.2981  -0.9851
4078.3160  -0.9863
4078.3339  -0.9902
4078.3517  -0.9911
4078.3696  -0.9912
4078.3875  -0.9872
4078.4054  -0.9872
4078.4232  -0.9916
4078.4411  -0.9913
4078.4590  -0.9888
4078.4769  -0.9898
4078.4947  -0.9909
4078.5126  -0.9888
4078.5305  -0.9949
4078.5483  -0.9985
% 2600-4078353_009  0.9999  64
4077.9048  -0.8707
4077.9227  -0.9038
4077.9406  -0.9310
4077.9585  -0.9511
4077.9763  -0.9680
4077.9942  -0.9736
4078.0121  -0.9783
4078.0299  -0.9857
4078.0478  -0.9858
4078.0657  -0.9877
4078.0836  -0.9914
4078.1014  -0.9939
4078.1193  -0.9895
4078.1372   0.9879
4078.1551   0.9930
4078.1729   0.9864
4078.1908   0.9866
4078.2087   0.9864
4078.2266   0.9862
4078.2444   0.9830
4078.2623   0.9808
4078.2802   0.9780
4078.2980   0.9760
4078.3159   0.9772
4078.3338   0.9811
4078.3517   0.9820
4078.3695   0.9821
4078.3874   0.9781
4078.4053   0.9781
4078.4232   0.9825
4078.4410   0.9822
4078.4589   0.9797
4078.4768   0.9807
4078.4947   0.9818
4078.5125   0.9797
4078.5304   0.9857
4078.5483   0.9893
4078.5661   0.9894
4078.5840   0.9949
4078.6019   0.9976
4078.6198   0.9963
4078.6376   0.9977
4078.6555   0.9990
4078.6734   0.9980
4078.6913   1.0026
4078.7091  -1.0026
4078.7270  -1.0008
4078.7449  -1.0003
4078.7628  -1.0024
4078.7806  -1.0053
4078.7985  -1.0010
4078.8164  -0.9986
4078.8343  -0.9986
4078.8521  -1.0001
4078.8700  -1.0019
4078.8879  -0.9981
4078.9057  -0.9982
4078.9236  -0.9984
4078.9415  -0.9946
4078.9594  -0.9986
4078.9772  -0.9995
4078.9951  -0.9980
4079.0130  -0.9982
4079.0309  -0.9924
% 2401-4082285_015  1.0009  94
4081.3723  -0.9880
4081.3902  -0.9882
4081.4081  -0.9939
4081.4259  -0.9915
4081.4438  -0.9881
4081.4617  -0.9908
4081.4795  -0.9975
4081.4974  -0.9954
4081.5153  -0.9988
4081.5332  -0.9972
4081.5510  -0.9918
4081.5689  -0.9952
4081.5868  -0.9994
4081.6047  -0.9983
4081.6225  -0.9962
4081.6404  -0.9959
4081.6583  -0.9958
4081.6762  -0.9997
4081.6940  -0.9980
4081.7119  -0.9967
4081.7298  -0.9981
4081.7476  -1.0010
4081.7655  -0.9975
4081.7834  -0.9968
4081.8013  -0.9989
4081.8191  -0.9954
4081.8370   0.9919
4081.8549   0.9932
4081.8728   0.9955
4081.8906   0.9979
4081.9085   0.9988
4081.9264   0.9964
4081.9443   0.9944
4081.9621   0.9970
4081.9800   0.9945
4081.9979   0.9931
4082.0157   0.9963
4082.0336   0.9943
4082.0515   0.9924
4082.0694   0.9896
4082.0872   0.9873
4082.1051   0.9825
4082.1230   0.9746
4082.1409   0.9722
4082.1587   0.9692
4082.1766   0.9693
4082.1945   0.9686
4082.2124   0.9672
4082.2302   0.9643
4082.2481   0.9621
4082.2660   0.9617
4082.2839   0.9645
4082.3017   0.9622
4082.3196   0.9655
4082.3375   0.9679
4082.3553   0.9645
4082.3732   0.9662
4082.3911   0.9691
4082.4090   0.9697
4082.4268   0.9713
4082.4447   0.9759
4082.4626   0.9757
4082.4805   0.9789
4082.4983   0.9851
4082.5162   0.9907
4082.5341   0.9951
4082.5520   0.9955
4082.5698   0.9910
4082.5877   0.9944
4082.6056   0.9990
4082.6234   0.9976
4082.6413   0.9949
4082.6592   1.0024
4082.6771  -1.0008
4082.6949  -1.0008
4082.7128  -0.9991
4082.7307  -0.9972
4082.7486  -0.9949
4082.7664  -0.9916
4082.7843  -0.9935
4082.8022  -0.9958
4082.8201  -0.9936
4082.8379  -0.9971
4082.8558  -0.9971
4082.8737  -0.9928
4082.8915  -0.9945
4082.9094  -0.9933
4082.9273  -0.9930
4082.9452  -0.9924
4082.9630  -0.9921
4082.9809  -0.9922
4082.9988  -0.9937
4083.0167  -0.9928
4083.0345  -0.9906
% 2600-4084492_017  1.0000  61
4083.9103  -0.9914
4083.9282  -0.9922
4083.9460  -0.9933
4083.9639  -0.9923
4083.9818  -0.9943
4083.9997  -1.0003
4084.0175  -0.9996
4084.0354  -1.0023
4084.0533  -1.0032
4084.0712  -0.9969
4084.0890  -0.9969
4084.1069  -1.0016
4084.1248  -1.0004
4084.1427  -0.9958
4084.1605  -0.9976
4084.1784  -0.9983
4084.1963  -0.9993
4084.2141   0.9999
4084.2320   0.9986
4084.2499   1.0010
4084.2678   0.9958
4084.2856   0.9889
4084.3035   0.9842
4084.3214   0.9794
4084.3393   0.9765
4084.3571   0.9707
4084.3750   0.9643
4084.3929   0.9605
4084.4108   0.9601
4084.4286   0.9569
4084.4465   0.9566
4084.4644   0.9542
4084.4822   0.9517
4084.5001   0.9534
4084.5180   0.9520
4084.5359   0.9513
4084.5537   0.9564
4084.5716   0.9558
4084.5895   0.9610
4084.6074   0.9593
4084.6252   0.9616
4084.6431   0.9661
4084.6610   0.9691
4084.6789   0.9700
4084.6967   0.9772
4084.7146   0.9841
4084.7325   0.9914
4084.7503   0.9919
4084.7682  -0.9914
4084.7861  -0.9920
4084.8040  -0.9911
4084.8218  -0.9906
4084.8397  -0.9836
4084.8576  -0.9802
4084.8755  -0.9801
4084.8933  -0.9850
4084.9112  -0.9823
4084.9291  -0.9817
4084.9470  -0.9779
4084.9648  -0.9792
4084.9827  -0.9781
% 2401-4086128_015  1.0009  66
4085.6261  -0.9911
4085.6440  -0.9883
4085.6619  -0.9861
4085.6798  -0.9869
4085.6976  -0.9885
4085.7155  -0.9869
4085.7334  -0.9889
4085.7513  -0.9865
4085.7691  -0.9882
4085.7870  -0.9889
4085.8049  -0.9873
4085.8228  -0.9911
4085.8406  -0.9894
4085.8585  -0.9873
4085.8764   0.9908
4085.8942   0.9899
4085.9121   0.9846
4085.9300   0.9828
4085.9479   0.9789
4085.9657   0.9737
4085.9836   0.9697
4086.0015   0.9664
4086.0194   0.9648
4086.0372   0.9670
4086.0551   0.9648
4086.0730   0.9627
4086.0909   0.9630
4086.1087   0.9635
4086.1266   0.9654
4086.1445   0.9618
4086.1623   0.9604
4086.1802   0.9619
4086.1981   0.9643
4086.2160   0.9658
4086.2338   0.9655
4086.2517   0.9684
4086.2696   0.9714
4086.2875   0.9750
4086.3053   0.9786
4086.3232   0.9822
4086.3411   0.9874
4086.3590   0.9901
4086.3768   0.9895
4086.3947   0.9952
4086.4126   1.0001
4086.4304   0.9987
4086.4483   0.9986
4086.4662  -1.0027
4086.4841  -1.0010
4086.5019  -0.9944
4086.5198  -0.9916
4086.5377  -0.9902
4086.5556  -0.9913
4086.5734  -0.9899
4086.5913  -0.9863
4086.6092  -0.9835
4086.6271  -0.9847
4086.6449  -0.9854
4086.6628  -0.9830
4086.6807  -0.9854
4086.6985  -0.9843
4086.7164  -0.9838
4086.7343  -0.9819
4086.7522  -0.9808
4086.7700  -0.9793
4086.7879  -0.9823
% 2601-4111876_009  0.9681  54
4111.4517  -0.9909
4111.4697  -0.9895
4111.4877  -0.9888
4111.5057  -0.9907
4111.5237  -0.9875
4111.5417  -0.9903
4111.5597  -0.9934
4111.5777  -0.9926
4111.5957  -0.9915
4111.6137  -0.9920
4111.6317  -0.9940
4111.6497   0.9962
4111.6677   0.9928
4111.6857   0.9858
4111.7037   0.9849
4111.7217   0.9813
4111.7397   0.9809
4111.7578   0.9839
4111.7758   0.9813
4111.7938   0.9769
4111.8118   0.9759
4111.8298   0.9762
4111.8478   0.9746
4111.8658   0.9749
4111.8838   0.9784
4111.9018   0.9777
4111.9198   0.9819
4111.9378   0.9830
4111.9558   0.9806
4111.9738   0.9783
4111.9918   0.9809
4112.0098   0.9844
4112.0278   0.9827
4112.0458   0.9890
4112.0638   0.9974
4112.0818   0.9979
4112.0998   0.9956
4112.1178   0.9998
4112.1358  -1.0032
4112.1538  -1.0002
4112.1718  -1.0019
4112.1898  -1.0018
4112.2078  -1.0001
4112.2259  -0.9990
4112.2439  -1.0020
4112.2619  -1.0004
4112.2799  -1.0024
4112.2979  -1.0042
4112.3159  -1.0027
4112.3339  -0.9992
4112.3519  -1.0005
4112.3699  -1.0006
4112.3879  -0.9992
4112.4059  -0.9980
% 2600-4114445_006  0.9947  70
4113.8462  -0.9919
4113.8642  -0.9921
4113.8822  -0.9943
4113.9002  -0.9936
4113.9182  -0.9928
4113.9362  -0.9976
4113.9542  -0.9941
4113.9722  -0.9916
4113.9902  -0.9943
4114.0082  -0.9946
4114.0262  -0.9947
4114.0442  -0.9977
4114.0622  -0.9952
4114.0802  -0.9974
4114.0982  -0.9946
4114.1163  -0.9965
4114.1343   0.9984
4114.1523   1.0009
4114.1703   0.9962
4114.1883   0.9951
4114.2063   0.9951
4114.2243   0.9951
4114.2423   0.9909
4114.2603   0.9879
4114.2783   0.9883
4114.2963   0.9875
4114.3143   0.9884
4114.3323   0.9850
4114.3503   0.9885
4114.3683   0.9864
4114.3863   0.9823
4114.4043   0.9833
4114.4223   0.9853
4114.4403   0.9845
4114.4583   0.9873
4114.4763   0.9857
4114.4943   0.9895
4114.5123   0.9865
4114.5303   0.9842
4114.5483   0.9873
4114.5663   0.9917
4114.5843   0.9921
4114.6024   0.9922
4114.6204   0.9900
4114.6384   0.9877
4114.6564   0.9930
4114.6744   0.9969
4114.6924   1.0004
4114.7104   1.0035
4114.7284   0.9989
4114.7464   0.9980
4114.7644  -1.0009
4114.7824  -0.9971
4114.8004  -1.0001
4114.8184  -1.0013
4114.8364  -0.9976
4114.8544  -0.9983
4114.8724  -0.9997
4114.8904  -0.9980
4114.9084  -1.0011
4114.9264  -1.0034
4114.9444  -0.9987
4114.9624  -0.9983
4114.9804  -0.9994
4114.9984  -0.9987
4115.0164  -0.9989
4115.0344  -0.9991
4115.0524  -0.9971
4115.0705  -0.9981
4115.0885  -1.0002
% 2600-4118544_047  1.0014  85
4117.7169  -0.9980
4117.7349  -0.9975
4117.7529  -0.9958
4117.7709  -0.9954
4117.7889  -0.9982
4117.8069  -1.0018
4117.8249  -0.9998
4117.8429  -0.9945
4117.8610  -0.9953
4117.8790  -1.0000
4117.8970  -1.0009
4117.9150  -1.0008
4117.9330  -0.9976
4117.9510  -0.9960
4117.9690  -0.9947
4117.9870  -0.9949
4118.0050  -0.9960
4118.0230  -0.9998
4118.0410  -0.9988
4118.0590  -0.9957
4118.0770  -0.9939
4118.0950  -0.9952
4118.1130  -0.9988
4118.1310  -0.9996
4118.1490   0.9964
4118.1670   0.9990
4118.1850   0.9985
4118.2030   0.9980
4118.2210   0.9992
4118.2390   0.9989
4118.2570   0.9976
4118.2750   0.9935
4118.2930   0.9890
4118.3110   0.9831
4118.3291   0.9722
4118.3471   0.9582
4118.3651   0.9413
4118.3831   0.9264
4118.4011   0.9127
4118.4191   0.9037
4118.4371   0.8951
4118.4551   0.8901
4118.4731   0.8864
4118.4911   0.8820
4118.5091   0.8784
4118.5271   0.8753
4118.5451   0.8770
4118.5631   0.8776
4118.5811   0.8748
4118.5991   0.8747
4118.6171   0.8781
4118.6351   0.8813
4118.6531   0.8864
4118.6711   0.8940
4118.6891   0.9021
4118.7071   0.9122
4118.7251   0.9252
4118.7431   0.9431
4118.7611   0.9588
4118.7791   0.9711
4118.7971   0.9803
4118.8152   0.9848
4118.8332   0.9837
4118.8512   0.9857
4118.8692   0.9877
4118.8872   0.9846
4118.9052  -0.9882
4118.9232  -0.9914
4118.9412  -0.9900
4118.9592  -0.9897
4118.9772  -0.9915
4118.9952  -0.9913
4119.0132  -0.9945
4119.0312  -1.0006
4119.0492  -1.0019
4119.0672  -1.0002
4119.0852  -0.9982
4119.1032  -0.9996
4119.1212  -0.9999
4119.1392  -0.9995
4119.1572  -0.9992
4119.1752  -0.9998
4119.1932  -1.0019
4119.2112  -1.0048
4119.2292  -1.0039
% 2601-4119519_013  1.0050  70
4118.8872  -0.9811
4118.9052  -0.9847
4118.9232  -0.9879
4118.9412  -0.9865
4118.9593  -0.9862
4118.9773  -0.9880
4118.9953  -0.9878
4119.0133  -0.9909
4119.0313  -0.9970
4119.0493  -0.9983
4119.0673  -0.9966
4119.0853  -0.9946
4119.1033  -0.9960
4119.1213  -0.9963
4119.1393  -0.9959
4119.1573  -0.9956
4119.1753  -0.9962
4119.1933  -0.9983
4119.2113   1.0012
4119.2293   1.0003
4119.2473   0.9977
4119.2653   0.9967
4119.2833   0.9972
4119.3013   0.9929
4119.3193   0.9869
4119.3373   0.9802
4119.3553   0.9763
4119.3733   0.9772
4119.3913   0.9774
4119.4093   0.9748
4119.4273   0.9723
4119.4454   0.9683
4119.4634   0.9671
4119.4814   0.9654
4119.4994   0.9688
4119.5174   0.9658
4119.5354   0.9661
4119.5534   0.9690
4119.5714   0.9710
4119.5894   0.9690
4119.6074   0.9708
4119.6254   0.9735
4119.6434   0.9728
4119.6614   0.9761
4119.6794   0.9781
4119.6974   0.9803
4119.7154   0.9822
4119.7334   0.9865
4119.7514   0.9890
4119.7694   0.9909
4119.7874   0.9908
4119.8054   0.9911
4119.8234   0.9932
4119.8414  -0.9940
4119.8594  -0.9945
4119.8774  -0.9912
4119.8954  -0.9912
4119.9134  -0.9929
4119.9315  -0.9899
4119.9495  -0.9916
4119.9675  -0.9908
4119.9855  -0.9885
4120.0035  -0.9836
4120.0215  -0.9838
4120.0395  -0.9867
4120.0575  -0.9829
4120.0755  -0.9788
4120.0935  -0.9798
4120.1115  -0.9788
4120.1295  -0.9797
% 2600-4120206_008  1.0027  71
4119.5533  -0.9713
4119.5713  -0.9733
4119.5893  -0.9712
4119.6073  -0.9730
4119.6253  -0.9758
4119.6433  -0.9751
4119.6613  -0.9784
4119.6793  -0.9804
4119.6973  -0.9826
4119.7153  -0.9844
4119.7334  -0.9887
4119.7514  -0.9912
4119.7694  -0.9931
4119.7874  -0.9930
4119.8054  -0.9934
4119.8234  -0.9955
4119.8414  -0.9963
4119.8594   0.9968
4119.8774   0.9935
4119.8954   0.9935
4119.9134   0.9952
4119.9314   0.9922
4119.9494   0.9939
4119.9674   0.9930
4119.9854   0.9907
4120.0034   0.9858
4120.0214   0.9860
4120.0394   0.9889
4120.0574   0.9851
4120.0754   0.9810
4120.0934   0.9820
4120.1114   0.9810
4120.1294   0.9819
4120.1474   0.9837
4120.1654   0.9830
4120.1834   0.9827
4120.2015   0.9825
4120.2195   0.9835
4120.2375   0.9841
4120.2555   0.9848
4120.2735   0.9866
4120.2915   0.9873
4120.3095   0.9864
4120.3275   0.9880
4120.3455   0.9910
4120.3635   0.9898
4120.3815   0.9885
4120.3995   0.9921
4120.4175   0.9947
4120.4355   0.9958
4120.4535   0.9986
4120.4715   1.0003
4120.4895   0.9999
4120.5075  -0.9987
4120.5255  -1.0008
4120.5435  -0.9994
4120.5615  -1.0018
4120.5795  -1.0009
4120.5975  -0.9954
4120.6155  -0.9984
4120.6335  -0.9982
4120.6515  -0.9990
4120.6695  -0.9990
4120.6876  -0.9983
4120.7056  -0.9960
4120.7236  -0.9956
4120.7416  -0.9928
4120.7596  -0.9955
4120.7776  -0.9972
4120.7956  -0.9932
4120.8136  -0.9964
% 2700-4121318_006  0.9996  66
4120.7056  -0.9991
4120.7236  -0.9987
4120.7416  -0.9959
4120.7596  -0.9986
4120.7776  -1.0003
4120.7956  -0.9963
4120.8136  -0.9995
4120.8316  -0.9999
4120.8496  -0.9987
4120.8676  -0.9965
4120.8856  -0.9952
4120.9036  -0.9988
4120.9216  -0.9961
4120.9396  -0.9964
4120.9576  -0.9996
4120.9756  -0.9997
4120.9936   1.0017
4121.0116   1.0008
4121.0296   0.9968
4121.0477   0.9965
4121.0657   0.9949
4121.0837   0.9938
4121.1017   0.9926
4121.1197   0.9869
4121.1377   0.9896
4121.1557   0.9897
4121.1737   0.9846
4121.1917   0.9851
4121.2097   0.9856
4121.2277   0.9847
4121.2457   0.9819
4121.2637   0.9837
4121.2817   0.9873
4121.2997   0.9851
4121.3177   0.9828
4121.3357   0.9818
4121.3537   0.9843
4121.3717   0.9865
4121.3897   0.9877
4121.4077   0.9882
4121.4257   0.9866
4121.4437   0.9895
4121.4617   0.9911
4121.4797   0.9910
4121.4977   0.9934
4121.5158   0.9974
4121.5338   0.9989
4121.5518   0.9998
4121.5698   1.0006
4121.5878  -0.9980
4121.6058  -0.9973
4121.6238  -0.9921
4121.6418  -0.9933
4121.6598  -0.9938
4121.6778  -0.9937
4121.6958  -0.9919
4121.7138  -0.9870
4121.7318  -0.9873
4121.7498  -0.9873
4121.7678  -0.9841
4121.7858  -0.9835
4121.8038  -0.9813
4121.8218  -0.9817
4121.8398  -0.9850
4121.8578  -0.9848
4121.8758  -0.9873
% 2600-4121802_006  1.0003  69
4121.2817  -0.9866
4121.2997  -0.9844
4121.3177  -0.9821
4121.3357  -0.9811
4121.3537  -0.9836
4121.3717  -0.9858
4121.3897  -0.9870
4121.4077  -0.9875
4121.4257  -0.9859
4121.4437  -0.9888
4121.4617  -0.9904
4121.4797  -0.9903
4121.4978  -0.9927
4121.5158  -0.9967
4121.5338  -0.9982
4121.5518  -0.9991
4121.5698   0.9999
4121.5878   0.9973
4121.6058   0.9966
4121.6238   0.9914
4121.6418   0.9926
4121.6598   0.9931
4121.6778   0.9930
4121.6958   0.9912
4121.7138   0.9863
4121.7318   0.9866
4121.7498   0.9866
4121.7678   0.9834
4121.7858   0.9828
4121.8038   0.9806
4121.8218   0.9810
4121.8398   0.9843
4121.8578   0.9841
4121.8758   0.9866
4121.8938   0.9817
4121.9118   0.9828
4121.9298   0.9840
4121.9478   0.9845
4121.9658   0.9870
4121.9839   0.9881
4122.0019   0.9927
4122.0199   0.9930
4122.0379   0.9963
4122.0559   0.9995
4122.0739   0.9991
4122.0919   0.9968
4122.1099   1.0007
4122.1279   0.9990
4122.1459   1.0008
4122.1639   1.0020
4122.1819  -0.9994
4122.1999  -0.9999
4122.2179  -0.9980
4122.2359  -1.0002
4122.2539  -0.9973
4122.2719  -0.9957
4122.2899  -0.9977
4122.3079  -0.9980
4122.3259  -0.9968
4122.3439  -0.9915
4122.3619  -0.9871
4122.3799  -0.9839
4122.3979  -0.9790
4122.4159  -0.9713
4122.4339  -0.9576
4122.4520  -0.9430
4122.4700  -0.9287
4122.4880  -0.9078
4122.5060  -0.8921
% 2601-4122659_059  1.0000  88
4121.6777  -0.9933
4121.6957  -0.9915
4121.7137  -0.9866
4121.7317  -0.9869
4121.7498  -0.9869
4121.7678  -0.9837
4121.7858  -0.9831
4121.8038  -0.9809
4121.8218  -0.9813
4121.8398  -0.9846
4121.8578  -0.9844
4121.8758  -0.9869
4121.8938  -0.9820
4121.9118  -0.9831
4121.9298  -0.9843
4121.9478  -0.9848
4121.9658  -0.9873
4121.9838  -0.9884
4122.0018  -0.9930
4122.0198  -0.9933
4122.0378  -0.9966
4122.0558  -0.9998
4122.0738  -0.9994
4122.0918  -0.9971
4122.1098  -1.0010
4122.1278  -0.9993
4122.1458  -1.0011
4122.1638   1.0023
4122.1818   0.9997
4122.1998   1.0002
4122.2178   0.9983
4122.2359   1.0005
4122.2539   0.9976
4122.2719   0.9960
4122.2899   0.9980
4122.3079   0.9983
4122.3259   0.9971
4122.3439   0.9918
4122.3619   0.9874
4122.3799   0.9842
4122.3979   0.9793
4122.4159   0.9716
4122.4339   0.9579
4122.4519   0.9433
4122.4699   0.9290
4122.4879   0.9081
4122.5059   0.8924
4122.5239   0.8763
4122.5419   0.8671
4122.5599   0.8594
4122.5779   0.8503
4122.5959   0.8444
4122.6139   0.8417
4122.6319   0.8396
4122.6499   0.8371
4122.6679   0.8392
4122.6859   0.8397
4122.7039   0.8438
4122.7220   0.8503
4122.7400   0.8603
4122.7580   0.8666
4122.7760   0.8751
4122.7940   0.8862
4122.8120   0.8978
4122.8300   0.9139
4122.8480   0.9338
4122.8660   0.9513
4122.8840   0.9675
4122.9020   0.9817
4122.9200   0.9918
4122.9380   0.9962
4122.9560  -0.9965
4122.9740  -0.9953
4122.9920  -0.9930
4123.0100  -0.9937
4123.0280  -0.9875
4123.0460  -0.9865
4123.0640  -0.9849
4123.0820  -0.9870
4123.1000  -0.9843
4123.1180  -0.9836
4123.1360  -0.9814
4123.1540  -0.9830
4123.1720  -0.9805
4123.1901  -0.9806
4123.2081  -0.9805
4123.2261  -0.9763
4123.2441  -0.9786
% 2601-4124783_023  0.9945  84
4124.1083  -0.9980
4124.1263  -0.9979
4124.1443  -0.9987
4124.1623  -0.9992
4124.1803  -0.9986
4124.1983  -1.0003
4124.2163  -1.0046
4124.2343  -1.0044
4124.2523  -1.0010
4124.2703  -1.0020
4124.2883  -1.0006
4124.3063  -1.0001
4124.3243  -1.0004
4124.3423  -1.0013
4124.3603  -1.0000
4124.3783  -0.9978
4124.3964  -0.9966
4124.4144  -0.9930
4124.4324  -0.9940
4124.4504   0.9945
4124.4684   0.9948
4124.4864   0.9955
4124.5044   0.9933
4124.5224   0.9919
4124.5404   0.9903
4124.5584   0.9862
4124.5764   0.9827
4124.5944   0.9757
4124.6124   0.9687
4124.6304   0.9626
4124.6484   0.9563
4124.6664   0.9560
4124.6844   0.9519
4124.7024   0.9505
4124.7204   0.9492
4124.7384   0.9432
4124.7564   0.9457
4124.7744   0.9439
4124.7924   0.9426
4124.8104   0.9459
4124.8284   0.9502
4124.8464   0.9477
4124.8645   0.9487
4124.8825   0.9507
4124.9005   0.9493
4124.9185   0.9498
4124.9365   0.9555
4124.9545   0.9593
4124.9725   0.9651
4124.9905   0.9716
4125.0085   0.9830
4125.0265   0.9856
4125.0445   0.9901
4125.0625   0.9920
4125.0805   0.9909
4125.0985   0.9902
4125.1165   0.9915
4125.1345   0.9937
4125.1525   0.9966
4125.1705   0.9971
4125.1885   1.0000
4125.2065  -0.9981
4125.2245  -0.9945
4125.2425  -0.9943
4125.2605  -0.9963
4125.2785  -0.9943
4125.2965  -0.9929
4125.3145  -0.9949
4125.3325  -0.9983
4125.3506  -0.9952
4125.3686  -0.9944
4125.3866  -0.9924
4125.4046  -0.9877
4125.4226  -0.9882
4125.4406  -0.9863
4125.4586  -0.9841
4125.4766  -0.9817
4125.4946  -0.9780
4125.5126  -0.9803
4125.5306  -0.9796
4125.5486  -0.9793
4125.5666  -0.9784
4125.5846  -0.9792
4125.6026  -0.9778
% 2600-4125620_009  0.9895  66
4124.9724  -0.9700
4124.9904  -0.9766
4125.0084  -0.9880
4125.0264  -0.9906
4125.0445  -0.9951
4125.0625  -0.9970
4125.0805  -0.9960
4125.0985  -0.9952
4125.1165  -0.9965
4125.1345  -0.9987
4125.1525  -1.0016
4125.1705  -1.0021
4125.1885  -1.0050
4125.2065  -1.0031
4125.2245  -0.9995
4125.2425  -0.9993
4125.2605  -1.0013
4125.2785  -0.9993
4125.2965  -0.9979
4125.3145  -0.9999
4125.3325   1.0033
4125.3505   1.0002
4125.3685   0.9994
4125.3865   0.9974
4125.4045   0.9927
4125.4225   0.9932
4125.4405   0.9913
4125.4585   0.9891
4125.4765   0.9867
4125.4945   0.9829
4125.5125   0.9852
4125.5306   0.9845
4125.5486   0.9842
4125.5666   0.9833
4125.5846   0.9841
4125.6026   0.9827
4125.6206   0.9840
4125.6386   0.9811
4125.6566   0.9799
4125.6746   0.9810
4125.6926   0.9759
4125.7106   0.9802
4125.7286   0.9800
4125.7466   0.9776
4125.7646   0.9819
4125.7826   0.9825
4125.8006   0.9848
4125.8186   0.9848
4125.8366   0.9851
4125.8546   0.9899
4125.8726   0.9919
4125.8906   0.9936
4125.9086   0.9954
4125.9266  -0.9917
4125.9446  -0.9900
4125.9626  -0.9897
4125.9806  -0.9871
4125.9986  -0.9806
4126.0167  -0.9798
4126.0347  -0.9781
4126.0527  -0.9778
4126.0707  -0.9775
4126.0887  -0.9740
4126.1067  -0.9745
4126.1247  -0.9744
4126.1427  -0.9718
% 2600-4126183_010  0.9860  73
4125.6206  -0.9875
4125.6386  -0.9846
4125.6567  -0.9834
4125.6747  -0.9845
4125.6927  -0.9794
4125.7107  -0.9837
4125.7287  -0.9835
4125.7467  -0.9810
4125.7647  -0.9854
4125.7827  -0.9860
4125.8007  -0.9883
4125.8187  -0.9883
4125.8367  -0.9886
4125.8547  -0.9934
4125.8727  -0.9954
4125.8907  -0.9972
4125.9087   0.9990
4125.9267   0.9952
4125.9447   0.9935
4125.9627   0.9932
4125.9807   0.9906
4125.9987   0.9841
4126.0167   0.9833
4126.0347   0.9815
4126.0527   0.9812
4126.0707   0.9809
4126.0887   0.9775
4126.1067   0.9780
4126.1248   0.9779
4126.1428   0.9752
4126.1608   0.9765
4126.1788   0.9767
4126.1968   0.9752
4126.2148   0.9766
4126.2328   0.9750
4126.2508   0.9770
4126.2688   0.9783
4126.2868   0.9782
4126.3048   0.9775
4126.3228   0.9788
4126.3408   0.9816
4126.3588   0.9845
4126.3768   0.9882
4126.3948   0.9913
4126.4128   0.9920
4126.4308   0.9917
4126.4488   0.9956
4126.4668   0.9958
4126.4848   0.9964
4126.5028   0.9974
4126.5208   0.9970
4126.5388   0.9952
4126.5568   0.9969
4126.5748  -0.9998
4126.5928  -0.9975
4126.6109  -0.9988
4126.6289  -1.0021
4126.6469  -0.9986
4126.6649  -0.9970
4126.6829  -0.9992
4126.7009  -0.9958
4126.7189  -0.9948
4126.7369  -0.9971
4126.7549  -0.9997
4126.7729  -0.9999
4126.7909  -0.9980
4126.8089  -0.9975
4126.8269  -0.9936
4126.8449  -0.9936
4126.8629  -0.9922
4126.8809  -0.9899
4126.8989  -0.9879
4126.9169  -0.9846
% 1401-4128054_117  0.9671  77
4127.4210  -0.9927
4127.4390  -0.9882
4127.4570  -0.9811
4127.4750  -0.9788
4127.4930  -0.9783
4127.5110  -0.9794
4127.5290  -0.9751
4127.5470  -0.9722
4127.5650  -0.9696
4127.5830  -0.9651
4127.6010  -0.9621
4127.6190  -0.9658
4127.6371  -0.9636
4127.6551  -0.9607
4127.6731  -0.9572
4127.6911  -0.9555
4127.7091  -0.9540
4127.7271  -0.9510
4127.7451   0.9511
4127.7631   0.9490
4127.7811   0.9452
4127.7991   0.9367
4127.8171   0.9264
4127.8351   0.9083
4127.8531   0.8887
4127.8711   0.8654
4127.8891   0.8392
4127.9071   0.8113
4127.9251   0.7819
4127.9431   0.7565
4127.9611   0.7361
4127.9791   0.7192
4127.9971   0.7055
4128.0151   0.6987
4128.0331   0.6923
4128.0511   0.6895
4128.0691   0.6896
4128.0871   0.6911
4128.1051   0.6979
4128.1232   0.7066
4128.1412   0.7178
4128.1592   0.7329
4128.1772   0.7527
4128.1952   0.7777
4128.2132   0.8012
4128.2312   0.8275
4128.2492   0.8561
4128.2672   0.8844
4128.2852   0.9141
4128.3032   0.9308
4128.3212   0.9507
4128.3392   0.9655
4128.3572   0.9815
4128.3752   0.9909
4128.3932   0.9932
4128.4112   0.9979
4128.4292   1.0052
4128.4472  -1.0024
4128.4652  -0.9993
4128.4832  -1.0013
4128.5012  -0.9968
4128.5192  -0.9865
4128.5372  -0.9732
4128.5552  -0.9613
4128.5732  -0.9525
4128.5912  -0.9406
4128.6093  -0.9286
4128.6273  -0.9211
4128.6453  -0.9157
4128.6633  -0.9086
4128.6813  -0.9036
4128.6993  -0.9024
4128.7173  -0.9009
4128.7353  -0.8984
4128.7533  -0.8992
4128.7713  -0.9024
4128.7893  -0.9046
% 2601-4128739_034  0.9671  65
4128.1591  -0.7329
4128.1771  -0.7527
4128.1951  -0.7777
4128.2131  -0.8012
4128.2311  -0.8275
4128.2491  -0.8561
4128.2671  -0.8844
4128.2852  -0.9141
4128.3032  -0.9308
4128.3212  -0.9507
4128.3392  -0.9655
4128.3572  -0.9815
4128.3752  -0.9909
4128.3932  -0.9932
4128.4112  -0.9979
4128.4292  -1.0052
4128.4472   1.0024
4128.4652   0.9993
4128.4832   1.0013
4128.5012   0.9968
4128.5192   0.9865
4128.5372   0.9732
4128.5552   0.9613
4128.5732   0.9525
4128.5912   0.9406
4128.6092   0.9286
4128.6272   0.9211
4128.6452   0.9157
4128.6632   0.9086
4128.6812   0.9036
4128.6992   0.9024
4128.7172   0.9009
4128.7352   0.8984
4128.7532   0.8992
4128.7713   0.9024
4128.7893   0.9046
4128.8073   0.9083
4128.8253   0.9130
4128.8433   0.9189
4128.8613   0.9244
4128.8793   0.9292
4128.8973   0.9386
4128.9153   0.9497
4128.9333   0.9612
4128.9513   0.9724
4128.9693   0.9839
4128.9873   0.9921
4129.0053   0.9960
4129.0233   0.9965
4129.0413  -0.9971
4129.0593  -0.9969
4129.0773  -0.9940
4129.0953  -0.9978
4129.1133  -0.9969
4129.1313  -0.9956
4129.1493  -0.9981
4129.1673  -0.9967
4129.1853  -0.9965
4129.2033  -0.9963
4129.2213  -0.9963
4129.2394  -0.9941
4129.2574  -0.9925
4129.2754  -0.9932
4129.2934  -0.9969
4129.3114  -1.0015
% 1401-4130894_142  0.9707 103
4129.9955  -1.0071
4130.0135  -1.0068
4130.0315  -1.0077
4130.0495  -1.0052
4130.0675  -1.0068
4130.0855  -1.0056
4130.1035  -1.0083
4130.1215  -1.0098
4130.1395  -1.0063
4130.1575  -1.0039
4130.1755  -1.0054
4130.1935  -1.0064
4130.2115  -1.0042
4130.2295  -1.0033
4130.2475  -1.0043
4130.2656  -1.0021
4130.2836  -1.0020
4130.3016  -1.0012
4130.3196  -1.0004
4130.3376  -1.0042
4130.3556  -0.9981
4130.3736  -0.9939
4130.3916  -0.9946
4130.4096  -0.9955
4130.4276  -0.9856
4130.4456   0.9761
4130.4636   0.9702
4130.4816   0.9599
4130.4996   0.9514
4130.5176   0.9456
4130.5356   0.9407
4130.5536   0.9331
4130.5716   0.9262
4130.5896   0.9151
4130.6076   0.9075
4130.6256   0.8908
4130.6436   0.8696
4130.6616   0.8456
4130.6796   0.8213
4130.6976   0.7928
4130.7156   0.7651
4130.7337   0.7371
4130.7517   0.7145
4130.7697   0.6964
4130.7877   0.6782
4130.8057   0.6641
4130.8237   0.6582
4130.8417   0.6552
4130.8597   0.6562
4130.8777   0.6612
4130.8957   0.6647
4130.9137   0.6727
4130.9317   0.6821
4130.9497   0.6919
4130.9677   0.7047
4130.9857   0.7212
4131.0037   0.7441
4131.0217   0.7665
4131.0397   0.7912
4131.0577   0.8213
4131.0757   0.8517
4131.0937   0.8778
4131.1117   0.9048
4131.1297   0.9305
4131.1477   0.9497
4131.1657   0.9627
4131.1837   0.9710
4131.2017   0.9784
4131.2198   0.9808
4131.2378   0.9861
4131.2558   0.9908
4131.2738   0.9954
4131.2918   0.9962
4131.3098   0.9974
4131.3278   1.0002
4131.3458   0.9997
4131.3638  -0.9996
4131.3818  -1.0044
4131.3998  -1.0027
4131.4178  -1.0066
4131.4358  -1.0047
4131.4538  -1.0063
4131.4718  -1.0098
4131.4898  -1.0103
4131.5078  -1.0072
4131.5258  -1.0103
4131.5438  -1.0123
4131.5618  -1.0124
4131.5798  -1.0150
4131.5978  -1.0112
4131.6158  -1.0139
4131.6338  -1.0180
4131.6518  -1.0152
4131.6698  -1.0144
4131.6878  -1.0149
4131.7059  -1.0108
4131.7239  -1.0146
4131.7419  -1.0157
4131.7599  -1.0151
4131.7779  -1.0117
4131.7959  -1.0017
4131.8139  -0.9928
4131.8319  -0.9823
% 2600-4132058_064  0.9805  71
4131.3638  -0.9896
4131.3818  -0.9944
4131.3998  -0.9927
4131.4178  -0.9965
4131.4358  -0.9947
4131.4538  -0.9962
4131.4718  -0.9997
4131.4898  -1.0002
4131.5078  -0.9971
4131.5258  -1.0002
4131.5439  -1.0021
4131.5619  -1.0022
4131.5799  -1.0049
4131.5979  -1.0011
4131.6159  -1.0038
4131.6339  -1.0078
4131.6519  -1.0051
4131.6699  -1.0043
4131.6879  -1.0048
4131.7059  -1.0007
4131.7239   1.0045
4131.7419   1.0055
4131.7599   1.0050
4131.7779   1.0016
4131.7959   0.9917
4131.8139   0.9829
4131.8319   0.9725
4131.8499   0.9554
4131.8679   0.9374
4131.8859   0.9153
4131.9039   0.8955
4131.9219   0.8800
4131.9399   0.8662
4131.9579   0.8543
4131.9759   0.8449
4131.9939   0.8426
4132.0119   0.8360
4132.0300   0.8330
4132.0480   0.8312
4132.0660   0.8305
4132.0840   0.8305
4132.1020   0.8330
4132.1200   0.8375
4132.1380   0.8428
4132.1560   0.8497
4132.1740   0.8578
4132.1920   0.8692
4132.2100   0.8781
4132.2280   0.8875
4132.2460   0.9075
4132.2640   0.9240
4132.2820   0.9399
4132.3000   0.9495
4132.3180   0.9568
4132.3360   0.9623
4132.3540  -0.9615
4132.3720  -0.9639
4132.3900  -0.9626
4132.4080  -0.9557
4132.4260  -0.9578
4132.4440  -0.9584
4132.4620  -0.9599
4132.4800  -0.9607
4132.4981  -0.9590
4132.5161  -0.9588
4132.5341  -0.9630
4132.5521  -0.9689
4132.5701  -0.9724
4132.5881  -0.9773
4132.6061  -0.9828
4132.6241  -0.9865
% 2600-4132899_017  1.0003  66
4132.5035  -0.9484
4132.5216  -0.9516
4132.5397  -0.9549
4132.5579  -0.9543
4132.5760  -0.9601
4132.5942  -0.9660
4132.6123  -0.9707
4132.6304  -0.9747
4132.6486  -0.9766
4132.6667  -0.9811
4132.6848   0.9787
4132.7030   0.9680
4132.7211   0.9688
4132.7392   0.9679
4132.7574   0.9648
4132.7755   0.9674
4132.7937   0.9622
4132.8118   0.9597
4132.8299   0.9599
4132.8481   0.9621
4132.8662   0.9620
4132.8843   0.9600
4132.9025   0.9578
4132.9206   0.9571
4132.9387   0.9581
4132.9569   0.9598
4132.9750   0.9645
4132.9932   0.9639
4133.0113   0.9668
4133.0294   0.9748
4133.0476   0.9747
4133.0657   0.9750
4133.0838   0.9802
4133.1020   0.9858
4133.1201   0.9918
4133.1382   0.9941
4133.1564   0.9973
4133.1745   0.9975
4133.1926   0.9977
4133.2108   0.9988
4133.2289   1.0007
4133.2471   1.0018
4133.2652   1.0010
4133.2833  -1.0019
4133.3015  -0.9987
4133.3196  -0.9977
4133.3377  -0.9978
4133.3559  -0.9978
4133.3740  -0.9983
4133.3921  -0.9991
4133.4103  -0.9956
4133.4284  -0.9928
4133.4466  -0.9944
4133.4647  -0.9953
4133.4828  -0.9909
4133.5010  -0.9929
4133.5191  -0.9899
4133.5372  -0.9912
4133.5554  -0.9918
4133.5735  -0.9898
4133.5916  -0.9875
4133.6098  -0.9892
4133.6279  -0.9861
4133.6460  -0.9791
4133.6642  -0.9783
4133.6823  -0.9795
% 2600-4134677_030  1.0012  84
4133.9362  -0.9789
4133.9543  -0.9836
4133.9725  -0.9847
4133.9906  -0.9860
4134.0087  -0.9855
4134.0269  -0.9899
4134.0450  -0.9930
4134.0632  -0.9961
4134.0813  -0.9965
4134.0994  -0.9985
4134.1176  -1.0084
4134.1357  -1.0052
4134.1538  -0.9999
4134.1720  -1.0023
4134.1901  -1.0016
4134.2082  -0.9990
4134.2264  -0.9952
4134.2445  -0.9946
4134.2627  -0.9940
4134.2808  -0.9904
4134.2989  -0.9936
4134.3171   0.9959
4134.3352   0.9936
4134.3533   0.9917
4134.3715   0.9941
4134.3896   0.9907
4134.4077   0.9896
4134.4259   0.9880
4134.4440   0.9836
4134.4621   0.9785
4134.4803   0.9713
4134.4984   0.9586
4134.5166   0.9452
4134.5347   0.9395
4134.5528   0.9366
4134.5710   0.9278
4134.5891   0.9246
4134.6072   0.9215
4134.6254   0.9174
4134.6435   0.9226
4134.6616   0.9222
4134.6798   0.9210
4134.6979   0.9238
4134.7161   0.9283
4134.7342   0.9246
4134.7523   0.9251
4134.7705   0.9312
4134.7886   0.9355
4134.8067   0.9352
4134.8249   0.9420
4134.8430   0.9510
4134.8611   0.9571
4134.8793   0.9679
4134.8974   0.9811
4134.9156   0.9898
4134.9337   0.9939
4134.9518   0.9952
4134.9700   0.9986
4134.9881   1.0007
4135.0062   0.9966
4135.0244   0.9989
4135.0425   1.0003
4135.0606   0.9971
4135.0788  -0.9982
4135.0969  -0.9997
4135.1150  -1.0014
4135.1332  -1.0033
4135.1513  -1.0003
4135.1695  -0.9957
4135.1876  -0.9957
4135.2057  -0.9979
4135.2239  -0.9956
4135.2420  -0.9977
4135.2601  -0.9980
4135.2783  -0.9985
4135.2964  -0.9996
4135.3145  -0.9991
4135.3327  -1.0001
4135.3508  -0.9998
4135.3690  -0.9990
4135.3871  -0.9998
4135.4052  -1.0007
4135.4234  -0.9984
4135.4415  -0.9983
% 2600-4136998_021  1.0012  86
4136.2214  -0.9956
4136.2396  -0.9964
4136.2577  -0.9947
4136.2758  -0.9959
4136.2940  -0.9928
4136.3121  -0.9925
4136.3303  -0.9924
4136.3484  -0.9917
4136.3665  -0.9909
4136.3847  -0.9901
4136.4028  -0.9918
4136.4209  -0.9917
4136.4391  -0.9939
4136.4572  -0.9942
4136.4753  -0.9916
4136.4935  -0.9948
4136.5116  -0.9994
4136.5298  -0.9969
4136.5479  -0.9973
4136.5660  -0.9987
4136.5842  -0.9965
4136.6023   0.9987
4136.6204   0.9970
4136.6386   0.9949
4136.6567   0.9942
4136.6748   0.9966
4136.6930   0.9956
4136.7111   0.9913
4136.7293   0.9917
4136.7474   0.9882
4136.7655   0.9867
4136.7837   0.9801
4136.8018   0.9719
4136.8199   0.9648
4136.8381   0.9615
4136.8562   0.9566
4136.8743   0.9509
4136.8925   0.9483
4136.9106   0.9473
4136.9287   0.9465
4136.9469   0.9450
4136.9650   0.9438
4136.9832   0.9466
4137.0013   0.9442
4137.0194   0.9429
4137.0376   0.9465
4137.0557   0.9490
4137.0738   0.9486
4137.0920   0.9505
4137.1101   0.9580
4137.1282   0.9614
4137.1464   0.9647
4137.1645   0.9704
4137.1827   0.9773
4137.2008   0.9826
4137.2189   0.9880
4137.2371   0.9940
4137.2552   0.9990
4137.2733   0.9996
4137.2915   1.0016
4137.3096   0.9976
4137.3277   0.9973
4137.3459   1.0029
4137.3640   0.9998
4137.3821  -0.9939
4137.4003  -0.9983
4137.4184  -0.9996
4137.4366  -0.9972
4137.4547  -0.9939
4137.4728  -0.9915
4137.4910  -0.9920
4137.5091  -0.9900
4137.5272  -0.9924
4137.5454  -0.9926
4137.5635  -0.9900
4137.5816  -0.9875
4137.5998  -0.9911
4137.6179  -0.9902
4137.6361  -0.9934
4137.6542  -0.9946
4137.6723  -0.9978
4137.6905  -0.9979
4137.7086  -0.9910
4137.7267  -0.9940
4137.7449  -0.9957
4137.7630  -0.9924
% 2601-4139722_003  1.0081  72
4139.0688  -0.9964
4139.0869  -0.9994
4139.1050  -0.9986
4139.1232  -0.9981
4139.1413  -1.0012
4139.1595  -0.9984
4139.1776  -0.9967
4139.1957  -0.9994
4139.2139  -0.9990
4139.2320  -0.9992
4139.2501  -1.0004
4139.2683  -0.9971
4139.2864  -0.9991
4139.3045  -0.9975
4139.3227  -0.9964
4139.3408  -0.9991
4139.3589  -0.9961
4139.3771  -0.9999
4139.3952  -1.0007
4139.4134   0.9993
4139.4315   0.9977
4139.4496   0.9993
4139.4678   1.0009
4139.4859   1.0002
4139.5040   0.9995
4139.5222   0.9965
4139.5403   0.9940
4139.5584   0.9966
4139.5766   0.9953
4139.5947   0.9949
4139.6129   0.9933
4139.6310   0.9921
4139.6491   0.9915
4139.6673   0.9905
4139.6854   0.9910
4139.7035   0.9937
4139.7217   0.9918
4139.7398   0.9889
4139.7579   0.9908
4139.7761   0.9937
4139.7942   0.9925
4139.8123   0.9915
4139.8305   0.9905
4139.8486   0.9919
4139.8668   0.9923
4139.8849   0.9902
4139.9030   0.9923
4139.9212   1.0008
4139.9393   0.9989
4139.9574   0.9955
4139.9756   0.9980
4139.9937   1.0000
4140.0118   1.0001
4140.0300   0.9981
4140.0481   0.9957
4140.0663  -0.9974
4140.0844  -0.9977
4140.1025  -0.9971
4140.1207  -1.0001
4140.1388  -1.0023
4140.1569  -1.0031
4140.1751  -1.0029
4140.1932  -0.9999
4140.2113  -0.9954
4140.2295  -0.9961
4140.2476  -0.9967
4140.2658  -0.9959
4140.2839  -0.9950
4140.3020  -0.9933
4140.3202  -0.9937
4140.3383  -0.9936
4140.3564  -0.9904
% 2701-4145137_009  1.0028  76
4144.4370  -0.9988
4144.4551  -1.0024
4144.4733  -1.0000
4144.4914  -1.0010
4144.5095  -1.0016
4144.5277  -1.0036
4144.5458  -1.0037
4144.5640  -1.0005
4144.5821  -0.9992
4144.6002  -1.0000
4144.6184  -1.0006
4144.6365  -1.0019
4144.6546  -1.0022
4144.6728  -1.0003
4144.6909  -1.0022
4144.7090  -1.0021
4144.7272  -1.0009
4144.7453  -1.0008
4144.7635  -1.0003
4144.7816   1.0009
4144.7997   1.0011
4144.8179   0.9996
4144.8360   1.0006
4144.8541   0.9979
4144.8723   0.9961
4144.8904   0.9962
4144.9085   0.9931
4144.9267   0.9915
4144.9448   0.9870
4144.9629   0.9815
4144.9811   0.9801
4144.9992   0.9803
4145.0174   0.9774
4145.0355   0.9753
4145.0536   0.9735
4145.0718   0.9730
4145.0899   0.9750
4145.1080   0.9728
4145.1262   0.9740
4145.1443   0.9738
4145.1624   0.9742
4145.1806   0.9767
4145.1987   0.9761
4145.2169   0.9770
4145.2350   0.9822
4145.2531   0.9859
4145.2713   0.9852
4145.2894   0.9864
4145.3075   0.9891
4145.3257   0.9927
4145.3438   0.9946
4145.3619   0.9972
4145.3801   0.9989
4145.3982   1.0014
4145.4163   1.0008
4145.4345   1.0006
4145.4526   0.9998
4145.4708  -1.0020
4145.4889  -1.0009
4145.5070  -0.9983
4145.5252  -0.9945
4145.5433  -0.9916
4145.5614  -0.9797
4145.5796  -0.9687
4145.5977  -0.9542
4145.6158  -0.9397
4145.6340  -0.9310
4145.6521  -0.9196
4145.6703  -0.9116
4145.6884  -0.9061
4145.7065  -0.9022
4145.7247  -0.9009
4145.7428  -0.8946
4145.7609  -0.8904
4145.7791  -0.8907
4145.7972  -0.8899
% 2401-4145780_039  1.0010  71
4145.0899  -0.9767
4145.1080  -0.9745
4145.1262  -0.9757
4145.1443  -0.9755
4145.1624  -0.9759
4145.1806  -0.9784
4145.1987  -0.9778
4145.2169  -0.9787
4145.2350  -0.9840
4145.2531  -0.9877
4145.2713  -0.9870
4145.2894  -0.9882
4145.3075  -0.9909
4145.3257  -0.9945
4145.3438  -0.9964
4145.3619  -0.9990
4145.3801  -1.0007
4145.3982  -1.0032
4145.4163  -1.0026
4145.4345  -1.0024
4145.4526   1.0016
4145.4708   1.0038
4145.4889   1.0027
4145.5070   1.0001
4145.5252   0.9963
4145.5433   0.9934
4145.5614   0.9814
4145.5796   0.9704
4145.5977   0.9559
4145.6158   0.9414
4145.6340   0.9327
4145.6521   0.9213
4145.6703   0.9133
4145.6884   0.9077
4145.7065   0.9038
4145.7247   0.9025
4145.7428   0.8962
4145.7609   0.8920
4145.7791   0.8923
4145.7972   0.8915
4145.8153   0.8940
4145.8335   0.8954
4145.8516   0.8988
4145.8697   0.9041
4145.8879   0.9044
4145.9060   0.9107
4145.9242   0.9166
4145.9423   0.9243
4145.9604   0.9405
4145.9786   0.9526
4145.9967   0.9665
4146.0148   0.9785
4146.0330   0.9878
4146.0511   0.9908
4146.0692   0.9886
4146.0874  -0.9896
4146.1055  -0.9918
4146.1237  -0.9903
4146.1418  -0.9911
4146.1599  -0.9892
4146.1781  -0.9869
4146.1962  -0.9872
4146.2143  -0.9873
4146.2325  -0.9882
4146.2506  -0.9877
4146.2687  -0.9903
4146.2869  -0.9926
4146.3050  -0.9939
4146.3231  -0.9911
4146.3413  -0.9924
4146.3594  -0.9904
% 2401-4150993_010  0.9962  73
4150.3131  -0.9841
4150.3312  -0.9856
4150.3494  -0.9850
4150.3675  -0.9816
4150.3856  -0.9832
4150.4038  -0.9837
4150.4219  -0.9803
4150.4401  -0.9857
4150.4582  -0.9870
4150.4763  -0.9877
4150.4945  -0.9900
4150.5126  -0.9906
4150.5307  -0.9928
4150.5489  -0.9938
4150.5670  -0.9977
4150.5851  -0.9962
4150.6033  -0.9939
4150.6214  -0.9949
4150.6396  -0.9963
4150.6577   0.9970
4150.6758   0.9964
4150.6940   0.9957
4150.7121   0.9948
4150.7302   0.9936
4150.7484   0.9924
4150.7665   0.9912
4150.7846   0.9902
4150.8028   0.9857
4150.8209   0.9820
4150.8390   0.9817
4150.8572   0.9789
4150.8753   0.9740
4150.8935   0.9744
4150.9116   0.9744
4150.9297   0.9730
4150.9479   0.9739
4150.9660   0.9723
4150.9841   0.9726
4151.0023   0.9729
4151.0204   0.9727
4151.0385   0.9726
4151.0567   0.9723
4151.0748   0.9736
4151.0930   0.9784
4151.1111   0.9825
4151.1292   0.9821
4151.1474   0.9843
4151.1655   0.9881
4151.1836   0.9932
4151.2018   0.9971
4151.2199   0.9970
4151.2380   0.9998
4151.2562   1.0019
4151.2743   0.9994
4151.2924   1.0017
4151.3106  -1.0020
4151.3287  -1.0016
4151.3469  -1.0014
4151.3650  -1.0002
4151.3831  -1.0001
4151.4013  -1.0015
4151.4194  -0.9967
4151.4375  -0.9938
4151.4557  -0.9967
4151.4738  -0.9966
4151.4919  -0.9948
4151.5101  -0.9931
4151.5282  -0.9931
4151.5464  -0.9918
4151.5645  -0.9905
4151.5826  -0.9935
4151.6008  -0.9952
4151.6189  -0.9944
% 2601-4153003_006  0.9973  70
4152.4350  -0.9956
4152.4531  -0.9974
4152.4713  -0.9997
4152.4894  -0.9991
4152.5076  -0.9982
4152.5257  -0.9955
4152.5438  -0.9959
4152.5620  -0.9957
4152.5801  -0.9964
4152.5982  -0.9973
4152.6164  -0.9969
4152.6345  -0.9972
4152.6526  -0.9972
4152.6708  -0.9989
4152.6889  -0.9978
4152.7071  -0.9977
4152.7252  -0.9962
4152.7433   0.9954
4152.7615   0.9941
4152.7796   0.9973
4152.7977   0.9981
4152.8159   0.9960
4152.8340   0.9930
4152.8521   0.9903
4152.8703   0.9936
4152.8884   0.9923
4152.9065   0.9916
4152.9247   0.9867
4152.9428   0.9857
4152.9610   0.9861
4152.9791   0.9853
4152.9972   0.9861
4153.0154   0.9841
4153.0335   0.9843
4153.0516   0.9864
4153.0698   0.9876
4153.0879   0.9887
4153.1060   0.9846
4153.1242   0.9863
4153.1423   0.9870
4153.1605   0.9899
4153.1786   0.9885
4153.1967   0.9886
4153.2149   0.9882
4153.2330   0.9927
4153.2511   0.9939
4153.2693   0.9939
4153.2874   0.9983
4153.3055   1.0003
4153.3237   0.9984
4153.3418   1.0019
4153.3600   0.9993
4153.3781  -0.9979
4153.3962  -0.9975
4153.4144  -0.9975
4153.4325  -0.9975
4153.4506  -0.9976
4153.4688  -0.9970
4153.4869  -0.9978
4153.5050  -0.9995
4153.5232  -1.0016
4153.5413  -1.0002
4153.5594  -0.9988
4153.5776  -0.9974
4153.5957  -0.9981
4153.6139  -0.9978
4153.6320  -0.9955
4153.6501  -0.9927
4153.6683  -0.9869
4153.6864  -0.9821
% 2600-4153899_030  0.9958  77
4153.1423  -0.9885
4153.1604  -0.9914
4153.1786  -0.9900
4153.1967  -0.9901
4153.2149  -0.9897
4153.2330  -0.9942
4153.2511  -0.9954
4153.2693  -0.9954
4153.2874  -0.9998
4153.3055  -1.0018
4153.3237  -0.9999
4153.3418  -1.0034
4153.3599  -1.0008
4153.3781  -0.9994
4153.3962  -0.9990
4153.4144  -0.9990
4153.4325  -0.9990
4153.4506  -0.9991
4153.4688  -0.9985
4153.4869  -0.9993
4153.5050  -1.0010
4153.5232  -1.0031
4153.5413   1.0017
4153.5594   1.0003
4153.5776   0.9989
4153.5957   0.9996
4153.6138   0.9993
4153.6320   0.9970
4153.6501   0.9942
4153.6683   0.9883
4153.6864   0.9836
4153.7045   0.9743
4153.7227   0.9626
4153.7408   0.9526
4153.7589   0.9466
4153.7771   0.9405
4153.7952   0.9352
4153.8133   0.9314
4153.8315   0.9263
4153.8496   0.9241
4153.8678   0.9242
4153.8859   0.9244
4153.9040   0.9231
4153.9222   0.9189
4153.9403   0.9191
4153.9584   0.9212
4153.9766   0.9250
4153.9947   0.9249
4154.0128   0.9278
4154.0310   0.9337
4154.0491   0.9405
4154.0672   0.9448
4154.0854   0.9537
4154.1035   0.9656
4154.1217   0.9737
4154.1398   0.9827
4154.1579   0.9886
4154.1761   0.9907
4154.1942   0.9908
4154.2123   0.9913
4154.2305  -0.9927
4154.2486  -0.9889
4154.2667  -0.9862
4154.2849  -0.9802
4154.3030  -0.9741
4154.3212  -0.9676
4154.3393  -0.9620
4154.3574  -0.9547
4154.3756  -0.9482
4154.3937  -0.9475
4154.4118  -0.9463
4154.4300  -0.9446
4154.4481  -0.9391
4154.4662  -0.9369
4154.4844  -0.9384
4154.5025  -0.9368
4154.5207  -0.9359
% 2600-4156799_024  0.9904  72
4156.2436  -0.9692
4156.2617  -0.9677
4156.2798  -0.9651
4156.2980  -0.9642
4156.3161  -0.9670
4156.3342  -0.9670
4156.3524  -0.9687
4156.3705  -0.9691
4156.3887  -0.9690
4156.4068  -0.9721
4156.4249  -0.9756
4156.4431  -0.9792
4156.4612  -0.9818
4156.4793  -0.9869
4156.4975  -0.9863
4156.5156  -0.9863
4156.5337   0.9877
4156.5519   0.9859
4156.5700   0.9820
4156.5882   0.9770
4156.6063   0.9723
4156.6244   0.9659
4156.6426   0.9568
4156.6607   0.9471
4156.6788   0.9452
4156.6970   0.9436
4156.7151   0.9411
4156.7332   0.9393
4156.7514   0.9374
4156.7695   0.9363
4156.7877   0.9347
4156.8058   0.9366
4156.8239   0.9353
4156.8421   0.9353
4156.8602   0.9380
4156.8783   0.9418
4156.8965   0.9462
4156.9146   0.9488
4156.9327   0.9544
4156.9509   0.9564
4156.9690   0.9626
4156.9871   0.9710
4157.0053   0.9807
4157.0234   0.9871
4157.0416   0.9913
4157.0597   0.9919
4157.0778   0.9987
4157.0960   1.0005
4157.1141   1.0007
4157.1322   0.9972
4157.1504   0.9997
4157.1685   1.0025
4157.1866  -0.9998
4157.2048  -1.0005
4157.2229  -0.9993
4157.2411  -1.0014
4157.2592  -1.0001
4157.2773  -0.9994
4157.2955  -0.9991
4157.3136  -1.0005
4157.3317  -0.9965
4157.3499  -0.9994
4157.3680  -1.0003
4157.3861  -1.0022
4157.4043  -1.0012
4157.4224  -0.9979
4157.4405  -0.9963
4157.4587  -0.9967
4157.4768  -0.9974
4157.4950  -0.9970
4157.5131  -0.9938
4157.5312  -0.9890
% 2600-4157779_022  0.9893  82
4156.9327  -0.9554
4156.9509  -0.9574
4156.9690  -0.9637
4156.9871  -0.9721
4157.0053  -0.9818
4157.0234  -0.9882
4157.0415  -0.9924
4157.0597  -0.9930
4157.0778  -0.9998
4157.0960  -1.0016
4157.1141  -1.0018
4157.1322  -0.9983
4157.1504  -1.0008
4157.1685  -1.0036
4157.1866  -1.0009
4157.2048  -1.0016
4157.2229  -1.0004
4157.2410  -1.0025
4157.2592  -1.0012
4157.2773  -1.0005
4157.2954  -1.0002
4157.3136  -1.0016
4157.3317  -0.9976
4157.3499  -1.0005
4157.3680   1.0014
4157.3861   1.0033
4157.4043   1.0023
4157.4224   0.9990
4157.4405   0.9974
4157.4587   0.9978
4157.4768   0.9985
4157.4949   0.9981
4157.5131   0.9950
4157.5312   0.9901
4157.5494   0.9874
4157.5675   0.9846
4157.5856   0.9758
4157.6038   0.9662
4157.6219   0.9612
4157.6400   0.9594
4157.6582   0.9534
4157.6763   0.9473
4157.6944   0.9454
4157.7126   0.9453
4157.7307   0.9437
4157.7488   0.9426
4157.7670   0.9420
4157.7851   0.9427
4157.8033   0.9437
4157.8214   0.9451
4157.8395   0.9463
4157.8577   0.9467
4157.8758   0.9477
4157.8939   0.9499
4157.9121   0.9556
4157.9302   0.9611
4157.9483   0.9663
4157.9665   0.9726
4157.9846   0.9791
4158.0028   0.9885
4158.0209   0.9934
4158.0390   0.9936
4158.0572   0.9948
4158.0753   0.9977
4158.0934  -0.9977
4158.1116  -0.9961
4158.1297  -0.9957
4158.1478  -0.9945
4158.1660  -0.9941
4158.1841  -0.9896
4158.2022  -0.9896
4158.2204  -0.9892
4158.2385  -0.9859
4158.2567  -0.9894
4158.2748  -0.9903
4158.2929  -0.9893
4158.3111  -0.9907
4158.3292  -0.9885
4158.3473  -0.9873
4158.3655  -0.9904
4158.3836  -0.9896
4158.4017  -0.9884
% 1601-4162665_006  1.0054  72
4161.9942  -0.9811
4162.0125  -0.9864
4162.0308  -0.9923
4162.0491  -0.9968
4162.0673  -1.0026
4162.0856  -1.0016
4162.1039  -1.0007
4162.1221  -1.0010
4162.1404  -0.9998
4162.1587  -0.9968
4162.1769  -0.9980
4162.1952  -0.9952
4162.2135  -0.9966
4162.2318  -0.9992
4162.2500  -1.0003
4162.2683  -0.9994
4162.2866  -0.9946
4162.3048  -0.9978
4162.3231  -1.0014
4162.3414   0.9979
4162.3596   0.9956
4162.3779   0.9966
4162.3962   1.0026
4162.4145   0.9987
4162.4327   0.9957
4162.4510   0.9949
4162.4693   0.9974
4162.4875   0.9920
4162.5058   0.9907
4162.5241   0.9933
4162.5424   0.9890
4162.5606   0.9878
4162.5789   0.9874
4162.5972   0.9836
4162.6154   0.9835
4162.6337   0.9831
4162.6520   0.9813
4162.6702   0.9804
4162.6885   0.9820
4162.7068   0.9835
4162.7251   0.9864
4162.7433   0.9901
4162.7616   0.9875
4162.7799   0.9871
4162.7981   0.9887
4162.8164   0.9918
4162.8347   0.9897
4162.8530   0.9893
4162.8712   0.9911
4162.8895   0.9968
4162.9078   0.9989
4162.9260   0.9959
4162.9443   0.9958
4162.9626   0.9979
4162.9808   1.0000
4162.9991  -0.9972
4163.0174  -0.9987
4163.0357  -0.9995
4163.0539  -0.9960
4163.0722  -0.9934
4163.0905  -0.9966
4163.1087  -0.9960
4163.1270  -0.9991
4163.1453  -1.0021
4163.1636  -1.0016
4163.1818  -0.9973
4163.2001  -0.9955
4163.2184  -0.9959
4163.2366  -0.9968
4163.2549  -0.9972
4163.2732  -0.9945
4163.2914  -0.9950
% 2201-4163644_072  0.9992  87
4162.8529  -0.9954
4162.8712  -0.9973
4162.8895  -1.0030
4162.9077  -1.0051
4162.9260  -1.0021
4162.9443  -1.0020
4162.9625  -1.0041
4162.9808  -1.0062
4162.9991  -1.0034
4163.0174  -1.0049
4163.0356  -1.0057
4163.0539  -1.0022
4163.0722  -0.9996
4163.0904  -1.0028
4163.1087  -1.0022
4163.1270  -1.0053
4163.1453  -1.0083
4163.1635  -1.0078
4163.1818  -1.0035
4163.2001  -1.0017
4163.2183  -1.0021
4163.2366  -1.0030
4163.2549   1.0034
4163.2731   1.0007
4163.2914   1.0012
4163.3097   1.0006
4163.3280   0.9986
4163.3462   0.9990
4163.3645   0.9942
4163.3828   0.9874
4163.4010   0.9747
4163.4193   0.9622
4163.4376   0.9454
4163.4559   0.9225
4163.4741   0.8985
4163.4924   0.8736
4163.5107   0.8510
4163.5289   0.8351
4163.5472   0.8235
4163.5655   0.8124
4163.5837   0.8044
4163.6020   0.8011
4163.6203   0.7974
4163.6386   0.7977
4163.6568   0.7983
4163.6751   0.8000
4163.6934   0.8052
4163.7116   0.8119
4163.7299   0.8177
4163.7482   0.8273
4163.7665   0.8407
4163.7847   0.8559
4163.8030   0.8740
4163.8213   0.8942
4163.8395   0.9201
4163.8578   0.9464
4163.8761   0.9646
4163.8943   0.9777
4163.9126   0.9884
4163.9309   0.9967
4163.9492   0.9962
4163.9674   0.9959
4163.9857   0.9994
4164.0040   0.9985
4164.0222   0.9969
4164.0405  -0.9975
4164.0588  -0.9979
4164.0771  -0.9990
4164.0953  -1.0015
4164.1136  -0.9992
4164.1319  -0.9959
4164.1501  -0.9963
4164.1684  -0.9981
4164.1867  -0.9985
4164.2049  -0.9987
4164.2232  -0.9983
4164.2415  -1.0054
4164.2598  -1.0050
4164.2780  -0.9999
4164.2963  -1.0014
4164.3146  -1.0014
4164.3328  -1.0023
4164.3511  -1.0011
4164.3694  -0.9988
4164.3876  -1.0022
4164.4059  -1.0066
4164.4242  -1.0036
% 1200-4167271_027  0.9943  89
4166.4705  -1.0052
4166.4888  -1.0079
4166.5071  -1.0090
4166.5253  -1.0079
4166.5436  -1.0108
4166.5619  -1.0082
4166.5802  -1.0065
4166.5984  -1.0056
4166.6167  -1.0072
4166.6350  -1.0093
4166.6532  -1.0066
4166.6715  -1.0072
4166.6898  -1.0026
4166.7080  -1.0019
4166.7263  -1.0057
4166.7446  -1.0034
4166.7629  -1.0029
4166.7811  -1.0011
4166.7994  -1.0009
4166.8177  -1.0025
4166.8359  -1.0028
4166.8542  -0.9979
4166.8725   0.9980
4166.8907   0.9966
4166.9090   0.9938
4166.9273   0.9958
4166.9456   0.9953
4166.9638   0.9887
4166.9821   0.9874
4167.0004   0.9866
4167.0186   0.9815
4167.0369   0.9802
4167.0552   0.9804
4167.0735   0.9724
4167.0917   0.9644
4167.1100   0.9611
4167.1283   0.9524
4167.1465   0.9468
4167.1648   0.9453
4167.1831   0.9421
4167.2013   0.9414
4167.2196   0.9404
4167.2379   0.9372
4167.2562   0.9367
4167.2744   0.9341
4167.2927   0.9360
4167.3110   0.9362
4167.3292   0.9383
4167.3475   0.9420
4167.3658   0.9409
4167.3841   0.9427
4167.4023   0.9446
4167.4206   0.9481
4167.4389   0.9547
4167.4571   0.9589
4167.4754   0.9633
4167.4937   0.9706
4167.5119   0.9772
4167.5302   0.9812
4167.5485   0.9862
4167.5668   0.9885
4167.5850   0.9928
4167.6033   0.9935
4167.6216   0.9940
4167.6398   0.9943
4167.6581   0.9948
4167.6764   0.9952
4167.6947  -0.9931
4167.7129  -0.9941
4167.7312  -0.9985
4167.7495  -0.9959
4167.7677  -0.9964
4167.7860  -0.9962
4167.8043  -0.9990
4167.8225  -0.9974
4167.8408  -0.9968
4167.8591  -0.9999
4167.8774  -1.0000
4167.8956  -0.9991
4167.9139  -0.9996
4167.9322  -1.0011
4167.9504  -0.9999
4167.9687  -0.9981
4167.9870  -0.9981
4168.0053  -0.9981
4168.0235  -0.9992
4168.0418  -1.0019
4168.0601  -1.0060
4168.0783  -1.0039
% 2201-4171904_073  0.9974  86
4171.1660  -0.9694
4171.1843  -0.9706
4171.2026  -0.9743
4171.2208  -0.9806
4171.2391  -0.9873
4171.2574  -0.9905
4171.2756  -0.9965
4171.2939  -1.0004
4171.3122  -0.9993
4171.3305  -1.0022
4171.3487  -1.0028
4171.3670  -1.0032
4171.3853  -1.0046
4171.4035  -1.0029
4171.4218  -0.9978
4171.4401  -0.9986
4171.4584  -0.9995
4171.4766  -1.0027
4171.4949  -1.0019
4171.5132  -0.9997
4171.5314  -1.0009
4171.5497   1.0014
4171.5680   1.0002
4171.5862   0.9995
4171.6045   0.9987
4171.6228   0.9958
4171.6411   0.9888
4171.6593   0.9839
4171.6776   0.9695
4171.6959   0.9517
4171.7141   0.9308
4171.7324   0.9077
4171.7507   0.8902
4171.7690   0.8714
4171.7872   0.8564
4171.8055   0.8455
4171.8238   0.8366
4171.8420   0.8302
4171.8603   0.8253
4171.8786   0.8182
4171.8968   0.8129
4171.9151   0.8117
4171.9334   0.8078
4171.9517   0.8076
4171.9699   0.8107
4171.9882   0.8141
4172.0065   0.8206
4172.0247   0.8284
4172.0430   0.8387
4172.0613   0.8542
4172.0796   0.8778
4172.0978   0.8987
4172.1161   0.9193
4172.1344   0.9373
4172.1526   0.9502
4172.1709   0.9612
4172.1892   0.9676
4172.2074   0.9718
4172.2257   0.9763
4172.2440   0.9776
4172.2623   0.9798
4172.2805   0.9812
4172.2988   0.9851
4172.3171   0.9870
4172.3353  -0.9889
4172.3536  -0.9930
4172.3719  -0.9949
4172.3902  -0.9940
4172.4084  -0.9883
4172.4267  -0.9872
4172.4450  -0.9811
4172.4632  -0.9757
4172.4815  -0.9738
4172.4998  -0.9712
4172.5180  -0.9668
4172.5363  -0.9653
4172.5546  -0.9624
4172.5729  -0.9607
4172.5911  -0.9623
4172.6094  -0.9593
4172.6277  -0.9581
4172.6459  -0.9574
4172.6642  -0.9556
4172.6825  -0.9584
4172.7008  -0.9589
4172.7190  -0.9587
% 2401-4172591_015  0.9970  69
4172.0978  -0.8991
4172.1161  -0.9197
4172.1344  -0.9377
4172.1526  -0.9506
4172.1709  -0.9616
4172.1892  -0.9680
4172.2074  -0.9722
4172.2257  -0.9767
4172.2440  -0.9780
4172.2623  -0.9802
4172.2805  -0.9816
4172.2988  -0.9855
4172.3171  -0.9874
4172.3353  -0.9893
4172.3536  -0.9934
4172.3719   0.9953
4172.3901   0.9944
4172.4084   0.9887
4172.4267   0.9876
4172.4450   0.9815
4172.4632   0.9761
4172.4815   0.9742
4172.4998   0.9716
4172.5180   0.9672
4172.5363   0.9657
4172.5546   0.9628
4172.5729   0.9611
4172.5911   0.9627
4172.6094   0.9597
4172.6277   0.9585
4172.6459   0.9578
4172.6642   0.9560
4172.6825   0.9588
4172.7007   0.9593
4172.7190   0.9591
4172.7373   0.9642
4172.7556   0.9672
4172.7738   0.9700
4172.7921   0.9733
4172.8104   0.9822
4172.8286   0.9872
4172.8469   0.9910
4172.8652   0.9929
4172.8835   0.9936
4172.9017   0.9944
4172.9200   0.9975
4172.9383   0.9983
4172.9565   0.9998
4172.9748   1.0020
4172.9931   1.0031
4173.0113  -1.0034
4173.0296  -1.0068
4173.0479  -1.0072
4173.0662  -1.0034
4173.0844  -1.0050
4173.1027  -1.0060
4173.1210  -1.0036
4173.1392  -0.9994
4173.1575  -0.9964
4173.1758  -0.9907
4173.1941  -0.9787
4173.2123  -0.9620
4173.2306  -0.9408
4173.2489  -0.9132
4173.2671  -0.8875
4173.2854  -0.8593
4173.3037  -0.8284
4173.3219  -0.7988
4173.3402  -0.7706
% 2601-4173451_110  0.9993  81
4172.6825  -0.9566
4172.7008  -0.9571
4172.7191  -0.9569
4172.7373  -0.9620
4172.7556  -0.9650
4172.7739  -0.9678
4172.7922  -0.9711
4172.8104  -0.9800
4172.8287  -0.9849
4172.8470  -0.9887
4172.8652  -0.9906
4172.8835  -0.9913
4172.9018  -0.9921
4172.9201  -0.9952
4172.9383  -0.9960
4172.9566  -0.9975
4172.9749  -0.9997
4172.9931  -1.0008
4173.0114  -1.0011
4173.0297  -1.0045
4173.0479  -1.0049
4173.0662  -1.0011
4173.0845   1.0027
4173.1028   1.0037
4173.1210   1.0013
4173.1393   0.9971
4173.1576   0.9941
4173.1758   0.9884
4173.1941   0.9765
4173.2124   0.9598
4173.2307   0.9387
4173.2489   0.9111
4173.2672   0.8854
4173.2855   0.8573
4173.3037   0.8265
4173.3220   0.7970
4173.3403   0.7688
4173.3585   0.7441
4173.3768   0.7256
4173.3951   0.7106
4173.4134   0.7018
4173.4316   0.6959
4173.4499   0.6898
4173.4682   0.6886
4173.4864   0.6913
4173.5047   0.6994
4173.5230   0.7092
4173.5412   0.7216
4173.5595   0.7366
4173.5778   0.7548
4173.5961   0.7790
4173.6143   0.8054
4173.6326   0.8356
4173.6509   0.8692
4173.6691   0.8964
4173.6874   0.9245
4173.7057   0.9461
4173.7240   0.9617
4173.7422   0.9767
4173.7605   0.9883
4173.7788   0.9931
4173.7970   0.9996
4173.8153  -0.9997
4173.8336  -0.9988
4173.8518  -0.9957
4173.8701  -0.9920
4173.8884  -0.9849
4173.9067  -0.9843
4173.9249  -0.9833
4173.9432  -0.9792
4173.9615  -0.9799
4173.9797  -0.9780
4173.9980  -0.9783
4174.0163  -0.9789
4174.0346  -0.9771
4174.0528  -0.9754
4174.0711  -0.9747
4174.0894  -0.9769
4174.1076  -0.9739
4174.1259  -0.9726
4174.1442  -0.9721
% 2600-4175636_024  1.0032  73
4174.9481  -0.9958
4174.9663  -0.9936
4174.9846  -0.9953
4175.0029  -0.9959
4175.0212  -0.9964
4175.0394  -0.9995
4175.0577  -0.9997
4175.0760  -1.0002
4175.0942  -0.9994
4175.1125  -0.9974
4175.1308  -0.9980
4175.1491  -1.0003
4175.1673  -1.0024
4175.1856  -1.0016
4175.2039  -1.0003
4175.2221  -1.0007
4175.2404  -1.0012
4175.2587  -1.0019
4175.2769  -1.0025
4175.2952  -1.0009
4175.3135   1.0031
4175.3318   1.0049
4175.3500   1.0026
4175.3683   0.9998
4175.3866   0.9955
4175.4048   0.9912
4175.4231   0.9873
4175.4414   0.9802
4175.4597   0.9709
4175.4779   0.9632
4175.4962   0.9590
4175.5145   0.9538
4175.5327   0.9505
4175.5510   0.9470
4175.5693   0.9467
4175.5875   0.9453
4175.6058   0.9415
4175.6241   0.9435
4175.6424   0.9393
4175.6606   0.9372
4175.6789   0.9371
4175.6972   0.9377
4175.7154   0.9387
4175.7337   0.9396
4175.7520   0.9422
4175.7703   0.9407
4175.7885   0.9456
4175.8068   0.9523
4175.8251   0.9585
4175.8433   0.9677
4175.8616   0.9763
4175.8799   0.9807
4175.8981   0.9845
4175.9164   0.9880
4175.9347   0.9911
4175.9530   0.9896
4175.9712  -0.9902
4175.9895  -0.9884
4176.0078  -0.9893
4176.0260  -0.9917
4176.0443  -0.9920
4176.0626  -0.9945
4176.0809  -0.9964
4176.0991  -0.9947
4176.1174  -0.9948
4176.1357  -0.9951
4176.1539  -0.9937
4176.1722  -0.9940
4176.1905  -0.9941
4176.2087  -0.9961
4176.2270  -0.9944
4176.2453  -0.9957
4176.2636  -0.9969
% 2600-4176565_019  0.9970  81
4175.8433  -0.9737
4175.8615  -0.9823
4175.8798  -0.9868
4175.8981  -0.9906
4175.9164  -0.9942
4175.9346  -0.9973
4175.9529  -0.9958
4175.9712  -0.9964
4175.9894  -0.9946
4176.0077  -0.9955
4176.0260  -0.9979
4176.0442  -0.9982
4176.0625  -1.0007
4176.0808  -1.0026
4176.0991  -1.0009
4176.1173  -1.0010
4176.1356  -1.0013
4176.1539  -0.9999
4176.1721  -1.0002
4176.1904  -1.0003
4176.2087  -1.0023
4176.2270   1.0006
4176.2452   1.0019
4176.2635   1.0031
4176.2818   0.9998
4176.3000   1.0009
4176.3183   0.9969
4176.3366   0.9953
4176.3548   0.9908
4176.3731   0.9842
4176.3914   0.9759
4176.4097   0.9693
4176.4279   0.9646
4176.4462   0.9611
4176.4645   0.9572
4176.4827   0.9539
4176.5010   0.9524
4176.5193   0.9538
4176.5376   0.9506
4176.5558   0.9492
4176.5741   0.9489
4176.5924   0.9498
4176.6106   0.9509
4176.6289   0.9510
4176.6472   0.9525
4176.6654   0.9512
4176.6837   0.9528
4176.7020   0.9566
4176.7203   0.9603
4176.7385   0.9656
4176.7568   0.9700
4176.7751   0.9763
4176.7933   0.9852
4176.8116   0.9893
4176.8299   0.9923
4176.8481   0.9951
4176.8664   0.9959
4176.8847   0.9980
4176.9030   0.9962
4176.9212   0.9955
4176.9395   0.9982
4176.9578  -0.9971
4176.9760  -0.9990
4176.9943  -1.0003
4177.0126  -0.9994
4177.0309  -0.9992
4177.0491  -0.9982
4177.0674  -0.9966
4177.0857  -0.9947
4177.1039  -0.9997
4177.1222  -0.9982
4177.1405  -0.9974
4177.1587  -0.9996
4177.1770  -0.9972
4177.1953  -0.9987
4177.2136  -0.9958
4177.2318  -0.9941
4177.2501  -0.9937
4177.2684  -0.9935
4177.2866  -0.9897
4177.3049  -0.9828
% 2601-4178854_091  0.9827  70
4178.2002  -1.0022
4178.2185  -1.0000
4178.2368  -0.9980
4178.2550  -0.9993
4178.2733  -0.9986
4178.2916  -0.9985
4178.3098  -0.9980
4178.3281  -0.9976
4178.3464  -0.9995
4178.3647  -0.9975
4178.3829  -0.9954
4178.4012  -0.9953
4178.4195  -0.9953
4178.4377  -0.9961
4178.4560  -0.9937
4178.4743  -0.9950
4178.4926  -0.9989
4178.5108  -0.9983
4178.5291   0.9965
4178.5474   0.9961
4178.5656   0.9981
4178.5839   0.9903
4178.6022   0.9741
4178.6204   0.9567
4178.6387   0.9374
4178.6570   0.9150
4178.6753   0.8875
4178.6935   0.8587
4178.7118   0.8296
4178.7301   0.8036
4178.7483   0.7840
4178.7666   0.7686
4178.7849   0.7566
4178.8032   0.7467
4178.8214   0.7404
4178.8397   0.7375
4178.8580   0.7368
4178.8762   0.7369
4178.8945   0.7418
4178.9128   0.7483
4178.9310   0.7573
4178.9493   0.7695
4178.9676   0.7877
4178.9859   0.8092
4179.0041   0.8358
4179.0224   0.8647
4179.0407   0.8910
4179.0589   0.9207
4179.0772   0.9472
4179.0955   0.9692
4179.1138   0.9848
4179.1320   0.9928
4179.1503   0.9965
4179.1686  -0.9926
4179.1868  -0.9841
4179.2051  -0.9744
4179.2234  -0.9614
4179.2416  -0.9444
4179.2599  -0.9309
4179.2782  -0.9180
4179.2965  -0.9111
4179.3147  -0.9055
4179.3330  -0.8998
4179.3513  -0.8955
4179.3695  -0.8931
4179.3878  -0.8916
4179.4061  -0.8898
4179.4244  -0.8904
4179.4426  -0.8920
4179.4609  -0.8968
% 2401-4179421_046  0.9987  63
4178.8945  -0.7299
4178.9128  -0.7364
4178.9310  -0.7452
4178.9493  -0.7572
4178.9676  -0.7751
4178.9858  -0.7962
4179.0041  -0.8224
4179.0224  -0.8508
4179.0407  -0.8767
4179.0589  -0.9060
4179.0772  -0.9320
4179.0955  -0.9536
4179.1137  -0.9691
4179.1320  -0.9769
4179.1503   0.9806
4179.1685   0.9767
4179.1868   0.9684
4179.2051   0.9587
4179.2234   0.9460
4179.2416   0.9293
4179.2599   0.9160
4179.2782   0.9033
4179.2964   0.8965
4179.3147   0.8910
4179.3330   0.8853
4179.3513   0.8811
4179.3695   0.8788
4179.3878   0.8773
4179.4061   0.8755
4179.4243   0.8761
4179.4426   0.8777
4179.4609   0.8824
4179.4791   0.8869
4179.4974   0.8890
4179.5157   0.8946
4179.5340   0.9036
4179.5522   0.9147
4179.5705   0.9215
4179.5888   0.9329
4179.6070   0.9462
4179.6253   0.9605
4179.6436   0.9753
4179.6619   0.9871
4179.6801   0.9941
4179.6984   1.0006
4179.7167   1.0003
4179.7349  -0.9981
4179.7532  -0.9979
4179.7715  -0.9988
4179.7897  -0.9993
4179.8080  -1.0017
4179.8263  -1.0027
4179.8446  -1.0005
4179.8628  -0.9989
4179.8811  -1.0002
4179.8994  -0.9994
4179.9176  -1.0006
4179.9359  -0.9995
4179.9542  -1.0009
4179.9725  -1.0024
4179.9907  -1.0009
4180.0090  -1.0042
4180.0273  -1.0065
% 2600-4181754_049  1.0023  77
4180.9956  -0.9941
4181.0138  -0.9963
4181.0321  -0.9972
4181.0504  -0.9952
4181.0686  -0.9964
4181.0869  -0.9979
4181.1052  -0.9969
4181.1235  -0.9957
4181.1417  -0.9978
4181.1600  -0.9973
4181.1783  -0.9979
4181.1965  -0.9996
4181.2148  -1.0017
4181.2331  -1.0042
4181.2514  -1.0046
4181.2696  -1.0006
4181.2879  -0.9999
4181.3062  -1.0023
4181.3244  -1.0002
4181.3427  -1.0014
4181.3610  -1.0013
4181.3792  -0.9964
4181.3975   0.9953
4181.4158   0.9997
4181.4341   1.0015
4181.4523   0.9991
4181.4706   0.9986
4181.4889   0.9962
4181.5071   0.9899
4181.5254   0.9809
4181.5437   0.9683
4181.5620   0.9540
4181.5802   0.9402
4181.5985   0.9255
4181.6168   0.9151
4181.6350   0.9063
4181.6533   0.8967
4181.6716   0.8922
4181.6898   0.8893
4181.7081   0.8821
4181.7264   0.8776
4181.7447   0.8758
4181.7629   0.8762
4181.7812   0.8743
4181.7995   0.8719
4181.8177   0.8732
4181.8360   0.8756
4181.8543   0.8796
4181.8726   0.8835
4181.8908   0.8928
4181.9091   0.9016
4181.9274   0.9102
4181.9456   0.9251
4181.9639   0.9432
4181.9822   0.9585
4182.0004   0.9699
4182.0187   0.9742
4182.0370   0.9784
4182.0553   0.9805
4182.0735   0.9812
4182.0918  -0.9828
4182.1101  -0.9855
4182.1283  -0.9863
4182.1466  -0.9850
4182.1649  -0.9859
4182.1832  -0.9850
4182.2014  -0.9834
4182.2197  -0.9843
4182.2380  -0.9858
4182.2562  -0.9847
4182.2745  -0.9823
4182.2928  -0.9817
4182.3110  -0.9807
4182.3293  -0.9815
4182.3476  -0.9815
4182.3659  -0.9804
4182.3841  -0.9810
% 2301-4183428_014  0.9969  67
4182.7862  -0.9991
4182.8044  -0.9991
4182.8227  -0.9993
4182.8410  -0.9992
4182.8593  -1.0020
4182.8775  -1.0035
4182.8958  -1.0025
4182.9141  -1.0026
4182.9323  -1.0029
4182.9506  -1.0017
4182.9689  -1.0002
4182.9871  -1.0034
4183.0054  -1.0026
4183.0237  -1.0018
4183.0420  -1.0013
4183.0602  -1.0003
4183.0785  -1.0002
4183.0968   1.0020
4183.1150   1.0019
4183.1333   0.9977
4183.1516   0.9982
4183.1699   0.9999
4183.1881   0.9941
4183.2064   0.9881
4183.2247   0.9861
4183.2429   0.9816
4183.2612   0.9767
4183.2795   0.9728
4183.2977   0.9698
4183.3160   0.9674
4183.3343   0.9656
4183.3526   0.9639
4183.3708   0.9642
4183.3891   0.9657
4183.4074   0.9652
4183.4256   0.9645
4183.4439   0.9643
4183.4622   0.9659
4183.4805   0.9671
4183.4987   0.9676
4183.5170   0.9663
4183.5353   0.9685
4183.5535   0.9749
4183.5718   0.9765
4183.5901   0.9770
4183.6083   0.9802
4183.6266   0.9843
4183.6449   0.9908
4183.6632   0.9942
4183.6814   0.9971
4183.6997   0.9978
4183.7180  -0.9958
4183.7362  -0.9975
4183.7545  -0.9948
4183.7728  -0.9935
4183.7911  -0.9951
4183.8093  -0.9909
4183.8276  -0.9895
4183.8459  -0.9859
4183.8641  -0.9851
4183.8824  -0.9835
4183.9007  -0.9815
4183.9189  -0.9804
4183.9372  -0.9784
4183.9555  -0.9815
4183.9738  -0.9780
4183.9920  -0.9786
% 2600-4184891_018  1.0005  70
4184.2661  -0.9537
4184.2843  -0.9524
4184.3026  -0.9576
4184.3209  -0.9569
4184.3391  -0.9567
4184.3574  -0.9592
4184.3757  -0.9572
4184.3939  -0.9587
4184.4122  -0.9639
4184.4305  -0.9680
4184.4488  -0.9714
4184.4670  -0.9720
4184.4853  -0.9760
4184.5036  -0.9843
4184.5218  -0.9920
4184.5401  -0.9940
4184.5584  -0.9944
4184.5767   0.9945
4184.5949   0.9978
4184.6132   0.9963
4184.6315   0.9948
4184.6497   0.9913
4184.6680   0.9902
4184.6863   0.9832
4184.7045   0.9759
4184.7228   0.9740
4184.7411   0.9680
4184.7594   0.9616
4184.7776   0.9589
4184.7959   0.9558
4184.8142   0.9566
4184.8324   0.9530
4184.8507   0.9519
4184.8690   0.9534
4184.8873   0.9508
4184.9055   0.9513
4184.9238   0.9509
4184.9421   0.9527
4184.9603   0.9537
4184.9786   0.9534
4184.9969   0.9545
4185.0151   0.9614
4185.0334   0.9656
4185.0517   0.9674
4185.0700   0.9722
4185.0882   0.9799
4185.1065   0.9866
4185.1248   0.9945
4185.1430   0.9975
4185.1613   1.0012
4185.1796   1.0014
4185.1979   0.9989
4185.2161   1.0013
4185.2344  -1.0014
4185.2527  -0.9999
4185.2709  -0.9988
4185.2892  -0.9986
4185.3075  -0.9991
4185.3257  -0.9997
4185.3440  -1.0021
4185.3623  -0.9997
4185.3806  -0.9996
4185.3988  -1.0006
4185.4171  -0.9980
4185.4354  -0.9983
4185.4536  -1.0014
4185.4719  -1.0000
4185.4902  -1.0014
4185.5084  -1.0004
4185.5267  -0.9991
% 2601-4186102_003  1.0014  58
4185.4902  -1.0005
4185.5085  -0.9995
4185.5267  -0.9982
4185.5450  -0.9974
4185.5633  -0.9981
4185.5815  -0.9995
4185.5998  -0.9988
4185.6181  -0.9966
4185.6364  -0.9979
4185.6546  -0.9981
4185.6729  -0.9997
4185.6912  -1.0001
4185.7094  -1.0003
4185.7277  -0.9984
4185.7460  -0.9977
4185.7642  -0.9964
4185.7825  -0.9951
4185.8008   0.9983
4185.8191   1.0011
4185.8373   1.0023
4185.8556   1.0004
4185.8739   0.9979
4185.8921   0.9977
4185.9104   0.9978
4185.9287   0.9937
4185.9470   0.9950
4185.9652   0.9952
4185.9835   0.9939
4186.0018   0.9927
4186.0200   0.9920
4186.0383   0.9955
4186.0566   0.9955
4186.0748   0.9930
4186.0931   0.9928
4186.1114   0.9940
4186.1297   0.9930
4186.1479   0.9911
4186.1662   0.9960
4186.1845   0.9916
4186.2027   0.9929
4186.2210   0.9965
4186.2393   0.9985
4186.2576   0.9949
4186.2758   0.9946
4186.2941   0.9948
4186.3124   0.9980
4186.3306  -0.9982
4186.3489  -0.9967
4186.3672  -0.9960
4186.3854  -0.9983
4186.4037  -0.9922
4186.4220  -0.9900
4186.4403  -0.9908
4186.4585  -0.9864
4186.4768  -0.9828
4186.4951  -0.9829
4186.5133  -0.9800
4186.5316  -0.9796
% 2600-4187038_041  0.9942  69
4186.4220  -0.9972
4186.4403  -0.9980
4186.4586  -0.9936
4186.4768  -0.9899
4186.4951  -0.9900
4186.5134  -0.9871
4186.5316  -0.9867
4186.5499  -0.9872
4186.5682  -0.9844
4186.5864  -0.9855
4186.6047  -0.9863
4186.6230  -0.9844
4186.6413  -0.9874
4186.6595  -0.9871
4186.6778  -0.9860
4186.6961  -0.9852
4186.7143  -0.9844
4186.7326   0.9865
4186.7509   0.9884
4186.7692   0.9871
4186.7874   0.9817
4186.8057   0.9760
4186.8240   0.9690
4186.8422   0.9585
4186.8605   0.9441
4186.8788   0.9342
4186.8970   0.9192
4186.9153   0.9106
4186.9336   0.9076
4186.9519   0.9011
4186.9701   0.8973
4186.9884   0.8945
4187.0067   0.8921
4187.0249   0.8884
4187.0432   0.8875
4187.0615   0.8901
4187.0798   0.8904
4187.0980   0.8921
4187.1163   0.8955
4187.1346   0.9000
4187.1528   0.9058
4187.1711   0.9123
4187.1894   0.9207
4187.2076   0.9331
4187.2259   0.9477
4187.2442   0.9614
4187.2625   0.9747
4187.2807   0.9855
4187.2990   0.9934
4187.3173   0.9977
4187.3355   0.9986
4187.3538   1.0011
4187.3721  -1.0005
4187.3904  -0.9971
4187.4086  -0.9942
4187.4269  -0.9951
4187.4452  -0.9925
4187.4634  -0.9913
4187.4817  -0.9932
4187.5000  -0.9925
4187.5182  -0.9897
4187.5365  -0.9867
4187.5548  -0.9771
4187.5731  -0.9698
4187.5913  -0.9584
4187.6096  -0.9381
4187.6279  -0.9190
4187.6461  -0.8981
4187.6644  -0.8782
% 2600-4187795_070  0.9947  92
4186.9518  -0.9007
4186.9700  -0.8969
4186.9883  -0.8940
4187.0066  -0.8916
4187.0248  -0.8880
4187.0431  -0.8871
4187.0614  -0.8896
4187.0797  -0.8899
4187.0979  -0.8916
4187.1162  -0.8950
4187.1345  -0.8996
4187.1527  -0.9053
4187.1710  -0.9118
4187.1893  -0.9203
4187.2076  -0.9326
4187.2258  -0.9472
4187.2441  -0.9609
4187.2624  -0.9742
4187.2806  -0.9850
4187.2989  -0.9929
4187.3172  -0.9972
4187.3354  -0.9981
4187.3537  -1.0006
4187.3720  -1.0000
4187.3903   0.9966
4187.4085   0.9937
4187.4268   0.9946
4187.4451   0.9920
4187.4633   0.9909
4187.4816   0.9927
4187.4999   0.9920
4187.5182   0.9892
4187.5364   0.9862
4187.5547   0.9766
4187.5730   0.9693
4187.5912   0.9579
4187.6095   0.9377
4187.6278   0.9186
4187.6460   0.8977
4187.6643   0.8778
4187.6826   0.8573
4187.7009   0.8438
4187.7191   0.8314
4187.7374   0.8222
4187.7557   0.8158
4187.7739   0.8129
4187.7922   0.8083
4187.8105   0.8082
4187.8288   0.8128
4187.8470   0.8149
4187.8653   0.8164
4187.8836   0.8225
4187.9018   0.8284
4187.9201   0.8387
4187.9384   0.8488
4187.9566   0.8652
4187.9749   0.8829
4187.9932   0.9005
4188.0115   0.9248
4188.0297   0.9461
4188.0480   0.9604
4188.0663   0.9747
4188.0845   0.9869
4188.1028   0.9935
4188.1211   0.9979
4188.1394   0.9985
4188.1576   1.0003
4188.1759   1.0010
4188.1942   1.0004
4188.2124   1.0011
4188.2307  -1.0018
4188.2490  -1.0034
4188.2672  -1.0043
4188.2855  -1.0040
4188.3038  -1.0027
4188.3221  -1.0019
4188.3403  -1.0022
4188.3586  -1.0017
4188.3769  -1.0026
4188.3951  -1.0031
4188.4134  -0.9979
4188.4317  -0.9970
4188.4500  -0.9971
4188.4682  -0.9965
4188.4865  -0.9953
4188.5048  -0.9935
4188.5230  -0.9891
4188.5413  -0.9824
4188.5596  -0.9781
4188.5778  -0.9745
4188.5961  -0.9720
4188.6144  -0.9678
% 1401-4190707_005  0.9897  56
4190.2953  -0.9940
4190.3136  -0.9969
4190.3319  -0.9951
4190.3501  -0.9932
4190.3684  -0.9960
4190.3867  -0.9946
4190.4050  -0.9962
4190.4232  -0.9968
4190.4415  -0.9951
4190.4598  -0.9964
4190.4780  -0.9964
4190.4963  -0.9941
4190.5146  -0.9963
4190.5328   0.9967
4190.5511   0.9933
4190.5694   0.9910
4190.5877   0.9917
4190.6059   0.9898
4190.6242   0.9884
4190.6425   0.9887
4190.6607   0.9890
4190.6790   0.9871
4190.6973   0.9848
4190.7156   0.9839
4190.7338   0.9823
4190.7521   0.9816
4190.7704   0.9830
4190.7886   0.9832
4190.8069   0.9841
4190.8252   0.9852
4190.8434   0.9869
4190.8617   0.9877
4190.8800   0.9879
4190.8983   0.9912
4190.9165   0.9960
4190.9348   0.9962
4190.9531   0.9959
4190.9713   0.9979
4190.9896   0.9997
4191.0079   1.0009
4191.0262   0.9995
4191.0444  -0.9992
4191.0627  -0.9983
4191.0810  -0.9982
4191.0992  -0.9989
4191.1175  -1.0007
4191.1358  -1.0015
4191.1540  -0.9979
4191.1723  -0.9965
4191.1906  -0.9930
4191.2089  -0.9822
4191.2271  -0.9727
4191.2454  -0.9598
4191.2637  -0.9478
4191.2819  -0.9363
4191.3002  -0.9301
% 2600-4191430_038  0.9904  78
4190.6790  -0.9864
4190.6973  -0.9841
4190.7156  -0.9832
4190.7338  -0.9816
4190.7521  -0.9809
4190.7704  -0.9823
4190.7886  -0.9825
4190.8069  -0.9834
4190.8252  -0.9846
4190.8434  -0.9862
4190.8617  -0.9870
4190.8800  -0.9872
4190.8983  -0.9905
4190.9165  -0.9952
4190.9348  -0.9955
4190.9531  -0.9951
4190.9713  -0.9972
4190.9896  -0.9990
4191.0079  -1.0002
4191.0262  -0.9988
4191.0444  -0.9985
4191.0627   0.9976
4191.0810   0.9975
4191.0992   0.9982
4191.1175   1.0000
4191.1358   1.0008
4191.1540   0.9972
4191.1723   0.9958
4191.1906   0.9923
4191.2089   0.9815
4191.2271   0.9720
4191.2454   0.9591
4191.2637   0.9471
4191.2819   0.9357
4191.3002   0.9294
4191.3185   0.9235
4191.3368   0.9158
4191.3550   0.9132
4191.3733   0.9090
4191.3916   0.9068
4191.4098   0.9066
4191.4281   0.9040
4191.4464   0.9012
4191.4646   0.8996
4191.4829   0.9013
4191.5012   0.9001
4191.5195   0.9025
4191.5377   0.9063
4191.5560   0.9107
4191.5743   0.9171
4191.5925   0.9236
4191.6108   0.9358
4191.6291   0.9490
4191.6474   0.9589
4191.6656   0.9712
4191.6839   0.9807
4191.7022   0.9885
4191.7204   0.9908
4191.7387   0.9915
4191.7570   0.9943
4191.7752   0.9942
4191.7935  -0.9938
4191.8118  -0.9911
4191.8301  -0.9893
4191.8483  -0.9834
4191.8666  -0.9761
4191.8849  -0.9724
4191.9031  -0.9652
4191.9214  -0.9607
4191.9397  -0.9562
4191.9580  -0.9535
4191.9762  -0.9526
4191.9945  -0.9496
4192.0128  -0.9452
4192.0310  -0.9466
4192.0493  -0.9456
4192.0676  -0.9450
4192.0858  -0.9452
% 2801-4192065_021  0.9904  61
4191.5194  -0.9025
4191.5377  -0.9063
4191.5560  -0.9107
4191.5742  -0.9171
4191.5925  -0.9236
4191.6108  -0.9358
4191.6290  -0.9490
4191.6473  -0.9589
4191.6656  -0.9712
4191.6839  -0.9807
4191.7021  -0.9885
4191.7204  -0.9908
4191.7387  -0.9915
4191.7569  -0.9943
4191.7752  -0.9942
4191.7935   0.9938
4191.8118   0.9911
4191.8300   0.9893
4191.8483   0.9834
4191.8666   0.9761
4191.8848   0.9724
4191.9031   0.9652
4191.9214   0.9607
4191.9396   0.9562
4191.9579   0.9535
4191.9762   0.9526
4191.9945   0.9496
4192.0127   0.9452
4192.0310   0.9466
4192.0493   0.9456
4192.0675   0.9450
4192.0858   0.9452
4192.1041   0.9465
4192.1223   0.9447
4192.1406   0.9489
4192.1589   0.9508
4192.1772   0.9522
4192.1954   0.9561
4192.2137   0.9598
4192.2320   0.9629
4192.2502   0.9727
4192.2685   0.9803
4192.2868   0.9902
4192.3051   0.9931
4192.3233   1.0011
4192.3416   1.0013
4192.3599  -0.9989
4192.3781  -1.0023
4192.3964  -0.9994
4192.4147  -1.0001
4192.4329  -1.0013
4192.4512  -1.0002
4192.4695  -1.0005
4192.4878  -1.0036
4192.5060  -1.0050
4192.5243  -1.0030
4192.5426  -1.0014
4192.5608  -1.0019
4192.5791  -1.0030
4192.5974  -1.0022
4192.6157  -1.0049
% 2600-4196208_018  0.9994  66
4195.5475  -0.9424
4195.5659  -0.9502
4195.5843  -0.9563
4195.6027  -0.9634
4195.6212  -0.9691
4195.6396  -0.9784
4195.6580  -0.9860
4195.6764  -0.9859
4195.6948  -0.9878
4195.7132  -0.9900
4195.7316  -0.9913
4195.7500  -0.9936
4195.7684  -0.9945
4195.7868  -0.9960
4195.8052  -0.9993
4195.8236  -1.0007
4195.8420  -0.9974
4195.8604  -0.9992
4195.8789  -1.0003
4195.8973   1.0013
4195.9157   1.0015
4195.9341   1.0011
4195.9525   0.9999
4195.9709   0.9934
4195.9893   0.9913
4196.0077   0.9884
4196.0261   0.9821
4196.0445   0.9748
4196.0629   0.9701
4196.0813   0.9656
4196.0997   0.9629
4196.1181   0.9601
4196.1366   0.9578
4196.1550   0.9549
4196.1734   0.9556
4196.1918   0.9548
4196.2102   0.9540
4196.2286   0.9535
4196.2470   0.9558
4196.2654   0.9551
4196.2838   0.9544
4196.3022   0.9604
4196.3206   0.9622
4196.3390   0.9595
4196.3574   0.9612
4196.3758   0.9643
4196.3943   0.9693
4196.4127   0.9767
4196.4311   0.9820
4196.4495   0.9882
4196.4679   0.9900
4196.4863   0.9877
4196.5047  -0.9892
4196.5231  -0.9897
4196.5415  -0.9902
4196.5599  -0.9908
4196.5783  -0.9902
4196.5967  -0.9919
4196.6151  -0.9919
4196.6335  -0.9910
4196.6520  -0.9917
4196.6704  -0.9931
4196.6888  -0.9931
4196.7072  -0.9925
4196.7256  -0.9924
4196.7440  -0.9957
% 2600-4199095_052  0.9795  64
4198.5479  -0.9757
4198.5663  -0.9801
4198.5847  -0.9836
4198.6031  -0.9871
4198.6215  -0.9894
4198.6399  -0.9926
4198.6584  -0.9914
4198.6768  -0.9914
4198.6952  -0.9904
4198.7136  -0.9904
4198.7320  -0.9926
4198.7504  -0.9921
4198.7688  -0.9943
4198.7872  -0.9945
4198.8056  -0.9971
4198.8240   1.0020
4198.8424   0.9968
4198.8608   0.9860
4198.8792   0.9799
4198.8976   0.9644
4198.9161   0.9422
4198.9345   0.9231
4198.9529   0.9050
4198.9713   0.8906
4198.9897   0.8783
4199.0081   0.8704
4199.0265   0.8635
4199.0449   0.8586
4199.0633   0.8546
4199.0817   0.8515
4199.1001   0.8514
4199.1185   0.8510
4199.1369   0.8549
4199.1553   0.8587
4199.1738   0.8641
4199.1922   0.8690
4199.2106   0.8752
4199.2290   0.8880
4199.2474   0.9010
4199.2658   0.9144
4199.2842   0.9326
4199.3026   0.9501
4199.3210   0.9658
4199.3394   0.9791
4199.3578   0.9866
4199.3762   0.9894
4199.3946   0.9912
4199.4131   0.9911
4199.4315  -0.9891
4199.4499  -0.9879
4199.4683  -0.9883
4199.4867  -0.9903
4199.5051  -0.9892
4199.5235  -0.9911
4199.5419  -0.9904
4199.5603  -0.9929
4199.5787  -0.9922
4199.5971  -0.9923
4199.6155  -0.9956
4199.6339  -1.0016
4199.6523  -1.0055
4199.6708  -1.0077
4199.6892  -1.0105
4199.7076  -1.0147
% 2600-4202029_065  0.9868  75
4201.2722  -1.0102
4201.2906  -1.0103
4201.3090  -1.0095
4201.3274  -1.0109
4201.3458  -1.0121
4201.3642  -1.0114
4201.3826  -1.0143
4201.4010  -1.0152
4201.4194  -1.0129
4201.4378  -1.0116
4201.4562  -1.0129
4201.4746  -1.0136
4201.4930  -1.0127
4201.5115  -1.0100
4201.5299  -1.0085
4201.5483  -1.0086
4201.5667  -1.0075
4201.5851  -1.0066
4201.6035  -1.0044
4201.6219  -1.0018
4201.6403  -1.0033
4201.6587   1.0044
4201.6771   1.0046
4201.6955   1.0061
4201.7139   1.0034
4201.7323   1.0029
4201.7507   0.9975
4201.7692   0.9889
4201.7876   0.9803
4201.8060   0.9672
4201.8244   0.9503
4201.8428   0.9271
4201.8612   0.9028
4201.8796   0.8854
4201.8980   0.8712
4201.9164   0.8570
4201.9348   0.8475
4201.9532   0.8426
4201.9716   0.8387
4201.9900   0.8325
4202.0084   0.8305
4202.0269   0.8301
4202.0453   0.8303
4202.0637   0.8321
4202.0821   0.8347
4202.1005   0.8399
4202.1189   0.8446
4202.1373   0.8488
4202.1557   0.8561
4202.1741   0.8651
4202.1925   0.8795
4202.2109   0.8987
4202.2293   0.9188
4202.2477   0.9375
4202.2661   0.9530
4202.2846   0.9641
4202.3030   0.9715
4202.3214   0.9736
4202.3398  -0.9736
4202.3582  -0.9715
4202.3766  -0.9683
4202.3950  -0.9691
4202.4134  -0.9694
4202.4318  -0.9677
4202.4502  -0.9674
4202.4686  -0.9675
4202.4870  -0.9689
4202.5054  -0.9717
4202.5238  -0.9732
4202.5423  -0.9775
4202.5607  -0.9815
4202.5791  -0.9854
4202.5975  -0.9879
4202.6159  -0.9891
4202.6343  -0.9897
% 2501-4206367_009  1.0045  83
4205.6531  -0.9680
4205.6715  -0.9693
4205.6899  -0.9706
4205.7083  -0.9727
4205.7267  -0.9799
4205.7451  -0.9838
4205.7635  -0.9862
4205.7819  -0.9904
4205.8003  -0.9939
4205.8188  -0.9967
4205.8372  -0.9975
4205.8556  -0.9986
4205.8740  -0.9979
4205.8924  -0.9983
4205.9108  -0.9997
4205.9292  -0.9995
4205.9476  -0.9988
4205.9660  -1.0005
4205.9844  -1.0010
4206.0028  -0.9992
4206.0212   0.9986
4206.0396   0.9972
4206.0580   0.9962
4206.0765   0.9971
4206.0949   0.9976
4206.1133   0.9970
4206.1317   0.9955
4206.1501   0.9927
4206.1685   0.9900
4206.1869   0.9890
4206.2053   0.9870
4206.2237   0.9834
4206.2421   0.9837
4206.2605   0.9840
4206.2789   0.9810
4206.2973   0.9805
4206.3157   0.9791
4206.3342   0.9797
4206.3526   0.9812
4206.3710   0.9772
4206.3894   0.9750
4206.4078   0.9751
4206.4262   0.9749
4206.4446   0.9746
4206.4630   0.9788
4206.4814   0.9787
4206.4998   0.9793
4206.5182   0.9810
4206.5366   0.9829
4206.5550   0.9868
4206.5734   0.9897
4206.5919   0.9929
4206.6103   0.9935
4206.6287   0.9928
4206.6471   0.9953
4206.6655   0.9965
4206.6839   0.9986
4206.7023   0.9977
4206.7207   0.9979
4206.7391   1.0007
4206.7575   1.0008
4206.7759   1.0004
4206.7943  -1.0003
4206.8127  -1.0008
4206.8311  -0.9990
4206.8496  -0.9968
4206.8680  -0.9973
4206.8864  -1.0000
4206.9048  -0.9983
4206.9232  -0.9951
4206.9416  -0.9940
4206.9600  -0.9922
4206.9784  -0.9882
4206.9968  -0.9889
4207.0152  -0.9900
4207.0336  -0.9912
4207.0520  -0.9906
4207.0704  -0.9890
4207.0889  -0.9881
4207.1073  -0.9845
4207.1257  -0.9854
4207.1441  -0.9838
4207.1625  -0.9816
% 3801-4215519_103  0.9966  84
4214.7279  -1.0079
4214.7463  -1.0076
4214.7647  -1.0065
4214.7831  -1.0079
4214.8015  -1.0072
4214.8199  -1.0051
4214.8383  -1.0058
4214.8567  -1.0057
4214.8751  -1.0049
4214.8935  -1.0051
4214.9120  -1.0075
4214.9304  -1.0065
4214.9488  -1.0062
4214.9672  -1.0050
4214.9856  -1.0035
4215.0040  -1.0038
4215.0224  -1.0037
4215.0408  -1.0061
4215.0592  -1.0061
4215.0776  -1.0052
4215.0960  -1.0066
4215.1144  -1.0043
4215.1328   1.0048
4215.1513   1.0056
4215.1697   1.0074
4215.1881   1.0043
4215.2065   1.0010
4215.2249   0.9989
4215.2433   0.9903
4215.2617   0.9820
4215.2801   0.9671
4215.2985   0.9458
4215.3169   0.9175
4215.3353   0.8881
4215.3537   0.8576
4215.3721   0.8281
4215.3905   0.7994
4215.4090   0.7773
4215.4274   0.7618
4215.4458   0.7481
4215.4642   0.7383
4215.4826   0.7311
4215.5010   0.7268
4215.5194   0.7210
4215.5378   0.7176
4215.5562   0.7194
4215.5746   0.7224
4215.5930   0.7292
4215.6114   0.7387
4215.6298   0.7533
4215.6482   0.7713
4215.6667   0.7936
4215.6851   0.8210
4215.7035   0.8508
4215.7219   0.8794
4215.7403   0.9097
4215.7587   0.9344
4215.7771   0.9521
4215.7955   0.9661
4215.8139   0.9767
4215.8323   0.9829
4215.8507   0.9849
4215.8691   0.9861
4215.8875   0.9861
4215.9059  -0.9874
4215.9244  -0.9919
4215.9428  -0.9941
4215.9612  -0.9947
4215.9796  -0.9964
4215.9980  -0.9994
4216.0164  -0.9982
4216.0348  -0.9968
4216.0532  -0.9989
4216.0716  -0.9989
4216.0900  -0.9969
4216.1084  -0.9973
4216.1268  -0.9973
4216.1452  -0.9983
4216.1636  -0.9988
4216.1821  -0.9969
4216.2005  -0.9978
4216.2189  -0.9993
4216.2373  -0.9980
4216.2557  -0.9979
% 2600-4217545_016  0.9925  63
4216.9735  -1.0013
4216.9920  -1.0022
4217.0104  -1.0029
4217.0288  -0.9988
4217.0472  -0.9950
4217.0656  -0.9983
4217.0840  -1.0001
4217.1024  -0.9984
4217.1208  -0.9965
4217.1392  -0.9972
4217.1576  -0.9994
4217.1760  -0.9981
4217.1944  -0.9967
4217.2128  -0.9970
4217.2312  -0.9979
4217.2497  -0.9971
4217.2681  -0.9998
4217.2865   1.0013
4217.3049   0.9992
4217.3233   0.9974
4217.3417   0.9910
4217.3601   0.9843
4217.3785   0.9814
4217.3969   0.9733
4217.4153   0.9707
4217.4337   0.9668
4217.4521   0.9648
4217.4705   0.9613
4217.4889   0.9609
4217.5074   0.9594
4217.5258   0.9579
4217.5442   0.9585
4217.5626   0.9578
4217.5810   0.9570
4217.5994   0.9583
4217.6178   0.9598
4217.6362   0.9610
4217.6546   0.9636
4217.6730   0.9653
4217.6914   0.9660
4217.7098   0.9682
4217.7282   0.9721
4217.7466   0.9769
4217.7651   0.9810
4217.7835   0.9861
4217.8019   0.9884
4217.8203   0.9922
4217.8387   0.9922
4217.8571  -0.9938
4217.8755  -0.9949
4217.8939  -0.9935
4217.9123  -0.9936
4217.9307  -0.9955
4217.9491  -0.9952
4217.9675  -0.9920
4217.9859  -0.9933
4218.0043  -0.9985
4218.0228  -0.9967
4218.0412  -0.9962
4218.0596  -0.9995
4218.0780  -1.0006
4218.0964  -1.0009
4218.1148  -1.0031
% 2600-4219359_039  0.9970  71
4218.7038  -1.0029
4218.7222  -1.0046
4218.7406  -1.0036
4218.7590  -1.0033
4218.7775  -1.0036
4218.7959  -1.0011
4218.8143  -1.0016
4218.8327  -1.0017
4218.8511  -1.0023
4218.8695  -1.0032
4218.8879  -1.0020
4218.9063  -1.0032
4218.9247  -1.0031
4218.9431  -1.0029
4218.9615  -1.0026
4218.9799  -1.0011
4218.9983  -0.9998
4219.0167  -1.0014
4219.0352   1.0020
4219.0536   1.0002
4219.0720   0.9976
4219.0904   0.9979
4219.1088   0.9940
4219.1272   0.9851
4219.1456   0.9761
4219.1640   0.9637
4219.1824   0.9493
4219.2008   0.9362
4219.2192   0.9261
4219.2376   0.9173
4219.2560   0.9088
4219.2744   0.9050
4219.2929   0.9003
4219.3113   0.8972
4219.3297   0.8962
4219.3481   0.8943
4219.3665   0.8945
4219.3849   0.8958
4219.4033   0.8980
4219.4217   0.8980
4219.4401   0.8998
4219.4585   0.9058
4219.4769   0.9114
4219.4953   0.9170
4219.5137   0.9224
4219.5321   0.9324
4219.5506   0.9470
4219.5690   0.9625
4219.5874   0.9757
4219.6058   0.9876
4219.6242   0.9948
4219.6426   0.9975
4219.6610   0.9985
4219.6794   0.9983
4219.6978  -0.9980
4219.7162  -0.9983
4219.7346  -0.9972
4219.7530  -0.9981
4219.7714  -1.0002
4219.7898  -1.0001
4219.8083  -0.9984
4219.8267  -0.9950
4219.8451  -0.9951
4219.8635  -0.9969
4219.8819  -0.9933
4219.9003  -0.9918
4219.9187  -0.9917
4219.9371  -0.9904
4219.9555  -0.9898
4219.9739  -0.9891
4219.9923  -0.9886
% 2600-4222213_023  0.9903  81
4221.4649  -0.9971
4221.4833  -0.9970
4221.5018  -0.9984
4221.5202  -0.9978
4221.5386  -0.9957
4221.5570  -1.0009
4221.5754  -1.0023
4221.5938  -1.0006
4221.6122  -1.0011
4221.6306  -1.0010
4221.6490  -1.0004
4221.6674  -1.0006
4221.6858  -1.0006
4221.7042  -1.0005
4221.7226  -1.0008
4221.7410  -1.0015
4221.7595  -1.0033
4221.7779  -1.0003
4221.7963  -0.9965
4221.8147  -0.9973
4221.8331   0.9975
4221.8515   0.9975
4221.8699   0.9968
4221.8883   0.9944
4221.9067   0.9937
4221.9251   0.9951
4221.9435   0.9926
4221.9619   0.9895
4221.9803   0.9865
4221.9987   0.9812
4222.0172   0.9706
4222.0356   0.9637
4222.0540   0.9581
4222.0724   0.9526
4222.0908   0.9487
4222.1092   0.9445
4222.1276   0.9415
4222.1460   0.9401
4222.1644   0.9388
4222.1828   0.9387
4222.2012   0.9399
4222.2196   0.9415
4222.2380   0.9431
4222.2564   0.9425
4222.2749   0.9416
4222.2933   0.9456
4222.3117   0.9495
4222.3301   0.9510
4222.3485   0.9535
4222.3669   0.9592
4222.3853   0.9650
4222.4037   0.9688
4222.4221   0.9752
4222.4405   0.9836
4222.4589   0.9932
4222.4773   0.9940
4222.4957   0.9965
4222.5142   0.9985
4222.5326   0.9991
4222.5510   1.0000
4222.5694   0.9993
4222.5878  -0.9990
4222.6062  -0.9991
4222.6246  -0.9994
4222.6430  -0.9988
4222.6614  -0.9979
4222.6798  -0.9944
4222.6982  -0.9953
4222.7166  -0.9960
4222.7350  -0.9979
4222.7534  -0.9955
4222.7719  -0.9939
4222.7903  -0.9920
4222.8087  -0.9908
4222.8271  -0.9910
4222.8455  -0.9910
4222.8639  -0.9906
4222.8823  -0.9921
4222.9007  -0.9924
4222.9191  -0.9919
4222.9375  -0.9935
% 2600-4224171_024  1.0032  72
4223.4078  -1.0058
4223.4264  -1.0070
4223.4449  -1.0071
4223.4635  -1.0050
4223.4820  -1.0057
4223.5006  -1.0049
4223.5191  -1.0049
4223.5377  -1.0072
4223.5562  -1.0064
4223.5748  -1.0041
4223.5933  -1.0042
4223.6118  -1.0066
4223.6304  -1.0057
4223.6489  -1.0012
4223.6675  -1.0017
4223.6860  -1.0046
4223.7046  -1.0077
4223.7231  -1.0065
4223.7417  -1.0011
4223.7602  -1.0018
4223.7788  -1.0051
4223.7973  -1.0038
4223.8159   1.0031
4223.8344   1.0033
4223.8529   1.0018
4223.8715   1.0021
4223.8900   1.0013
4223.9086   0.9977
4223.9271   0.9958
4223.9457   0.9914
4223.9642   0.9840
4223.9828   0.9787
4224.0013   0.9722
4224.0199   0.9640
4224.0384   0.9563
4224.0569   0.9524
4224.0755   0.9499
4224.0940   0.9499
4224.1126   0.9483
4224.1311   0.9469
4224.1497   0.9429
4224.1682   0.9427
4224.1868   0.9432
4224.2053   0.9434
4224.2239   0.9481
4224.2424   0.9462
4224.2610   0.9464
4224.2795   0.9463
4224.2980   0.9490
4224.3166   0.9528
4224.3351   0.9557
4224.3537   0.9547
4224.3722   0.9588
4224.3908   0.9662
4224.4093   0.9738
4224.4279   0.9785
4224.4464   0.9792
4224.4650   0.9810
4224.4835  -0.9813
4224.5020  -0.9819
4224.5206  -0.9827
4224.5391  -0.9843
4224.5577  -0.9839
4224.5762  -0.9858
4224.5948  -0.9841
4224.6133  -0.9797
4224.6319  -0.9727
4224.6504  -0.9612
4224.6690  -0.9518
4224.6875  -0.9449
4224.7061  -0.9377
4224.7246  -0.9323
% 2401-4224860_026  0.9885  66
4224.2425  -0.9602
4224.2610  -0.9605
4224.2795  -0.9603
4224.2981  -0.9631
4224.3166  -0.9670
4224.3352  -0.9699
4224.3537  -0.9689
4224.3723  -0.9731
4224.3908  -0.9806
4224.4094  -0.9883
4224.4279  -0.9930
4224.4465  -0.9937
4224.4650  -0.9956
4224.4836  -0.9959
4224.5021  -0.9965
4224.5206  -0.9973
4224.5392  -0.9990
4224.5577   0.9986
4224.5763   1.0004
4224.5948   0.9988
4224.6134   0.9942
4224.6319   0.9871
4224.6505   0.9755
4224.6690   0.9660
4224.6876   0.9589
4224.7061   0.9516
4224.7246   0.9462
4224.7432   0.9433
4224.7617   0.9414
4224.7803   0.9381
4224.7988   0.9354
4224.8174   0.9355
4224.8359   0.9305
4224.8545   0.9307
4224.8730   0.9342
4224.8916   0.9339
4224.9101   0.9334
4224.9287   0.9345
4224.9472   0.9386
4224.9657   0.9421
4224.9843   0.9423
4225.0028   0.9443
4225.0214   0.9534
4225.0399   0.9607
4225.0585   0.9696
4225.0770   0.9802
4225.0956   0.9863
4225.1141   0.9921
4225.1327   0.9946
4225.1512   0.9954
4225.1697  -0.9966
4225.1883  -0.9959
4225.2068  -0.9933
4225.2254  -0.9882
4225.2439  -0.9851
4225.2625  -0.9771
4225.2810  -0.9674
4225.2996  -0.9603
4225.3181  -0.9568
4225.3367  -0.9556
4225.3552  -0.9549
4225.3738  -0.9527
4225.3923  -0.9528
4225.4108  -0.9541
4225.4294  -0.9548
4225.4479  -0.9601
% 2000-4226728_041  0.9974  78
4225.9301  -0.9929
4225.9486  -0.9916
4225.9672  -0.9932
4225.9857  -0.9947
4226.0043  -0.9926
4226.0228  -0.9914
4226.0413  -0.9935
4226.0599  -0.9931
4226.0784  -0.9959
4226.0970  -0.9974
4226.1155  -0.9955
4226.1341  -0.9977
4226.1526  -0.9988
4226.1712  -0.9994
4226.1897  -1.0001
4226.2083  -0.9994
4226.2268  -1.0003
4226.2453  -0.9978
4226.2639  -0.9971
4226.2824  -0.9994
4226.3010  -0.9978
4226.3195  -0.9973
4226.3381   0.9982
4226.3566   0.9982
4226.3752   0.9981
4226.3937   0.9952
4226.4123   0.9950
4226.4308   0.9949
4226.4494   0.9925
4226.4679   0.9893
4226.4864   0.9851
4226.5050   0.9772
4226.5235   0.9636
4226.5421   0.9501
4226.5606   0.9341
4226.5792   0.9233
4226.5977   0.9143
4226.6163   0.9064
4226.6348   0.8999
4226.6534   0.8982
4226.6719   0.8966
4226.6905   0.8949
4226.7090   0.8938
4226.7275   0.8920
4226.7461   0.8906
4226.7646   0.8906
4226.7832   0.8938
4226.8017   0.8989
4226.8203   0.9002
4226.8388   0.9041
4226.8574   0.9115
4226.8759   0.9187
4226.8945   0.9309
4226.9130   0.9456
4226.9315   0.9578
4226.9501   0.9750
4226.9686   0.9909
4226.9872   0.9963
4227.0057   0.9990
4227.0243   1.0013
4227.0428   1.0011
4227.0614  -0.9997
4227.0799  -1.0002
4227.0985  -0.9982
4227.1170  -0.9963
4227.1356  -0.9923
4227.1541  -0.9859
4227.1726  -0.9756
4227.1912  -0.9650
4227.2097  -0.9512
4227.2283  -0.9361
4227.2468  -0.9150
4227.2654  -0.8963
4227.2839  -0.8811
4227.3025  -0.8671
4227.3210  -0.8538
4227.3396  -0.8451
4227.3581  -0.8404
% 2600-4227426_062  0.9970  78
4226.6534  -0.8986
4226.6719  -0.8970
4226.6905  -0.8953
4226.7090  -0.8942
4226.7276  -0.8924
4226.7461  -0.8910
4226.7646  -0.8910
4226.7832  -0.8942
4226.8017  -0.8993
4226.8203  -0.9006
4226.8388  -0.9044
4226.8574  -0.9118
4226.8759  -0.9191
4226.8945  -0.9313
4226.9130  -0.9459
4226.9316  -0.9582
4226.9501  -0.9754
4226.9687  -0.9913
4226.9872  -0.9967
4227.0057  -0.9994
4227.0243  -1.0017
4227.0428   1.0015
4227.0614   1.0001
4227.0799   1.0006
4227.0985   0.9986
4227.1170   0.9967
4227.1356   0.9927
4227.1541   0.9863
4227.1727   0.9760
4227.1912   0.9654
4227.2097   0.9516
4227.2283   0.9365
4227.2468   0.9153
4227.2654   0.8967
4227.2839   0.8814
4227.3025   0.8675
4227.3210   0.8542
4227.3396   0.8454
4227.3581   0.8407
4227.3767   0.8368
4227.3952   0.8316
4227.4138   0.8299
4227.4323   0.8314
4227.4508   0.8317
4227.4694   0.8343
4227.4879   0.8388
4227.5065   0.8431
4227.5250   0.8519
4227.5436   0.8647
4227.5621   0.8782
4227.5807   0.8923
4227.5992   0.9089
4227.6178   0.9273
4227.6363   0.9464
4227.6548   0.9650
4227.6734   0.9812
4227.6919   0.9917
4227.7105   0.9962
4227.7290   0.9984
4227.7476   0.9997
4227.7661  -1.0006
4227.7847  -0.9988
4227.8032  -1.0001
4227.8218  -0.9996
4227.8403  -0.9976
4227.8589  -1.0004
4227.8774  -1.0027
4227.8959  -1.0007
4227.9145  -1.0011
4227.9330  -1.0029
4227.9516  -1.0036
4227.9701  -1.0048
4227.9887  -1.0050
4228.0072  -1.0049
4228.0258  -1.0034
4228.0443  -1.0037
4228.0629  -1.0041
4228.0814  -1.0046
% 2800-4231032_004  1.0045  70
4230.3811  -0.9945
4230.3996  -0.9955
4230.4182  -0.9947
4230.4367  -0.9931
4230.4552  -0.9944
4230.4738  -0.9956
4230.4923  -0.9965
4230.5109  -0.9980
4230.5294  -0.9957
4230.5480  -0.9969
4230.5665  -0.9984
4230.5851  -0.9970
4230.6036  -0.9962
4230.6222  -0.9958
4230.6407  -0.9957
4230.6593  -0.9962
4230.6778  -0.9961
4230.6963   0.9970
4230.7149   0.9981
4230.7334   0.9994
4230.7520   0.9987
4230.7705   0.9959
4230.7891   0.9950
4230.8076   0.9962
4230.8262   0.9969
4230.8447   0.9952
4230.8633   0.9924
4230.8818   0.9937
4230.9003   0.9945
4230.9189   0.9941
4230.9374   0.9924
4230.9560   0.9907
4230.9745   0.9898
4230.9931   0.9913
4231.0116   0.9932
4231.0302   0.9918
4231.0487   0.9914
4231.0673   0.9919
4231.0858   0.9916
4231.1044   0.9925
4231.1229   0.9922
4231.1414   0.9933
4231.1600   0.9957
4231.1785   0.9921
4231.1971   0.9934
4231.2156   0.9964
4231.2342   0.9974
4231.2527   0.9952
4231.2713   0.9970
4231.2898   0.9986
4231.3084   0.9986
4231.3269   1.0016
4231.3455  -1.0006
4231.3640  -0.9985
4231.3825  -0.9991
4231.4011  -0.9997
4231.4196  -0.9968
4231.4382  -0.9946
4231.4567  -0.9950
4231.4753  -0.9940
4231.4938  -0.9931
4231.5124  -0.9927
4231.5309  -0.9935
4231.5495  -0.9952
4231.5680  -0.9937
4231.5865  -0.9934
4231.6051  -0.9944
4231.6236  -0.9946
4231.6422  -0.9934
4231.6607  -0.9936
% 2600-4235936_053  0.9960  70
4235.2957  -0.9831
4235.3143  -0.9819
4235.3328  -0.9816
4235.3514  -0.9846
4235.3699  -0.9845
4235.3885  -0.9821
4235.4070  -0.9830
4235.4255  -0.9857
4235.4441  -0.9870
4235.4626  -0.9889
4235.4812  -0.9919
4235.4997  -0.9910
4235.5183  -0.9920
4235.5368  -0.9962
4235.5554  -0.9976
4235.5739  -0.9981
4235.5925  -0.9994
4235.6110   0.9981
4235.6296   0.9984
4235.6481   0.9988
4235.6666   0.9968
4235.6852   0.9896
4235.7037   0.9787
4235.7223   0.9649
4235.7408   0.9478
4235.7594   0.9303
4235.7779   0.9130
4235.7965   0.8961
4235.8150   0.8831
4235.8336   0.8712
4235.8521   0.8636
4235.8707   0.8611
4235.8892   0.8567
4235.9077   0.8534
4235.9263   0.8513
4235.9448   0.8514
4235.9634   0.8528
4235.9819   0.8558
4236.0005   0.8611
4236.0190   0.8662
4236.0376   0.8728
4236.0561   0.8795
4236.0747   0.8890
4236.0932   0.9014
4236.1117   0.9183
4236.1303   0.9385
4236.1488   0.9583
4236.1674   0.9728
4236.1859   0.9850
4236.2045   0.9961
4236.2230   0.9977
4236.2416   0.9994
4236.2601   0.9999
4236.2787  -0.9987
4236.2972  -0.9963
4236.3158  -0.9947
4236.3343  -0.9936
4236.3528  -0.9934
4236.3714  -0.9917
4236.3899  -0.9907
4236.4085  -0.9922
4236.4270  -0.9921
4236.4456  -0.9917
4236.4641  -0.9907
4236.4827  -0.9916
4236.5012  -0.9931
4236.5198  -0.9923
4236.5383  -0.9935
4236.5568  -0.9937
4236.5754  -0.9931
% 2600-4238023_013  1.0028  71
4237.3358  -0.9979
4237.3544  -1.0006
4237.3729  -1.0007
4237.3915  -1.0028
4237.4100  -1.0058
4237.4285  -1.0034
4237.4471  -1.0027
4237.4656  -1.0034
4237.4842  -1.0014
4237.5027  -1.0012
4237.5213  -1.0029
4237.5398  -1.0028
4237.5584  -1.0022
4237.5769  -1.0019
4237.5955  -1.0013
4237.6140  -1.0001
4237.6326  -0.9978
4237.6511  -0.9995
4237.6696  -1.0012
4237.6882   1.0005
4237.7067   0.9987
4237.7253   0.9975
4237.7438   0.9941
4237.7624   0.9930
4237.7809   0.9925
4237.7995   0.9911
4237.8180   0.9886
4237.8366   0.9859
4237.8551   0.9811
4237.8736   0.9763
4237.8922   0.9732
4237.9107   0.9720
4237.9293   0.9709
4237.9478   0.9710
4237.9664   0.9704
4237.9849   0.9688
4238.0035   0.9691
4238.0220   0.9710
4238.0406   0.9723
4238.0591   0.9707
4238.0777   0.9693
4238.0962   0.9713
4238.1147   0.9745
4238.1333   0.9744
4238.1518   0.9748
4238.1704   0.9765
4238.1889   0.9819
4238.2075   0.9830
4238.2260   0.9855
4238.2446   0.9875
4238.2631   0.9900
4238.2817   0.9927
4238.3002   0.9953
4238.3187   0.9943
4238.3373  -0.9965
4238.3558  -0.9952
4238.3744  -0.9941
4238.3929  -0.9939
4238.4115  -0.9948
4238.4300  -0.9952
4238.4486  -0.9977
4238.4671  -0.9957
4238.4857  -0.9940
4238.5042  -0.9945
4238.5228  -0.9956
4238.5413  -0.9915
4238.5598  -0.9895
4238.5784  -0.9826
4238.5969  -0.9720
4238.6155  -0.9618
4238.6340  -0.9523
% 2600-4238810_032  0.9976  80
4238.0591  -0.9757
4238.0777  -0.9743
4238.0962  -0.9763
4238.1147  -0.9796
4238.1333  -0.9795
4238.1518  -0.9798
4238.1704  -0.9816
4238.1889  -0.9870
4238.2075  -0.9882
4238.2260  -0.9907
4238.2446  -0.9927
4238.2631  -0.9952
4238.2817  -0.9979
4238.3002  -1.0005
4238.3188  -0.9995
4238.3373  -1.0017
4238.3558  -1.0004
4238.3744  -0.9993
4238.3929  -0.9991
4238.4115  -1.0000
4238.4300  -1.0004
4238.4486   1.0029
4238.4671   1.0009
4238.4857   0.9992
4238.5042   0.9997
4238.5228   1.0008
4238.5413   0.9967
4238.5598   0.9947
4238.5784   0.9877
4238.5969   0.9770
4238.6155   0.9668
4238.6340   0.9573
4238.6526   0.9480
4238.6711   0.9378
4238.6897   0.9308
4238.7082   0.9264
4238.7268   0.9223
4238.7453   0.9198
4238.7639   0.9171
4238.7824   0.9168
4238.8009   0.9158
4238.8195   0.9138
4238.8380   0.9152
4238.8566   0.9169
4238.8751   0.9198
4238.8937   0.9208
4238.9122   0.9241
4238.9308   0.9285
4238.9493   0.9330
4238.9679   0.9392
4238.9864   0.9476
4239.0050   0.9591
4239.0235   0.9731
4239.0420   0.9827
4239.0606   0.9908
4239.0791   0.9954
4239.0977   0.9973
4239.1162   0.9980
4239.1348   0.9973
4239.1533   0.9975
4239.1719   0.9988
4239.1904  -0.9970
4239.2090  -0.9973
4239.2275  -0.9986
4239.2460  -0.9982
4239.2646  -0.9988
4239.2831  -0.9981
4239.3017  -0.9970
4239.3202  -0.9999
4239.3388  -1.0006
4239.3573  -0.9983
4239.3759  -1.0003
4239.3944  -1.0014
4239.4130  -0.9993
4239.4315  -1.0032
4239.4501  -1.0049
4239.4686  -1.0050
4239.4871  -1.0029
4239.5057  -1.0010
4239.5242  -1.0015
% 2401-4242364_074  0.9966  80
4241.6014  -1.0079
4241.6199  -1.0077
4241.6384  -1.0067
4241.6570  -1.0089
4241.6755  -1.0089
4241.6941  -1.0067
4241.7126  -1.0061
4241.7312  -1.0068
4241.7497  -1.0072
4241.7683  -1.0078
4241.7868  -1.0071
4241.8054  -1.0078
4241.8239  -1.0078
4241.8425  -1.0058
4241.8610  -1.0067
4241.8795  -1.0079
4241.8981  -1.0072
4241.9166  -1.0063
4241.9352  -1.0076
4241.9537  -1.0091
4241.9723  -1.0066
4241.9908   1.0051
4242.0094   1.0059
4242.0279   1.0075
4242.0465   1.0063
4242.0650   1.0019
4242.0835   0.9978
4242.1021   0.9895
4242.1206   0.9763
4242.1392   0.9601
4242.1577   0.9399
4242.1763   0.9158
4242.1948   0.8910
4242.2134   0.8687
4242.2319   0.8482
4242.2505   0.8329
4242.2690   0.8195
4242.2876   0.8093
4242.3061   0.8024
4242.3246   0.7982
4242.3432   0.7962
4242.3617   0.7959
4242.3803   0.7968
4242.3988   0.7978
4242.4174   0.8003
4242.4359   0.8062
4242.4545   0.8155
4242.4730   0.8255
4242.4916   0.8396
4242.5101   0.8561
4242.5286   0.8743
4242.5472   0.8958
4242.5657   0.9182
4242.5843   0.9416
4242.6028   0.9626
4242.6214   0.9786
4242.6399   0.9884
4242.6585   0.9944
4242.6770   0.9950
4242.6956   0.9928
4242.7141   0.9947
4242.7327  -0.9960
4242.7512  -0.9953
4242.7697  -0.9946
4242.7883  -0.9945
4242.8068  -0.9946
4242.8254  -0.9941
4242.8439  -0.9994
4242.8625  -0.9988
4242.8810  -0.9953
4242.8996  -0.9962
4242.9181  -0.9992
4242.9367  -1.0018
4242.9552  -1.0032
4242.9738  -1.0032
4242.9923  -1.0035
4243.0108  -1.0022
4243.0294  -1.0015
4243.0479  -1.0040
4243.0665  -1.0062
% 2801-4244779_016  0.9987  61
4244.2163  -0.9984
4244.2348  -0.9962
4244.2534  -0.9970
4244.2719  -0.9955
4244.2905  -0.9957
4244.3090  -0.9975
4244.3276  -0.9972
4244.3461  -0.9958
4244.3647  -0.9963
4244.3832  -0.9965
4244.4018  -0.9957
4244.4203  -0.9979
4244.4389  -1.0025
4244.4574  -1.0033
4244.4759  -1.0005
4244.4945  -1.0021
4244.5130   1.0038
4244.5316   1.0023
4244.5501   0.9972
4244.5687   0.9934
4244.5872   0.9882
4244.6058   0.9789
4244.6243   0.9755
4244.6429   0.9712
4244.6614   0.9650
4244.6800   0.9633
4244.6985   0.9596
4244.7170   0.9576
4244.7356   0.9581
4244.7541   0.9565
4244.7727   0.9537
4244.7912   0.9547
4244.8098   0.9559
4244.8283   0.9556
4244.8469   0.9562
4244.8654   0.9575
4244.8840   0.9598
4244.9025   0.9625
4244.9210   0.9645
4244.9396   0.9683
4244.9581   0.9751
4244.9767   0.9817
4244.9952   0.9874
4245.0138   0.9912
4245.0323   0.9948
4245.0509   0.9975
4245.0694   0.9970
4245.0880  -0.9945
4245.1065  -0.9933
4245.1251  -0.9905
4245.1436  -0.9895
4245.1621  -0.9892
4245.1807  -0.9854
4245.1992  -0.9835
4245.2178  -0.9822
4245.2363  -0.9837
4245.2549  -0.9827
4245.2734  -0.9803
4245.2920  -0.9793
4245.3105  -0.9822
4245.3291  -0.9830
% 2600-4245257_009  1.0025  56
4244.8283  -0.9520
4244.8469  -0.9526
4244.8654  -0.9539
4244.8839  -0.9562
4244.9025  -0.9588
4244.9210  -0.9608
4244.9396  -0.9646
4244.9581  -0.9714
4244.9767  -0.9780
4244.9952  -0.9836
4245.0138  -0.9874
4245.0323  -0.9910
4245.0509  -0.9937
4245.0694   0.9932
4245.0880   0.9907
4245.1065   0.9895
4245.1250   0.9867
4245.1436   0.9857
4245.1621   0.9854
4245.1807   0.9817
4245.1992   0.9798
4245.2178   0.9785
4245.2363   0.9799
4245.2549   0.9789
4245.2734   0.9766
4245.2920   0.9756
4245.3105   0.9785
4245.3290   0.9792
4245.3476   0.9767
4245.3661   0.9771
4245.3847   0.9792
4245.4032   0.9800
4245.4218   0.9838
4245.4403   0.9838
4245.4589   0.9853
4245.4774   0.9870
4245.4960   0.9921
4245.5145   0.9971
4245.5331   0.9965
4245.5516   0.9974
4245.5701   0.9993
4245.5887  -1.0008
4245.6072  -1.0018
4245.6258  -1.0017
4245.6443  -1.0023
4245.6629  -1.0013
4245.6814  -0.9995
4245.7000  -1.0003
4245.7185  -1.0013
4245.7371  -1.0035
4245.7556  -1.0020
4245.7742  -1.0003
4245.7927  -1.0003
4245.8112  -0.9999
4245.8298  -0.9990
4245.8483  -0.9978
% 2101-4246822_010  1.0014  63
4246.2749  -0.9857
4246.2934  -0.9866
4246.3120  -0.9867
4246.3305  -0.9897
4246.3490  -0.9916
4246.3676  -0.9895
4246.3861  -0.9903
4246.4047  -0.9925
4246.4232  -0.9919
4246.4418  -0.9922
4246.4603  -0.9938
4246.4789  -0.9955
4246.4974  -0.9947
4246.5160  -0.9943
4246.5345  -0.9962
4246.5530   0.9965
4246.5716   0.9963
4246.5901   0.9956
4246.6087   0.9929
4246.6272   0.9907
4246.6458   0.9865
4246.6643   0.9841
4246.6829   0.9825
4246.7014   0.9785
4246.7200   0.9765
4246.7385   0.9752
4246.7571   0.9747
4246.7756   0.9757
4246.7941   0.9743
4246.8127   0.9742
4246.8312   0.9727
4246.8498   0.9714
4246.8683   0.9726
4246.8869   0.9747
4246.9054   0.9746
4246.9240   0.9766
4246.9425   0.9793
4246.9611   0.9796
4246.9796   0.9794
4246.9981   0.9829
4247.0167   0.9859
4247.0352   0.9883
4247.0538   0.9925
4247.0723   0.9959
4247.0909   0.9984
4247.1094   1.0003
4247.1280   1.0007
4247.1465  -0.9983
4247.1651  -0.9933
4247.1836  -0.9881
4247.2022  -0.9812
4247.2207  -0.9719
4247.2392  -0.9604
4247.2578  -0.9488
4247.2763  -0.9410
4247.2949  -0.9346
4247.3134  -0.9290
4247.3320  -0.9237
4247.3505  -0.9184
4247.3691  -0.9172
4247.3876  -0.9148
4247.4062  -0.9143
4247.4247  -0.9159
% 2600-4247425_032  1.0014  68
4246.8127  -0.9742
4246.8312  -0.9727
4246.8498  -0.9714
4246.8683  -0.9726
4246.8869  -0.9747
4246.9054  -0.9746
4246.9240  -0.9766
4246.9425  -0.9793
4246.9611  -0.9796
4246.9796  -0.9794
4246.9982  -0.9829
4247.0167  -0.9859
4247.0353  -0.9883
4247.0538  -0.9925
4247.0723  -0.9959
4247.0909  -0.9984
4247.1094  -1.0003
4247.1280   1.0007
4247.1465   0.9983
4247.1651   0.9933
4247.1836   0.9881
4247.2022   0.9812
4247.2207   0.9719
4247.2393   0.9604
4247.2578   0.9488
4247.2763   0.9410
4247.2949   0.9346
4247.3134   0.9290
4247.3320   0.9237
4247.3505   0.9184
4247.3691   0.9172
4247.3876   0.9148
4247.4062   0.9143
4247.4247   0.9159
4247.4433   0.9158
4247.4618   0.9160
4247.4804   0.9159
4247.4989   0.9192
4247.5174   0.9226
4247.5360   0.9289
4247.5545   0.9330
4247.5731   0.9386
4247.5916   0.9455
4247.6102   0.9545
4247.6287   0.9666
4247.6473   0.9768
4247.6658   0.9870
4247.6844   0.9955
4247.7029   0.9984
4247.7214   0.9983
4247.7400   1.0002
4247.7585  -0.9995
4247.7771  -0.9965
4247.7956  -0.9958
4247.8142  -0.9941
4247.8327  -0.9932
4247.8513  -0.9946
4247.8698  -0.9962
4247.8884  -0.9951
4247.9069  -0.9937
4247.9255  -0.9936
4247.9440  -0.9917
4247.9625  -0.9923
4247.9811  -0.9933
4247.9996  -0.9910
4248.0182  -0.9908
4248.0367  -0.9901
4248.0553  -0.9870
% 2600-4250119_053  0.9938  78
4249.2979  -1.0035
4249.3164  -1.0013
4249.3350  -1.0023
4249.3535  -1.0035
4249.3721  -1.0033
4249.3906  -1.0039
4249.4092  -1.0023
4249.4277  -0.9997
4249.4463  -0.9997
4249.4648  -1.0015
4249.4834  -1.0006
4249.5019  -0.9985
4249.5204  -0.9990
4249.5390  -1.0007
4249.5575  -1.0003
4249.5761  -0.9996
4249.5946  -1.0002
4249.6132  -0.9994
4249.6317  -1.0006
4249.6503  -1.0009
4249.6688  -1.0008
4249.6874  -1.0038
4249.7059  -1.0038
4249.7245   1.0032
4249.7430   1.0022
4249.7615   1.0018
4249.7801   1.0024
4249.7986   1.0015
4249.8172   0.9992
4249.8357   0.9974
4249.8543   0.9934
4249.8728   0.9877
4249.8914   0.9790
4249.9099   0.9661
4249.9285   0.9491
4249.9470   0.9326
4249.9656   0.9199
4249.9841   0.9068
4250.0026   0.8956
4250.0212   0.8880
4250.0397   0.8830
4250.0583   0.8770
4250.0768   0.8739
4250.0954   0.8706
4250.1139   0.8684
4250.1325   0.8699
4250.1510   0.8707
4250.1696   0.8713
4250.1881   0.8744
4250.2066   0.8777
4250.2252   0.8799
4250.2437   0.8844
4250.2623   0.8859
4250.2808   0.8943
4250.2994   0.9075
4250.3179   0.9227
4250.3365   0.9385
4250.3550   0.9517
4250.3736   0.9611
4250.3921   0.9671
4250.4107   0.9697
4250.4292   0.9721
4250.4477  -0.9705
4250.4663  -0.9710
4250.4848  -0.9705
4250.5034  -0.9723
4250.5219  -0.9684
4250.5405  -0.9607
4250.5590  -0.9480
4250.5776  -0.9316
4250.5961  -0.9166
4250.6147  -0.9022
4250.6332  -0.8861
4250.6517  -0.8763
4250.6703  -0.8685
4250.6888  -0.8605
4250.7074  -0.8529
4250.7259  -0.8452
% 2600-4250786_067  1.0028  72
4250.2438  -0.8764
4250.2623  -0.8779
4250.2809  -0.8863
4250.2994  -0.8994
4250.3179  -0.9144
4250.3365  -0.9301
4250.3550  -0.9432
4250.3736  -0.9524
4250.3921  -0.9584
4250.4107  -0.9610
4250.4292  -0.9634
4250.4478  -0.9618
4250.4663  -0.9623
4250.4849  -0.9618
4250.5034  -0.9636
4250.5220   0.9597
4250.5405   0.9520
4250.5590   0.9395
4250.5776   0.9232
4250.5961   0.9084
4250.6147   0.8941
4250.6332   0.8781
4250.6518   0.8685
4250.6703   0.8607
4250.6889   0.8528
4250.7074   0.8452
4250.7260   0.8377
4250.7445   0.8331
4250.7630   0.8317
4250.7816   0.8318
4250.8001   0.8305
4250.8187   0.8323
4250.8372   0.8358
4250.8558   0.8406
4250.8743   0.8466
4250.8929   0.8538
4250.9114   0.8633
4250.9300   0.8752
4250.9485   0.8918
4250.9671   0.9102
4250.9856   0.9316
4251.0041   0.9526
4251.0227   0.9699
4251.0412   0.9832
4251.0598   0.9919
4251.0783   0.9955
4251.0969   0.9977
4251.1154   1.0006
4251.1340   1.0028
4251.1525   1.0041
4251.1711   1.0042
4251.1896  -1.0030
4251.2081  -1.0032
4251.2267  -1.0035
4251.2452  -1.0025
4251.2638  -1.0020
4251.2823  -1.0015
4251.3009  -1.0004
4251.3194  -1.0011
4251.3380  -1.0009
4251.3565  -1.0012
4251.3751  -1.0018
4251.3936  -1.0037
4251.4122  -1.0042
4251.4307  -1.0022
4251.4492  -1.0014
4251.4678  -1.0009
4251.4863  -0.9966
4251.5049  -0.9928
4251.5234  -0.9914
4251.5420  -0.9882
4251.5605  -0.9835
% 2501-4251717_011  1.0043  70
4251.0783  -0.9940
4251.0968  -0.9962
4251.1154  -0.9991
4251.1339  -1.0013
4251.1525  -1.0026
4251.1710  -1.0027
4251.1896  -1.0015
4251.2081  -1.0017
4251.2267  -1.0020
4251.2452  -1.0010
4251.2638  -1.0005
4251.2823  -1.0000
4251.3009  -0.9989
4251.3194  -0.9996
4251.3379  -0.9994
4251.3565  -0.9997
4251.3750  -1.0003
4251.3936  -1.0022
4251.4121   1.0027
4251.4307   1.0007
4251.4492   0.9999
4251.4678   0.9994
4251.4863   0.9951
4251.5049   0.9913
4251.5234   0.9899
4251.5420   0.9868
4251.5605   0.9820
4251.5790   0.9785
4251.5976   0.9786
4251.6161   0.9761
4251.6347   0.9759
4251.6532   0.9747
4251.6718   0.9727
4251.6903   0.9726
4251.7089   0.9754
4251.7274   0.9766
4251.7460   0.9758
4251.7645   0.9751
4251.7830   0.9746
4251.8016   0.9757
4251.8201   0.9768
4251.8387   0.9779
4251.8572   0.9773
4251.8758   0.9787
4251.8943   0.9797
4251.9129   0.9823
4251.9314   0.9866
4251.9500   0.9880
4251.9685   0.9906
4251.9871   0.9941
4252.0056   0.9965
4252.0241   0.9951
4252.0427   0.9947
4252.0612  -0.9954
4252.0798  -0.9974
4252.0983  -0.9977
4252.1169  -0.9963
4252.1354  -0.9966
4252.1540  -0.9980
4252.1725  -0.9976
4252.1911  -0.9982
4252.2096  -0.9976
4252.2281  -0.9962
4252.2467  -0.9958
4252.2652  -0.9964
4252.2838  -0.9959
4252.3023  -0.9966
4252.3209  -0.9974
4252.3394  -0.9952
4252.3580  -0.9933
% 2401-4252632_039  1.0005  70
4251.9314  -0.9903
4251.9500  -0.9918
4251.9685  -0.9944
4251.9871  -0.9979
4252.0056  -1.0003
4252.0242  -0.9989
4252.0427  -0.9985
4252.0613  -0.9992
4252.0798  -1.0012
4252.0984  -1.0015
4252.1169  -1.0001
4252.1354  -1.0004
4252.1540  -1.0018
4252.1725  -1.0014
4252.1911  -1.0020
4252.2096  -1.0014
4252.2282  -1.0000
4252.2467  -0.9996
4252.2653  -1.0002
4252.2838  -0.9997
4252.3024   1.0004
4252.3209   1.0012
4252.3395   0.9990
4252.3580   0.9971
4252.3765   0.9927
4252.3951   0.9850
4252.4136   0.9741
4252.4322   0.9614
4252.4507   0.9505
4252.4693   0.9399
4252.4878   0.9303
4252.5064   0.9230
4252.5249   0.9192
4252.5435   0.9136
4252.5620   0.9093
4252.5805   0.9085
4252.5991   0.9059
4252.6176   0.9046
4252.6362   0.9041
4252.6547   0.9052
4252.6733   0.9073
4252.6918   0.9094
4252.7104   0.9095
4252.7289   0.9114
4252.7475   0.9142
4252.7660   0.9186
4252.7846   0.9240
4252.8031   0.9297
4252.8216   0.9405
4252.8402   0.9523
4252.8587   0.9629
4252.8773   0.9697
4252.8958   0.9738
4252.9144   0.9736
4252.9329   0.9759
4252.9515  -0.9786
4252.9700  -0.9794
4252.9886  -0.9790
4253.0071  -0.9779
4253.0256  -0.9771
4253.0442  -0.9779
4253.0627  -0.9793
4253.0813  -0.9773
4253.0998  -0.9808
4253.1184  -0.9850
4253.1369  -0.9851
4253.1555  -0.9827
4253.1740  -0.9858
4253.1926  -0.9917
4253.2111  -0.9964
% 2401-4256108_008  1.0028  70
4255.4798  -1.0027
4255.4985  -1.0020
4255.5172  -0.9990
4255.5359  -0.9999
4255.5546  -1.0007
4255.5733  -0.9981
4255.5919  -0.9989
4255.6106  -1.0003
4255.6293  -1.0016
4255.6480  -1.0017
4255.6667  -0.9994
4255.6854  -0.9973
4255.7041  -0.9962
4255.7228  -0.9986
4255.7414  -1.0017
4255.7601  -0.9999
4255.7788  -0.9967
4255.7975  -0.9965
4255.8162   0.9980
4255.8349   0.9997
4255.8536   0.9999
4255.8722   0.9958
4255.8909   0.9928
4255.9096   0.9920
4255.9283   0.9898
4255.9470   0.9906
4255.9657   0.9890
4255.9844   0.9846
4256.0031   0.9818
4256.0217   0.9826
4256.0404   0.9835
4256.0591   0.9812
4256.0778   0.9804
4256.0965   0.9806
4256.1152   0.9788
4256.1339   0.9781
4256.1525   0.9791
4256.1712   0.9800
4256.1899   0.9790
4256.2086   0.9805
4256.2273   0.9808
4256.2460   0.9838
4256.2647   0.9844
4256.2834   0.9846
4256.3020   0.9874
4256.3207   0.9894
4256.3394   0.9912
4256.3581   0.9917
4256.3768   0.9939
4256.3955   0.9949
4256.4142   0.9951
4256.4328   0.9962
4256.4515   0.9965
4256.4702  -0.9959
4256.4889  -0.9964
4256.5076  -0.9986
4256.5263  -1.0004
4256.5450  -0.9984
4256.5637  -0.9986
4256.5823  -0.9982
4256.6010  -0.9984
4256.6197  -0.9980
4256.6384  -0.9979
4256.6571  -0.9967
4256.6758  -0.9977
4256.6945  -0.9979
4256.7132  -0.9968
4256.7318  -0.9990
4256.7505  -0.9978
4256.7692  -0.9972
% 2501-4259200_009  0.9974  71
4258.6004  -0.9973
4258.6191  -0.9963
4258.6378  -0.9962
4258.6565  -0.9947
4258.6752  -0.9935
4258.6939  -0.9932
4258.7126  -0.9919
4258.7312  -0.9943
4258.7499  -0.9948
4258.7686  -0.9907
4258.7873  -0.9928
4258.8060  -0.9940
4258.8247  -0.9905
4258.8434  -0.9917
4258.8621  -0.9924
4258.8807  -0.9950
4258.8994   0.9957
4258.9181   0.9936
4258.9368   0.9933
4258.9555   0.9918
4258.9742   0.9902
4258.9929   0.9903
4259.0115   0.9871
4259.0302   0.9867
4259.0489   0.9862
4259.0676   0.9838
4259.0863   0.9832
4259.1050   0.9815
4259.1237   0.9786
4259.1424   0.9787
4259.1610   0.9785
4259.1797   0.9796
4259.1984   0.9782
4259.2171   0.9776
4259.2358   0.9770
4259.2545   0.9778
4259.2732   0.9795
4259.2919   0.9816
4259.3105   0.9821
4259.3292   0.9837
4259.3479   0.9840
4259.3666   0.9869
4259.3853   0.9924
4259.4040   0.9939
4259.4227   0.9953
4259.4413   0.9968
4259.4600   0.9965
4259.4787   0.9973
4259.4974   1.0006
4259.5161   1.0030
4259.5348   1.0041
4259.5535  -1.0029
4259.5722  -1.0027
4259.5908  -1.0022
4259.6095  -1.0003
4259.6282  -1.0012
4259.6469  -1.0023
4259.6656  -1.0043
4259.6843  -1.0070
4259.7030  -1.0043
4259.7216  -1.0008
4259.7403  -1.0009
4259.7590  -1.0026
4259.7777  -1.0032
4259.7964  -1.0008
4259.8151  -0.9961
4259.8338  -0.9957
4259.8525  -0.9932
4259.8711  -0.9915
4259.8898  -0.9935
4259.9085  -0.9927
% 2600-4260474_075  0.9912  71
4259.8525  -0.9994
4259.8712  -0.9977
4259.8899  -0.9997
4259.9086  -0.9989
4259.9273  -0.9927
4259.9460  -0.9916
4259.9647  -0.9922
4259.9833  -0.9909
4260.0020  -0.9900
4260.0207  -0.9898
4260.0394  -0.9922
4260.0581  -0.9915
4260.0768  -0.9895
4260.0955  -0.9891
4260.1142  -0.9891
4260.1328  -0.9901
4260.1515  -0.9918
4260.1702   0.9898
4260.1889   0.9880
4260.2076   0.9827
4260.2263   0.9730
4260.2450   0.9594
4260.2636   0.9408
4260.2823   0.9179
4260.3010   0.8961
4260.3197   0.8766
4260.3384   0.8553
4260.3571   0.8375
4260.3758   0.8262
4260.3945   0.8177
4260.4131   0.8087
4260.4318   0.8014
4260.4505   0.7992
4260.4692   0.7959
4260.4879   0.7943
4260.5066   0.7969
4260.5253   0.8028
4260.5439   0.8073
4260.5626   0.8127
4260.5813   0.8228
4260.6000   0.8357
4260.6187   0.8513
4260.6374   0.8730
4260.6561   0.8946
4260.6748   0.9186
4260.6934   0.9414
4260.7121   0.9637
4260.7308   0.9797
4260.7495   0.9911
4260.7682   0.9990
4260.7869   1.0003
4260.8056   1.0012
4260.8243  -1.0034
4260.8429  -1.0016
4260.8616  -1.0019
4260.8803  -1.0039
4260.8990  -1.0031
4260.9177  -1.0056
4260.9364  -1.0061
4260.9551  -1.0057
4260.9737  -1.0071
4260.9924  -1.0087
4261.0111  -1.0087
4261.0298  -1.0062
4261.0485  -1.0047
4261.0672  -1.0094
4261.0859  -1.0114
4261.1046  -1.0064
4261.1232  -1.0067
4261.1419  -1.0097
4261.1606  -1.0090
% 2401-4261913_066  0.9948  76
4261.2353  -1.0023
4261.2540  -1.0019
4261.2727  -1.0036
4261.2914  -1.0060
4261.3101  -1.0061
4261.3288  -1.0024
4261.3475  -1.0031
4261.3662  -1.0045
4261.3848  -1.0044
4261.4035  -1.0041
4261.4222  -1.0045
4261.4409  -1.0033
4261.4596  -1.0015
4261.4783  -1.0022
4261.4970  -1.0021
4261.5156  -1.0014
4261.5343  -1.0034
4261.5530  -1.0026
4261.5717  -1.0014
4261.5904   1.0028
4261.6091   1.0026
4261.6278   0.9994
4261.6465   0.9922
4261.6651   0.9814
4261.6838   0.9687
4261.7025   0.9513
4261.7212   0.9286
4261.7399   0.9083
4261.7586   0.8885
4261.7773   0.8699
4261.7959   0.8558
4261.8146   0.8455
4261.8333   0.8379
4261.8520   0.8303
4261.8707   0.8259
4261.8894   0.8217
4261.9081   0.8181
4261.9268   0.8172
4261.9454   0.8200
4261.9641   0.8233
4261.9828   0.8260
4262.0015   0.8314
4262.0202   0.8413
4262.0389   0.8530
4262.0576   0.8671
4262.0763   0.8831
4262.0949   0.9020
4262.1136   0.9228
4262.1323   0.9438
4262.1510   0.9651
4262.1697   0.9806
4262.1884   0.9907
4262.2071   0.9958
4262.2257   0.9978
4262.2444   0.9999
4262.2631   1.0018
4262.2818  -1.0018
4262.3005  -1.0004
4262.3192  -1.0013
4262.3379  -1.0030
4262.3566  -1.0033
4262.3752  -1.0025
4262.3939  -1.0049
4262.4126  -1.0072
4262.4313  -1.0041
4262.4500  -1.0018
4262.4687  -1.0030
4262.4874  -1.0034
4262.5060  -1.0040
4262.5247  -1.0031
4262.5434  -1.0025
4262.5621  -1.0036
4262.5808  -1.0024
4262.5995  -1.0024
4262.6182  -1.0029
4262.6369  -1.0052
% 2601-4263861_013  0.9979  70
4263.2348  -0.9953
4263.2535  -0.9952
4263.2721  -0.9950
4263.2908  -0.9964
4263.3095  -0.9969
4263.3282  -0.9969
4263.3469  -0.9978
4263.3656  -0.9989
4263.3843  -0.9999
4263.4030  -1.0007
4263.4216  -0.9984
4263.4403  -0.9967
4263.4590  -0.9978
4263.4777  -0.9994
4263.4964  -1.0001
4263.5151  -0.9978
4263.5338  -0.9967
4263.5524   0.9985
4263.5711   0.9987
4263.5898   0.9994
4263.6085   0.9996
4263.6272   0.9950
4263.6459   0.9923
4263.6646   0.9900
4263.6833   0.9827
4263.7019   0.9757
4263.7206   0.9742
4263.7393   0.9716
4263.7580   0.9709
4263.7767   0.9689
4263.7954   0.9664
4263.8141   0.9643
4263.8327   0.9649
4263.8514   0.9651
4263.8701   0.9634
4263.8888   0.9643
4263.9075   0.9662
4263.9262   0.9658
4263.9449   0.9665
4263.9636   0.9699
4263.9822   0.9702
4264.0009   0.9716
4264.0196   0.9727
4264.0383   0.9748
4264.0570   0.9820
4264.0757   0.9899
4264.0944   0.9936
4264.1130   0.9965
4264.1317   0.9976
4264.1504   0.9974
4264.1691   0.9983
4264.1878   1.0002
4264.2065  -1.0006
4264.2252  -0.9980
4264.2439  -0.9966
4264.2625  -0.9967
4264.2812  -0.9973
4264.2999  -0.9984
4264.3186  -0.9982
4264.3373  -0.9981
4264.3560  -0.9990
4264.3747  -1.0005
4264.3934  -1.0030
4264.4120  -1.0051
4264.4307  -1.0046
4264.4494  -1.0055
4264.4681  -1.0057
4264.4868  -1.0030
4264.5055  -1.0041
4264.5242  -1.0031
% 2600-4265268_003  1.0036  62
4264.7111  -0.9956
4264.7298  -0.9956
4264.7485  -0.9959
4264.7671  -0.9954
4264.7858  -0.9948
4264.8045  -0.9950
4264.8232  -0.9948
4264.8419  -0.9974
4264.8606  -0.9951
4264.8793  -0.9963
4264.8979  -0.9968
4264.9166  -0.9972
4264.9353  -0.9977
4264.9540  -0.9966
4264.9727   0.9984
4264.9914   0.9988
4265.0101   0.9991
4265.0288   0.9974
4265.0474   0.9959
4265.0661   0.9950
4265.0848   0.9955
4265.1035   0.9959
4265.1222   0.9960
4265.1409   0.9955
4265.1596   0.9929
4265.1782   0.9949
4265.1969   0.9951
4265.2156   0.9916
4265.2343   0.9937
4265.2530   0.9929
4265.2717   0.9920
4265.2904   0.9944
4265.3091   0.9952
4265.3277   0.9947
4265.3464   0.9960
4265.3651   0.9971
4265.3838   0.9965
4265.4025   0.9947
4265.4212   0.9953
4265.4399   0.9955
4265.4586   0.9965
4265.4772   0.9986
4265.4959   1.0004
4265.5146   1.0001
4265.5333   0.9994
4265.5520  -0.9997
4265.5707  -1.0021
4265.5894  -1.0038
4265.6080  -1.0017
4265.6267  -0.9988
4265.6454  -0.9982
4265.6641  -1.0001
4265.6828  -1.0023
4265.7015  -1.0017
4265.7202  -0.9964
4265.7389  -0.9947
4265.7575  -0.9971
4265.7762  -0.9972
4265.7949  -0.9946
4265.8136  -0.9931
4265.8323  -0.9933
4265.8510  -0.9942
% 2401-4269277_028  0.9934  68
4268.6914  -0.9962
4268.7101  -0.9959
4268.7287  -0.9965
4268.7474  -0.9958
4268.7661  -0.9938
4268.7848  -0.9919
4268.8035  -0.9928
4268.8222  -0.9912
4268.8409  -0.9916
4268.8596  -0.9931
4268.8782  -0.9926
4268.8969  -0.9921
4268.9156  -0.9926
4268.9343  -0.9921
4268.9530  -0.9934
4268.9717  -0.9946
4268.9904   0.9937
4269.0090   0.9919
4269.0277   0.9889
4269.0464   0.9831
4269.0651   0.9747
4269.0838   0.9666
4269.1025   0.9594
4269.1212   0.9523
4269.1399   0.9455
4269.1585   0.9424
4269.1772   0.9382
4269.1959   0.9335
4269.2146   0.9295
4269.2333   0.9278
4269.2520   0.9285
4269.2707   0.9258
4269.2893   0.9247
4269.3080   0.9262
4269.3267   0.9273
4269.3454   0.9279
4269.3641   0.9307
4269.3828   0.9317
4269.4015   0.9347
4269.4202   0.9419
4269.4388   0.9473
4269.4575   0.9547
4269.4762   0.9662
4269.4949   0.9786
4269.5136   0.9877
4269.5323   0.9912
4269.5510   0.9961
4269.5697   0.9988
4269.5883   0.9992
4269.6070   0.9980
4269.6257  -0.9983
4269.6444  -1.0004
4269.6631  -1.0010
4269.6818  -1.0030
4269.7005  -1.0036
4269.7191  -1.0024
4269.7378  -1.0021
4269.7565  -1.0047
4269.7752  -1.0073
4269.7939  -1.0052
4269.8126  -1.0062
4269.8313  -1.0063
4269.8500  -1.0050
4269.8686  -1.0063
4269.8873  -1.0085
4269.9060  -1.0080
4269.9247  -1.0067
4269.9434  -1.0062
% 2600-4271153_051  0.9983  69
4270.4666  -1.0000
4270.4853  -0.9990
4270.5039  -1.0008
4270.5226  -1.0008
4270.5413  -0.9999
4270.5600  -0.9988
4270.5787  -1.0014
4270.5974  -1.0013
4270.6161  -1.0010
4270.6348  -1.0022
4270.6534  -1.0009
4270.6721  -1.0001
4270.6908  -1.0005
4270.7095  -1.0024
4270.7282  -1.0021
4270.7469  -1.0009
4270.7656  -0.9985
4270.7843  -1.0003
4270.8029  -1.0003
4270.8216   1.0024
4270.8403   1.0020
4270.8590   1.0013
4270.8777   0.9993
4270.8964   0.9921
4270.9151   0.9832
4270.9337   0.9715
4270.9524   0.9549
4270.9711   0.9382
4270.9898   0.9243
4271.0085   0.9075
4271.0272   0.8928
4271.0459   0.8832
4271.0646   0.8754
4271.0832   0.8714
4271.1019   0.8669
4271.1206   0.8634
4271.1393   0.8619
4271.1580   0.8615
4271.1767   0.8621
4271.1954   0.8622
4271.2140   0.8645
4271.2327   0.8683
4271.2514   0.8743
4271.2701   0.8835
4271.2888   0.8926
4271.3075   0.9012
4271.3262   0.9137
4271.3449   0.9309
4271.3635   0.9496
4271.3822   0.9676
4271.4009   0.9809
4271.4196   0.9896
4271.4383   0.9949
4271.4570  -0.9953
4271.4757  -0.9910
4271.4944  -0.9810
4271.5130  -0.9661
4271.5317  -0.9487
4271.5504  -0.9246
4271.5691  -0.8978
4271.5878  -0.8695
4271.6065  -0.8413
4271.6252  -0.8175
4271.6438  -0.7964
4271.6625  -0.7799
4271.6812  -0.7665
4271.6999  -0.7562
4271.7186  -0.7484
4271.7373  -0.7451
% 2600-4271760_093  0.9979  77
4271.1206  -0.8637
4271.1393  -0.8622
4271.1580  -0.8618
4271.1767  -0.8624
4271.1954  -0.8625
4271.2141  -0.8648
4271.2328  -0.8686
4271.2514  -0.8746
4271.2701  -0.8839
4271.2888  -0.8930
4271.3075  -0.9016
4271.3262  -0.9141
4271.3449  -0.9313
4271.3636  -0.9500
4271.3823  -0.9680
4271.4009  -0.9813
4271.4196  -0.9900
4271.4383  -0.9953
4271.4570   0.9957
4271.4757   0.9914
4271.4944   0.9814
4271.5131   0.9665
4271.5317   0.9491
4271.5504   0.9249
4271.5691   0.8982
4271.5878   0.8698
4271.6065   0.8417
4271.6252   0.8178
4271.6439   0.7968
4271.6626   0.7802
4271.6812   0.7668
4271.6999   0.7565
4271.7186   0.7487
4271.7373   0.7454
4271.7560   0.7434
4271.7747   0.7417
4271.7934   0.7444
4271.8121   0.7507
4271.8307   0.7585
4271.8494   0.7691
4271.8681   0.7815
4271.8868   0.7975
4271.9055   0.8193
4271.9242   0.8460
4271.9429   0.8731
4271.9615   0.9023
4271.9802   0.9296
4271.9989   0.9506
4272.0176   0.9674
4272.0363   0.9816
4272.0550   0.9914
4272.0737   0.9938
4272.0924   0.9973
4272.1110   1.0005
4272.1297   1.0003
4272.1484   1.0005
4272.1671  -1.0010
4272.1858  -1.0022
4272.2045  -1.0020
4272.2232  -1.0024
4272.2418  -1.0034
4272.2605  -1.0038
4272.2792  -1.0032
4272.2979  -1.0009
4272.3166  -1.0012
4272.3353  -1.0026
4272.3540  -1.0019
4272.3727  -1.0019
4272.3913  -1.0006
4272.4100  -1.0005
4272.4287  -1.0040
4272.4474  -1.0057
4272.4661  -1.0041
4272.4848  -1.0045
4272.5035  -1.0067
4272.5222  -1.0075
4272.5408  -1.0067
% 2601-4273320_053  0.9996  76
4272.6156  -1.0023
4272.6343  -1.0030
4272.6530  -1.0025
4272.6717  -1.0013
4272.6904  -0.9998
4272.7091  -1.0009
4272.7277  -1.0020
4272.7464  -1.0011
4272.7651  -0.9991
4272.7838  -0.9998
4272.8025  -1.0005
4272.8212  -1.0002
4272.8399  -0.9992
4272.8586  -1.0003
4272.8772  -1.0023
4272.8959  -1.0026
4272.9146  -1.0017
4272.9333  -1.0003
4272.9520  -1.0011
4272.9707   1.0005
4272.9894   0.9988
4273.0080   0.9995
4273.0267   0.9967
4273.0454   0.9945
4273.0641   0.9899
4273.0828   0.9817
4273.1015   0.9687
4273.1202   0.9519
4273.1389   0.9328
4273.1575   0.9158
4273.1762   0.9025
4273.1949   0.8918
4273.2136   0.8824
4273.2323   0.8747
4273.2510   0.8690
4273.2697   0.8643
4273.2883   0.8607
4273.3070   0.8587
4273.3257   0.8573
4273.3444   0.8579
4273.3631   0.8583
4273.3818   0.8609
4273.4005   0.8643
4273.4192   0.8697
4273.4378   0.8778
4273.4565   0.8870
4273.4752   0.8982
4273.4939   0.9134
4273.5126   0.9310
4273.5313   0.9498
4273.5500   0.9667
4273.5686   0.9798
4273.5873   0.9879
4273.6060   0.9930
4273.6247   0.9963
4273.6434   0.9988
4273.6621   0.9996
4273.6808  -0.9987
4273.6995  -0.9986
4273.7181  -1.0000
4273.7368  -1.0012
4273.7555  -1.0007
4273.7742  -1.0000
4273.7929  -1.0007
4273.8116  -1.0028
4273.8303  -1.0002
4273.8490  -0.9970
4273.8676  -0.9982
4273.8863  -0.9994
4273.9050  -0.9999
4273.9237  -0.9998
4273.9424  -1.0006
4273.9611  -1.0014
4273.9798  -1.0031
4273.9984  -1.0030
4274.0171  -1.0028
% 2400-4274812_042  1.0014  75
4274.1292  -1.0004
4274.1479  -1.0010
4274.1666  -1.0026
4274.1853  -1.0021
4274.2040  -1.0021
4274.2227  -1.0011
4274.2413  -1.0006
4274.2600  -1.0009
4274.2787  -1.0017
4274.2974  -1.0030
4274.3161  -1.0035
4274.3348  -1.0012
4274.3535  -0.9988
4274.3722  -1.0001
4274.3908  -1.0021
4274.4095  -1.0020
4274.4282  -1.0027
4274.4469  -1.0027
4274.4656   1.0016
4274.4843   1.0002
4274.5030   0.9998
4274.5216   0.9985
4274.5403   0.9934
4274.5590   0.9876
4274.5777   0.9769
4274.5964   0.9620
4274.6151   0.9466
4274.6338   0.9334
4274.6525   0.9206
4274.6711   0.9111
4274.6898   0.9029
4274.7085   0.8971
4274.7272   0.8945
4274.7459   0.8918
4274.7646   0.8898
4274.7833   0.8871
4274.8019   0.8874
4274.8206   0.8885
4274.8393   0.8897
4274.8580   0.8915
4274.8767   0.8943
4274.8954   0.8967
4274.9141   0.9011
4274.9328   0.9090
4274.9514   0.9189
4274.9701   0.9297
4274.9888   0.9434
4275.0075   0.9585
4275.0262   0.9727
4275.0449   0.9842
4275.0636   0.9905
4275.0822   0.9953
4275.1009   0.9986
4275.1196   0.9996
4275.1383   0.9991
4275.1570   1.0000
4275.1757  -1.0002
4275.1944  -0.9987
4275.2131  -0.9999
4275.2317  -1.0009
4275.2504  -0.9996
4275.2691  -0.9973
4275.2878  -0.9931
4275.3065  -0.9886
4275.3252  -0.9790
4275.3439  -0.9635
4275.3626  -0.9468
4275.3812  -0.9305
4275.3999  -0.9123
4275.4186  -0.8975
4275.4373  -0.8878
4275.4560  -0.8760
4275.4747  -0.8659
4275.4934  -0.8607
4275.5120  -0.8583
% 2401-4275567_053  1.0001  77
4274.8393  -0.8908
4274.8580  -0.8927
4274.8767  -0.8955
4274.8954  -0.8979
4274.9141  -0.9023
4274.9328  -0.9102
4274.9514  -0.9201
4274.9701  -0.9309
4274.9888  -0.9446
4275.0075  -0.9597
4275.0262  -0.9740
4275.0449  -0.9855
4275.0636  -0.9918
4275.0823  -0.9966
4275.1009  -0.9999
4275.1196  -1.0009
4275.1383  -1.0004
4275.1570  -1.0013
4275.1757  -1.0015
4275.1944  -1.0000
4275.2131   1.0012
4275.2318   1.0022
4275.2504   1.0009
4275.2691   0.9986
4275.2878   0.9944
4275.3065   0.9899
4275.3252   0.9803
4275.3439   0.9647
4275.3626   0.9480
4275.3812   0.9317
4275.3999   0.9135
4275.4186   0.8987
4275.4373   0.8889
4275.4560   0.8771
4275.4747   0.8670
4275.4934   0.8618
4275.5121   0.8594
4275.5307   0.8573
4275.5494   0.8562
4275.5681   0.8549
4275.5868   0.8553
4275.6055   0.8578
4275.6242   0.8624
4275.6429   0.8650
4275.6615   0.8704
4275.6802   0.8772
4275.6989   0.8873
4275.7176   0.9008
4275.7363   0.9155
4275.7550   0.9339
4275.7737   0.9511
4275.7924   0.9687
4275.8110   0.9825
4275.8297   0.9906
4275.8484   0.9951
4275.8671   1.0002
4275.8858   0.9998
4275.9045   0.9974
4275.9232  -0.9989
4275.9418  -0.9994
4275.9605  -0.9988
4275.9792  -1.0001
4275.9979  -0.9978
4276.0166  -0.9879
4276.0353  -0.9860
4276.0540  -0.9979
4276.0727  -1.0028
4276.0913  -1.0015
4276.1100  -0.9983
4276.1287  -0.9983
4276.1474  -1.0006
4276.1661  -1.0017
4276.1848  -1.0012
4276.2035  -1.0022
4276.2222  -1.0025
4276.2408  -1.0012
4276.2595  -1.0026
% 2201-4277538_004  1.0025  69
4276.9136  -1.0007
4276.9323  -1.0007
4276.9509  -1.0018
4276.9696  -1.0021
4276.9883  -1.0039
4277.0070  -1.0043
4277.0257  -1.0043
4277.0444  -1.0059
4277.0631  -1.0022
4277.0818  -0.9994
4277.1004  -1.0014
4277.1191  -1.0027
4277.1378  -1.0026
4277.1565  -1.0014
4277.1752  -1.0001
4277.1939  -0.9997
4277.2126   0.9990
4277.2313   0.9986
4277.2499   0.9994
4277.2686   0.9989
4277.2873   0.9987
4277.3060   0.9978
4277.3247   0.9950
4277.3434   0.9937
4277.3621   0.9932
4277.3807   0.9918
4277.3994   0.9913
4277.4181   0.9917
4277.4368   0.9915
4277.4555   0.9916
4277.4742   0.9898
4277.4929   0.9895
4277.5116   0.9917
4277.5302   0.9907
4277.5489   0.9898
4277.5676   0.9903
4277.5863   0.9916
4277.6050   0.9923
4277.6237   0.9933
4277.6424   0.9938
4277.6610   0.9929
4277.6797   0.9933
4277.6984   0.9940
4277.7171   0.9940
4277.7358   0.9960
4277.7545   0.9975
4277.7732   0.9978
4277.7919   0.9983
4277.8105   0.9996
4277.8292   1.0002
4277.8479   0.9975
4277.8666  -0.9971
4277.8853  -0.9987
4277.9040  -0.9914
4277.9227  -0.9833
4277.9413  -0.9762
4277.9600  -0.9657
4277.9787  -0.9576
4277.9974  -0.9486
4278.0161  -0.9420
4278.0348  -0.9373
4278.0535  -0.9318
4278.0722  -0.9270
4278.0908  -0.9260
4278.1095  -0.9231
4278.1282  -0.9224
4278.1469  -0.9223
4278.1656  -0.9212
4278.1843  -0.9213
% 2601-4278151_029  1.0007  71
4277.5115  -0.9935
4277.5302  -0.9925
4277.5489  -0.9916
4277.5676  -0.9921
4277.5862  -0.9934
4277.6049  -0.9941
4277.6236  -0.9951
4277.6423  -0.9956
4277.6610  -0.9947
4277.6797  -0.9951
4277.6984  -0.9958
4277.7170  -0.9958
4277.7357  -0.9978
4277.7544  -0.9993
4277.7731  -0.9996
4277.7918  -1.0001
4277.8105  -1.0014
4277.8292  -1.0020
4277.8479   0.9993
4277.8665   0.9989
4277.8852   1.0005
4277.9039   0.9932
4277.9226   0.9851
4277.9413   0.9779
4277.9600   0.9674
4277.9787   0.9593
4277.9974   0.9503
4278.0160   0.9437
4278.0347   0.9389
4278.0534   0.9335
4278.0721   0.9286
4278.0908   0.9276
4278.1095   0.9247
4278.1282   0.9241
4278.1468   0.9240
4278.1655   0.9228
4278.1842   0.9230
4278.2029   0.9242
4278.2216   0.9251
4278.2403   0.9288
4278.2590   0.9338
4278.2777   0.9378
4278.2963   0.9412
4278.3150   0.9468
4278.3337   0.9539
4278.3524   0.9660
4278.3711   0.9761
4278.3898   0.9843
4278.4085   0.9898
4278.4271   0.9933
4278.4458   0.9948
4278.4645   0.9957
4278.4832   0.9984
4278.5019  -0.9994
4278.5206  -0.9999
4278.5393  -0.9970
4278.5580  -0.9961
4278.5766  -0.9971
4278.5953  -0.9968
4278.6140  -0.9961
4278.6327  -0.9967
4278.6514  -0.9967
4278.6701  -0.9971
4278.6888  -0.9979
4278.7074  -0.9984
4278.7261  -0.9993
4278.7448  -0.9969
4278.7635  -0.9970
4278.7822  -0.9969
4278.8009  -0.9974
4278.8196  -0.9962
% 2801-4279216_010  0.9991  65
4278.5953  -0.9984
4278.6140  -0.9977
4278.6327  -0.9983
4278.6514  -0.9983
4278.6701  -0.9987
4278.6888  -0.9995
4278.7074  -1.0000
4278.7261  -1.0009
4278.7448  -0.9985
4278.7635  -0.9986
4278.7822  -0.9985
4278.8009  -0.9990
4278.8196  -0.9978
4278.8383  -0.9960
4278.8569  -0.9971
4278.8756  -0.9994
4278.8943  -1.0006
4278.9130   0.9976
4278.9317   0.9967
4278.9504   0.9972
4278.9691   0.9983
4278.9877   0.9941
4279.0064   0.9910
4279.0251   0.9881
4279.0438   0.9851
4279.0625   0.9834
4279.0812   0.9794
4279.0999   0.9780
4279.1186   0.9766
4279.1372   0.9763
4279.1559   0.9757
4279.1746   0.9759
4279.1933   0.9742
4279.2120   0.9740
4279.2307   0.9735
4279.2494   0.9746
4279.2680   0.9757
4279.2867   0.9732
4279.3054   0.9744
4279.3241   0.9763
4279.3428   0.9787
4279.3615   0.9819
4279.3802   0.9822
4279.3989   0.9851
4279.4175   0.9912
4279.4362   0.9955
4279.4549   0.9970
4279.4736   1.0003
4279.4923   1.0017
4279.5110  -1.0013
4279.5297  -1.0018
4279.5483  -1.0006
4279.5670  -0.9992
4279.5857  -1.0001
4279.6044  -1.0002
4279.6231  -1.0001
4279.6418  -1.0002
4279.6605  -1.0013
4279.6792  -1.0005
4279.6978  -1.0017
4279.7165  -1.0033
4279.7352  -1.0016
4279.7539  -1.0026
4279.7726  -1.0024
4279.7913  -0.9996
% 2600-4282403_040  0.9987  80
4281.6600  -1.0067
4281.6787  -1.0074
4281.6974  -1.0054
4281.7161  -1.0021
4281.7348  -1.0024
4281.7535  -1.0041
4281.7722  -1.0034
4281.7908  -1.0028
4281.8095  -1.0032
4281.8282  -1.0016
4281.8469  -1.0007
4281.8656  -0.9994
4281.8843  -0.9981
4281.9030  -0.9989
4281.9217  -0.9993
4281.9403  -0.9993
4281.9590  -0.9997
4281.9777  -0.9998
4281.9964  -0.9996
4282.0151  -0.9981
4282.0338  -0.9974
4282.0525   0.9982
4282.0711   0.9966
4282.0898   0.9958
4282.1085   0.9962
4282.1272   0.9931
4282.1459   0.9895
4282.1646   0.9873
4282.1833   0.9795
4282.2020   0.9643
4282.2206   0.9502
4282.2393   0.9395
4282.2580   0.9302
4282.2767   0.9208
4282.2954   0.9135
4282.3141   0.9083
4282.3328   0.9010
4282.3514   0.8980
4282.3701   0.8961
4282.3888   0.8938
4282.4075   0.8948
4282.4262   0.8936
4282.4449   0.8956
4282.4636   0.8978
4282.4823   0.8997
4282.5009   0.9023
4282.5196   0.9066
4282.5383   0.9125
4282.5570   0.9204
4282.5757   0.9295
4282.5944   0.9423
4282.6131   0.9578
4282.6317   0.9695
4282.6504   0.9788
4282.6691   0.9887
4282.6878   0.9942
4282.7065   0.9978
4282.7252   1.0005
4282.7439   1.0011
4282.7626   1.0006
4282.7812   0.9986
4282.7999  -0.9998
4282.8186  -0.9998
4282.8373  -0.9984
4282.8560  -1.0009
4282.8747  -1.0000
4282.8934  -0.9986
4282.9121  -0.9980
4282.9307  -0.9973
4282.9494  -0.9990
4282.9681  -0.9992
4282.9868  -0.9986
4283.0055  -0.9977
4283.0242  -0.9973
4283.0429  -0.9991
4283.0615  -0.9992
4283.0802  -0.9973
4283.0989  -0.9999
4283.1176  -1.0014
4283.1363  -0.9989
% 2401-4284188_042  0.9889  69
4283.5847  -1.0063
4283.6034  -1.0074
4283.6221  -1.0051
4283.6408  -1.0036
4283.6595  -1.0056
4283.6782  -1.0060
4283.6968  -1.0031
4283.7155  -1.0016
4283.7342  -1.0046
4283.7529  -1.0044
4283.7716  -1.0017
4283.7903  -1.0013
4283.8090  -1.0010
4283.8277  -1.0017
4283.8463  -1.0021
4283.8650  -1.0007
4283.8837  -1.0021
4283.9024   1.0019
4283.9211   0.9986
4283.9398   0.9932
4283.9585   0.9847
4283.9771   0.9713
4283.9958   0.9587
4284.0145   0.9441
4284.0332   0.9307
4284.0519   0.9195
4284.0706   0.9104
4284.0893   0.9052
4284.1080   0.8992
4284.1266   0.8944
4284.1453   0.8904
4284.1640   0.8870
4284.1827   0.8871
4284.2014   0.8889
4284.2201   0.8896
4284.2388   0.8910
4284.2574   0.8902
4284.2761   0.8921
4284.2948   0.8983
4284.3135   0.9045
4284.3322   0.9102
4284.3509   0.9182
4284.3696   0.9325
4284.3883   0.9480
4284.4069   0.9631
4284.4256   0.9775
4284.4443   0.9892
4284.4630   0.9954
4284.4817   0.9972
4284.5004   0.9968
4284.5191   0.9958
4284.5377  -0.9976
4284.5564  -0.9978
4284.5751  -0.9978
4284.5938  -1.0012
4284.6125  -1.0012
4284.6312  -1.0007
4284.6499  -1.0012
4284.6686  -1.0005
4284.6872  -1.0028
4284.7059  -1.0032
4284.7246  -1.0028
4284.7433  -1.0025
4284.7620  -1.0038
4284.7807  -1.0025
4284.7994  -1.0026
4284.8181  -1.0020
4284.8367  -1.0016
4284.8554  -1.0032
% 2600-4285441_010  1.0092  72
4284.8178  -1.0012
4284.8367  -0.9959
4284.8555  -0.9960
4284.8743  -0.9998
4284.8932  -1.0019
4284.9120  -0.9999
4284.9308  -0.9985
4284.9496  -1.0009
4284.9685  -1.0022
4284.9873  -1.0018
4285.0061  -1.0013
4285.0250  -1.0005
4285.0438  -1.0029
4285.0626  -1.0015
4285.0815  -0.9998
4285.1003  -0.9978
4285.1191  -0.9967
4285.1379   0.9967
4285.1568   0.9955
4285.1756   0.9948
4285.1944   0.9951
4285.2133   0.9916
4285.2321   0.9880
4285.2509   0.9874
4285.2698   0.9852
4285.2886   0.9831
4285.3074   0.9803
4285.3262   0.9790
4285.3451   0.9804
4285.3639   0.9772
4285.3827   0.9748
4285.4016   0.9753
4285.4204   0.9773
4285.4392   0.9796
4285.4581   0.9777
4285.4769   0.9770
4285.4957   0.9769
4285.5145   0.9787
4285.5334   0.9796
4285.5522   0.9799
4285.5710   0.9792
4285.5899   0.9855
4285.6087   0.9867
4285.6275   0.9867
4285.6463   0.9905
4285.6652   0.9902
4285.6840   0.9901
4285.7028   0.9962
4285.7217   0.9977
4285.7405   0.9992
4285.7593   1.0005
4285.7782   0.9988
4285.7970   0.9982
4285.8158  -0.9990
4285.8346  -0.9959
4285.8535  -0.9960
4285.8723  -0.9973
4285.8911  -0.9960
4285.9100  -0.9961
4285.9288  -0.9973
4285.9476  -0.9973
4285.9665  -0.9989
4285.9853  -1.0006
4286.0041  -0.9989
4286.0229  -0.9956
4286.0418  -0.9957
4286.0606  -0.9917
4286.0794  -0.9836
4286.0983  -0.9790
4286.1171  -0.9750
4286.1359  -0.9730
4286.1548  -0.9731
% 2601-4286271_014  0.9927  68
4285.6403  -0.9886
4285.6590  -0.9927
4285.6777  -0.9942
4285.6963  -0.9966
4285.7150  -0.9967
4285.7337  -0.9964
4285.7524  -0.9962
4285.7711  -0.9989
4285.7898  -0.9980
4285.8085  -0.9988
4285.8271  -0.9989
4285.8458  -0.9956
4285.8645  -0.9958
4285.8832  -1.0001
4285.9019  -0.9989
4285.9206  -0.9996
4285.9393  -0.9985
4285.9580   0.9980
4285.9766   1.0020
4285.9953   0.9994
4286.0140   0.9970
4286.0327   0.9947
4286.0514   0.9894
4286.0701   0.9878
4286.0888   0.9846
4286.1074   0.9804
4286.1261   0.9763
4286.1448   0.9714
4286.1635   0.9672
4286.1822   0.9663
4286.2009   0.9640
4286.2196   0.9628
4286.2383   0.9626
4286.2569   0.9616
4286.2756   0.9625
4286.2943   0.9609
4286.3130   0.9596
4286.3317   0.9617
4286.3504   0.9640
4286.3691   0.9630
4286.3877   0.9651
4286.4064   0.9692
4286.4251   0.9722
4286.4438   0.9762
4286.4625   0.9809
4286.4812   0.9900
4286.4999   0.9944
4286.5186   0.9951
4286.5372   0.9969
4286.5559   1.0005
4286.5746   1.0013
4286.5933  -0.9986
4286.6120  -0.9989
4286.6307  -1.0006
4286.6494  -1.0020
4286.6681  -1.0004
4286.6867  -0.9994
4286.7054  -1.0006
4286.7241  -0.9992
4286.7428  -0.9985
4286.7615  -0.9987
4286.7802  -0.9984
4286.7989  -0.9951
4286.8175  -0.9927
4286.8362  -0.9902
4286.8549  -0.9920
4286.8736  -0.9923
4286.8923  -0.9897
% 2201-4287873_034  0.9947  69
4287.2474  -0.9997
4287.2661  -0.9985
4287.2848  -0.9974
4287.3034  -0.9962
4287.3221  -0.9988
4287.3408  -0.9998
4287.3595  -0.9994
4287.3782  -1.0008
4287.3969  -0.9994
4287.4156  -1.0003
4287.4342  -1.0025
4287.4529  -1.0038
4287.4716  -1.0031
4287.4903  -1.0015
4287.5090  -1.0011
4287.5277  -1.0016
4287.5464  -1.0011
4287.5651  -1.0003
4287.5837   1.0004
4287.6024   1.0011
4287.6211   0.9980
4287.6398   0.9928
4287.6585   0.9835
4287.6772   0.9708
4287.6959   0.9614
4287.7145   0.9544
4287.7332   0.9488
4287.7519   0.9429
4287.7706   0.9375
4287.7893   0.9302
4287.8080   0.9258
4287.8267   0.9215
4287.8454   0.9185
4287.8640   0.9177
4287.8827   0.9134
4287.9014   0.9140
4287.9201   0.9150
4287.9388   0.9119
4287.9575   0.9131
4287.9762   0.9171
4287.9949   0.9183
4288.0135   0.9202
4288.0322   0.9249
4288.0509   0.9312
4288.0696   0.9406
4288.0883   0.9524
4288.1070   0.9624
4288.1257   0.9736
4288.1443   0.9795
4288.1630   0.9816
4288.1817   0.9857
4288.2004   0.9886
4288.2191   0.9911
4288.2378  -0.9927
4288.2565  -0.9938
4288.2752  -0.9965
4288.2938  -0.9979
4288.3125  -0.9993
4288.3312  -0.9977
4288.3499  -0.9962
4288.3686  -0.9972
4288.3873  -0.9980
4288.4060  -0.9995
4288.4246  -0.9995
4288.4433  -0.9990
4288.4620  -0.9992
4288.4807  -0.9982
4288.4994  -1.0003
4288.5181  -1.0005
% 2400-4289730_036  0.9956  65
4288.9416  -1.0069
4288.9605  -1.0090
4288.9793  -1.0114
4288.9981  -1.0109
4289.0169  -1.0075
4289.0358  -1.0051
4289.0546  -1.0045
4289.0734  -1.0054
4289.0923  -1.0074
4289.1111  -1.0059
4289.1299  -1.0052
4289.1487  -1.0061
4289.1676  -1.0064
4289.1864  -1.0041
4289.2052  -1.0044
4289.2241  -1.0047
4289.2429  -1.0016
4289.2617  -1.0019
4289.2806  -1.0031
4289.2994  -1.0023
4289.3182  -1.0034
4289.3370   1.0016
4289.3559   1.0004
4289.3747   1.0028
4289.3935   1.0009
4289.4124   1.0006
4289.4312   0.9995
4289.4500   0.9945
4289.4689   0.9921
4289.4877   0.9857
4289.5065   0.9760
4289.5253   0.9658
4289.5442   0.9549
4289.5630   0.9425
4289.5818   0.9353
4289.6007   0.9300
4289.6195   0.9221
4289.6383   0.9190
4289.6572   0.9189
4289.6760   0.9165
4289.6948   0.9147
4289.7136   0.9135
4289.7325   0.9116
4289.7513   0.9109
4289.7701   0.9116
4289.7890   0.9118
4289.8078   0.9140
4289.8266   0.9173
4289.8454   0.9215
4289.8643   0.9289
4289.8831   0.9352
4289.9019   0.9417
4289.9208   0.9512
4289.9396   0.9579
4289.9584  -0.9589
4289.9773  -0.9489
4289.9961  -0.9331
4290.0149  -0.9145
4290.0337  -0.8910
4290.0526  -0.8667
4290.0714  -0.8430
4290.0902  -0.8229
4290.1091  -0.8089
4290.1279  -0.7986
4290.1467  -0.7885
% 2201-4290215_088  0.9983  71
4289.6948  -0.9123
4289.7136  -0.9111
4289.7324  -0.9092
4289.7513  -0.9084
4289.7701  -0.9092
4289.7889  -0.9093
4289.8078  -0.9115
4289.8266  -0.9149
4289.8454  -0.9191
4289.8642  -0.9264
4289.8831  -0.9327
4289.9019  -0.9392
4289.9207  -0.9486
4289.9396  -0.9553
4289.9584   0.9563
4289.9772   0.9463
4289.9960   0.9306
4290.0149   0.9121
4290.0337   0.8886
4290.0525   0.8644
4290.0714   0.8407
4290.0902   0.8207
4290.1090   0.8067
4290.1279   0.7964
4290.1467   0.7863
4290.1655   0.7777
4290.1843   0.7737
4290.2032   0.7706
4290.2220   0.7682
4290.2408   0.7688
4290.2597   0.7712
4290.2785   0.7757
4290.2973   0.7849
4290.3162   0.7963
4290.3350   0.8075
4290.3538   0.8228
4290.3726   0.8435
4290.3915   0.8693
4290.4103   0.8946
4290.4291   0.9206
4290.4480   0.9431
4290.4668   0.9602
4290.4856   0.9770
4290.5045   0.9888
4290.5233   0.9920
4290.5421   0.9931
4290.5609   0.9952
4290.5798   0.9964
4290.5986   1.0003
4290.6174  -1.0006
4290.6363  -1.0016
4290.6551  -1.0035
4290.6739  -1.0011
4290.6927  -1.0009
4290.7116  -0.9979
4290.7304  -0.9969
4290.7492  -0.9986
4290.7681  -0.9972
4290.7869  -0.9979
4290.8057  -0.9997
4290.8246  -0.9993
4290.8434  -0.9986
4290.8622  -0.9994
4290.8810  -1.0015
4290.8999  -0.9998
4290.9187  -0.9967
4290.9375  -0.9968
4290.9564  -0.9982
4290.9752  -1.0001
4290.9940  -0.9986
4291.0129  -0.9987
% 2501-4292237_007  1.0000  68
4291.6342  -1.0003
4291.6531  -0.9982
4291.6719  -0.9971
4291.6907  -0.9984
4291.7096  -1.0001
4291.7284  -1.0002
4291.7472  -0.9991
4291.7661  -0.9997
4291.7849  -0.9987
4291.8037  -0.9975
4291.8225  -0.9976
4291.8414  -0.9977
4291.8602  -1.0007
4291.8790  -1.0012
4291.8979  -0.9996
4291.9167  -0.9984
4291.9355   0.9977
4291.9544   0.9958
4291.9732   0.9963
4291.9920   0.9955
4292.0108   0.9946
4292.0297   0.9914
4292.0485   0.9910
4292.0673   0.9912
4292.0862   0.9911
4292.1050   0.9863
4292.1238   0.9849
4292.1426   0.9853
4292.1615   0.9840
4292.1803   0.9807
4292.1991   0.9800
4292.2180   0.9813
4292.2368   0.9829
4292.2556   0.9821
4292.2745   0.9803
4292.2933   0.9795
4292.3121   0.9825
4292.3309   0.9835
4292.3498   0.9851
4292.3686   0.9874
4292.3874   0.9872
4292.4063   0.9873
4292.4251   0.9894
4292.4439   0.9933
4292.4628   0.9957
4292.4816   0.9964
4292.5004   0.9978
4292.5192   0.9981
4292.5381   0.9968
4292.5569   0.9979
4292.5757  -1.0006
4292.5946  -1.0008
4292.6134  -1.0006
4292.6322  -1.0019
4292.6511  -1.0015
4292.6699  -1.0001
4292.6887  -0.9993
4292.7075  -0.9988
4292.7264  -0.9999
4292.7452  -1.0001
4292.7640  -1.0015
4292.7829  -1.0016
4292.8017  -1.0002
4292.8205  -1.0000
4292.8394  -0.9984
4292.8582  -0.9986
4292.8770  -0.9982
4292.8958  -0.9960
% 2201-4294094_090  0.9957  84
4293.3289  -1.0008
4293.3478  -1.0001
4293.3666  -1.0013
4293.3854  -1.0026
4293.4043  -1.0031
4293.4231  -1.0003
4293.4419  -1.0023
4293.4608  -1.0054
4293.4796  -1.0028
4293.4984  -1.0024
4293.5172  -1.0027
4293.5361  -1.0019
4293.5549  -1.0024
4293.5737  -1.0031
4293.5926  -1.0024
4293.6114  -1.0014
4293.6302  -1.0024
4293.6491  -1.0038
4293.6679  -1.0017
4293.6867  -1.0026
4293.7055  -1.0040
4293.7244   1.0041
4293.7432   1.0030
4293.7620   1.0009
4293.7809   0.9997
4293.7997   0.9976
4293.8185   0.9935
4293.8374   0.9804
4293.8562   0.9664
4293.8750   0.9480
4293.8938   0.9254
4293.9127   0.9012
4293.9315   0.8712
4293.9503   0.8444
4293.9692   0.8214
4293.9880   0.8030
4294.0068   0.7881
4294.0256   0.7758
4294.0445   0.7675
4294.0633   0.7609
4294.0821   0.7560
4294.1010   0.7545
4294.1198   0.7560
4294.1386   0.7584
4294.1575   0.7634
4294.1763   0.7711
4294.1951   0.7796
4294.2139   0.7901
4294.2328   0.8074
4294.2516   0.8296
4294.2704   0.8522
4294.2893   0.8777
4294.3081   0.9048
4294.3269   0.9327
4294.3458   0.9548
4294.3646   0.9704
4294.3834   0.9830
4294.4022   0.9916
4294.4211   0.9962
4294.4399   0.9967
4294.4587   0.9965
4294.4776   0.9979
4294.4964   0.9977
4294.5152  -0.9969
4294.5341  -0.9978
4294.5529  -0.9983
4294.5717  -0.9997
4294.5905  -1.0006
4294.6094  -0.9989
4294.6282  -1.0020
4294.6470  -1.0034
4294.6659  -0.9999
4294.6847  -1.0015
4294.7035  -1.0014
4294.7224  -1.0012
4294.7412  -1.0036
4294.7600  -1.0019
4294.7788  -0.9999
4294.7977  -1.0003
4294.8165  -1.0022
4294.8353  -1.0003
4294.8542  -1.0008
4294.8730  -1.0018
4294.8918  -1.0027
% 2800-4295882_005  0.9987  69
4295.2119  -0.9969
4295.2307  -0.9984
4295.2496  -0.9996
4295.2684  -1.0000
4295.2872  -1.0008
4295.3060  -0.9993
4295.3249  -0.9987
4295.3437  -0.9993
4295.3625  -1.0001
4295.3814  -1.0006
4295.4002  -1.0016
4295.4190  -1.0003
4295.4379  -1.0006
4295.4567  -1.0012
4295.4755  -1.0008
4295.4943  -1.0006
4295.5132  -0.9996
4295.5320  -0.9993
4295.5508  -0.9990
4295.5697   1.0003
4295.5885   1.0022
4295.6073   1.0008
4295.6262   0.9990
4295.6450   0.9994
4295.6638   0.9966
4295.6826   0.9952
4295.7015   0.9938
4295.7203   0.9922
4295.7391   0.9935
4295.7580   0.9937
4295.7768   0.9928
4295.7956   0.9928
4295.8145   0.9913
4295.8333   0.9899
4295.8521   0.9891
4295.8709   0.9878
4295.8898   0.9883
4295.9086   0.9893
4295.9274   0.9889
4295.9463   0.9878
4295.9651   0.9852
4295.9839   0.9854
4296.0028   0.9865
4296.0216   0.9868
4296.0404   0.9900
4296.0592   0.9897
4296.0781   0.9913
4296.0969   0.9955
4296.1157   0.9964
4296.1346   0.9951
4296.1534   0.9935
4296.1722   0.9954
4296.1910   0.9973
4296.2099   0.9990
4296.2287  -0.9964
4296.2475  -0.9955
4296.2664  -0.9949
4296.2852  -0.9929
4296.3040  -0.9848
4296.3229  -0.9710
4296.3417  -0.9560
4296.3605  -0.9379
4296.3793  -0.9146
4296.3982  -0.8905
4296.4170  -0.8679
4296.4358  -0.8491
4296.4547  -0.8350
4296.4735  -0.8228
4296.4923  -0.8129
% 2601-4296566_076  0.9974  82
4295.8710  -0.9891
4295.8898  -0.9896
4295.9086  -0.9906
4295.9275  -0.9902
4295.9463  -0.9891
4295.9651  -0.9865
4295.9840  -0.9867
4296.0028  -0.9878
4296.0216  -0.9881
4296.0405  -0.9913
4296.0593  -0.9910
4296.0781  -0.9926
4296.0969  -0.9968
4296.1158  -0.9977
4296.1346  -0.9964
4296.1534  -0.9948
4296.1723  -0.9967
4296.1911  -0.9986
4296.2099  -1.0003
4296.2288   0.9977
4296.2476   0.9968
4296.2664   0.9962
4296.2852   0.9942
4296.3041   0.9861
4296.3229   0.9722
4296.3417   0.9573
4296.3606   0.9391
4296.3794   0.9158
4296.3982   0.8916
4296.4170   0.8691
4296.4359   0.8502
4296.4547   0.8361
4296.4735   0.8238
4296.4924   0.8139
4296.5112   0.8071
4296.5300   0.8003
4296.5489   0.7951
4296.5677   0.7945
4296.5865   0.7953
4296.6053   0.7970
4296.6242   0.8003
4296.6430   0.8073
4296.6618   0.8167
4296.6807   0.8256
4296.6995   0.8382
4296.7183   0.8547
4296.7372   0.8740
4296.7560   0.8984
4296.7748   0.9238
4296.7936   0.9462
4296.8125   0.9641
4296.8313   0.9750
4296.8501   0.9829
4296.8690   0.9889
4296.8878   0.9925
4296.9066   0.9959
4296.9255   0.9983
4296.9443   1.0005
4296.9631   1.0017
4296.9819   1.0009
4297.0008  -1.0018
4297.0196  -1.0024
4297.0384  -1.0019
4297.0573  -1.0037
4297.0761  -1.0038
4297.0949  -1.0016
4297.1138  -1.0008
4297.1326  -1.0014
4297.1514  -1.0024
4297.1702  -1.0060
4297.1891  -1.0054
4297.2079  -1.0028
4297.2267  -1.0025
4297.2456  -1.0039
4297.2644  -1.0043
4297.2832  -1.0056
4297.3020  -1.0030
4297.3209  -1.0045
4297.3397  -1.0050
4297.3585  -1.0033
4297.3774  -1.0055
4297.3962  -1.0074
% 2600-4298036_006  1.0021  71
4297.3961  -1.0027
4297.4150  -1.0013
4297.4338  -0.9993
4297.4526  -0.9980
4297.4714  -0.9997
4297.4903  -1.0015
4297.5091  -0.9994
4297.5279  -0.9995
4297.5468  -0.9996
4297.5656  -0.9965
4297.5844  -0.9981
4297.6033  -0.9974
4297.6221  -0.9971
4297.6409  -0.9981
4297.6597  -0.9979
4297.6786  -0.9954
4297.6974  -0.9967
4297.7162   0.9983
4297.7351   0.9990
4297.7539   0.9991
4297.7727   0.9972
4297.7916   0.9954
4297.8104   0.9940
4297.8292   0.9915
4297.8480   0.9904
4297.8669   0.9903
4297.8857   0.9905
4297.9045   0.9898
4297.9234   0.9898
4297.9422   0.9903
4297.9610   0.9872
4297.9799   0.9850
4297.9987   0.9872
4298.0175   0.9874
4298.0363   0.9867
4298.0552   0.9868
4298.0740   0.9862
4298.0928   0.9886
4298.1117   0.9889
4298.1305   0.9875
4298.1493   0.9872
4298.1681   0.9888
4298.1870   0.9906
4298.2058   0.9915
4298.2246   0.9931
4298.2435   0.9930
4298.2623   0.9937
4298.2811   0.9963
4298.3000   0.9991
4298.3188   0.9997
4298.3376   0.9982
4298.3564   0.9995
4298.3753   1.0029
4298.3941  -0.9992
4298.4129  -0.9972
4298.4318  -0.9976
4298.4506  -0.9997
4298.4694  -1.0003
4298.4883  -0.9998
4298.5071  -0.9994
4298.5259  -0.9998
4298.5447  -0.9987
4298.5636  -0.9990
4298.5824  -0.9992
4298.6012  -0.9975
4298.6201  -0.9990
4298.6389  -0.9994
4298.6577  -0.9992
4298.6766  -1.0010
4298.6954  -1.0002
4298.7142  -0.9990
% 2600-4299234_049  1.0014  81
4298.4883  -1.0005
4298.5071  -1.0001
4298.5259  -1.0005
4298.5447  -0.9994
4298.5636  -0.9997
4298.5824  -0.9999
4298.6012  -0.9982
4298.6201  -0.9997
4298.6389  -1.0001
4298.6577  -0.9999
4298.6766  -1.0017
4298.6954  -1.0009
4298.7142  -0.9997
4298.7330  -0.9988
4298.7519  -0.9986
4298.7707  -1.0007
4298.7895  -1.0007
4298.8084  -1.0004
4298.8272  -0.9983
4298.8460  -0.9986
4298.8649   0.9995
4298.8837   0.9985
4298.9025   0.9972
4298.9213   0.9954
4298.9402   0.9959
4298.9590   0.9930
4298.9778   0.9860
4298.9967   0.9778
4299.0155   0.9664
4299.0343   0.9505
4299.0531   0.9349
4299.0720   0.9196
4299.0908   0.9063
4299.1096   0.8974
4299.1285   0.8887
4299.1473   0.8825
4299.1661   0.8786
4299.1850   0.8732
4299.2038   0.8701
4299.2226   0.8701
4299.2414   0.8714
4299.2603   0.8725
4299.2791   0.8733
4299.2979   0.8743
4299.3168   0.8779
4299.3356   0.8844
4299.3544   0.8911
4299.3733   0.8987
4299.3921   0.9097
4299.4109   0.9238
4299.4297   0.9384
4299.4486   0.9546
4299.4674   0.9715
4299.4862   0.9840
4299.5051   0.9921
4299.5239   0.9987
4299.5427   1.0014
4299.5616   0.9981
4299.5804   0.9978
4299.5992   1.0011
4299.6180   1.0010
4299.6369  -0.9992
4299.6557  -0.9987
4299.6745  -0.9994
4299.6934  -0.9977
4299.7122  -0.9956
4299.7310  -0.9916
4299.7499  -0.9860
4299.7687  -0.9768
4299.7875  -0.9617
4299.8063  -0.9421
4299.8252  -0.9185
4299.8440  -0.8913
4299.8628  -0.8605
4299.8817  -0.8276
4299.9005  -0.7984
4299.9193  -0.7735
4299.9381  -0.7531
4299.9570  -0.7387
4299.9758  -0.7267
4299.9946  -0.7189
% 2201-4300042_107  0.9979  87
4299.2415  -0.8744
4299.2603  -0.8755
4299.2791  -0.8763
4299.2980  -0.8773
4299.3168  -0.8810
4299.3356  -0.8875
4299.3545  -0.8943
4299.3733  -0.9019
4299.3921  -0.9129
4299.4110  -0.9271
4299.4298  -0.9417
4299.4486  -0.9579
4299.4674  -0.9749
4299.4863  -0.9875
4299.5051  -0.9956
4299.5239  -1.0022
4299.5428  -1.0049
4299.5616  -1.0016
4299.5804  -1.0013
4299.5993  -1.0046
4299.6181  -1.0045
4299.6369  -1.0027
4299.6557   1.0022
4299.6746   1.0029
4299.6934   1.0012
4299.7122   0.9991
4299.7311   0.9951
4299.7499   0.9895
4299.7687   0.9803
4299.7876   0.9651
4299.8064   0.9454
4299.8252   0.9217
4299.8440   0.8945
4299.8629   0.8635
4299.8817   0.8305
4299.9005   0.8012
4299.9194   0.7762
4299.9382   0.7558
4299.9570   0.7413
4299.9759   0.7292
4299.9947   0.7214
4300.0135   0.7144
4300.0323   0.7128
4300.0512   0.7126
4300.0700   0.7129
4300.0888   0.7167
4300.1077   0.7260
4300.1265   0.7375
4300.1453   0.7493
4300.1641   0.7670
4300.1830   0.7889
4300.2018   0.8155
4300.2206   0.8461
4300.2395   0.8749
4300.2583   0.9045
4300.2771   0.9336
4300.2960   0.9550
4300.3148   0.9728
4300.3336   0.9835
4300.3524   0.9892
4300.3713   0.9926
4300.3901   0.9958
4300.4089   0.9979
4300.4278   0.9982
4300.4466   0.9944
4300.4654  -0.9936
4300.4843  -0.9963
4300.5031  -0.9964
4300.5219  -0.9982
4300.5407  -0.9982
4300.5596  -0.9987
4300.5784  -0.9995
4300.5972  -0.9975
4300.6161  -0.9959
4300.6349  -0.9968
4300.6537  -0.9980
4300.6726  -0.9951
4300.6914  -0.9948
4300.7102  -0.9964
4300.7290  -0.9984
4300.7479  -0.9971
4300.7667  -0.9970
4300.7855  -0.9979
4300.8044  -0.9994
4300.8232  -1.0008
4300.8420  -1.0003
4300.8608  -1.0001
% 2201-4301922_060  1.0010  74
4301.2186  -0.9955
4301.2374  -0.9963
4301.2562  -0.9979
4301.2750  -0.9989
4301.2939  -0.9972
4301.3127  -0.9974
4301.3315  -1.0002
4301.3504  -1.0004
4301.3692  -1.0012
4301.3880  -1.0011
4301.4068  -1.0004
4301.4257  -1.0021
4301.4445  -1.0028
4301.4633  -1.0017
4301.4822  -1.0003
4301.5010  -1.0007
4301.5198  -1.0029
4301.5387  -1.0050
4301.5575  -1.0046
4301.5763   1.0037
4301.5951   1.0036
4301.6140   1.0013
4301.6328   0.9982
4301.6516   0.9933
4301.6705   0.9851
4301.6893   0.9747
4301.7081   0.9592
4301.7270   0.9372
4301.7458   0.9177
4301.7646   0.9023
4301.7834   0.8866
4301.8023   0.8729
4301.8211   0.8623
4301.8399   0.8565
4301.8588   0.8514
4301.8776   0.8444
4301.8964   0.8415
4301.9153   0.8409
4301.9341   0.8401
4301.9529   0.8420
4301.9717   0.8425
4301.9906   0.8444
4302.0094   0.8487
4302.0282   0.8548
4302.0471   0.8633
4302.0659   0.8761
4302.0847   0.8914
4302.1036   0.9056
4302.1224   0.9253
4302.1412   0.9472
4302.1600   0.9657
4302.1789   0.9799
4302.1977   0.9880
4302.2165   0.9924
4302.2354   0.9958
4302.2542   0.9958
4302.2730  -0.9962
4302.2918  -0.9968
4302.3107  -0.9948
4302.3295  -0.9913
4302.3483  -0.9890
4302.3672  -0.9881
4302.3860  -0.9866
4302.4048  -0.9870
4302.4237  -0.9870
4302.4425  -0.9875
4302.4613  -0.9875
4302.4801  -0.9876
4302.4990  -0.9876
4302.5178  -0.9901
4302.5366  -0.9875
4302.5555  -0.9849
4302.5743  -0.9845
4302.5931  -0.9864
% 2601-4303170_095  0.9957  77
4302.4613  -0.9928
4302.4802  -0.9929
4302.4990  -0.9929
4302.5178  -0.9954
4302.5367  -0.9928
4302.5555  -0.9902
4302.5743  -0.9898
4302.5931  -0.9917
4302.6120  -0.9917
4302.6308  -0.9905
4302.6496  -0.9909
4302.6685  -0.9919
4302.6873  -0.9931
4302.7061  -0.9943
4302.7249  -0.9965
4302.7438  -0.9989
4302.7626  -1.0005
4302.7814  -1.0032
4302.8003  -1.0042
4302.8191   1.0025
4302.8379   1.0018
4302.8568   1.0003
4302.8756   0.9972
4302.8944   0.9876
4302.9132   0.9716
4302.9321   0.9566
4302.9509   0.9353
4302.9697   0.9090
4302.9886   0.8800
4303.0074   0.8502
4303.0262   0.8255
4303.0451   0.8014
4303.0639   0.7819
4303.0827   0.7676
4303.1015   0.7576
4303.1204   0.7476
4303.1392   0.7432
4303.1580   0.7419
4303.1769   0.7417
4303.1957   0.7442
4303.2145   0.7486
4303.2334   0.7553
4303.2522   0.7665
4303.2710   0.7782
4303.2898   0.7921
4303.3087   0.8124
4303.3275   0.8355
4303.3463   0.8617
4303.3652   0.8885
4303.3840   0.9172
4303.4028   0.9416
4303.4217   0.9613
4303.4405   0.9749
4303.4593   0.9835
4303.4781   0.9920
4303.4970   0.9957
4303.5158   0.9969
4303.5346   0.9972
4303.5535  -0.9971
4303.5723  -0.9946
4303.5911  -0.9977
4303.6099  -0.9997
4303.6288  -0.9990
4303.6476  -0.9981
4303.6664  -0.9985
4303.6853  -0.9987
4303.7041  -0.9994
4303.7229  -1.0006
4303.7418  -1.0008
4303.7606  -1.0030
4303.7794  -1.0043
4303.7982  -1.0049
4303.8171  -1.0052
4303.8359  -1.0049
4303.8547  -1.0084
4303.8736  -1.0103
4303.8924  -1.0107
% 2401-4306916_010  1.0001  74
4306.2085  -1.0011
4306.2273  -0.9994
4306.2462  -0.9996
4306.2650  -1.0031
4306.2838  -1.0018
4306.3027  -0.9992
4306.3215  -1.0008
4306.3403  -1.0031
4306.3591  -1.0033
4306.3780  -1.0028
4306.3968  -1.0031
4306.4156  -1.0022
4306.4345  -1.0008
4306.4533  -1.0012
4306.4721  -1.0024
4306.4910  -1.0021
4306.5098  -1.0015
4306.5286  -1.0011
4306.5474  -1.0010
4306.5663   1.0012
4306.5851   1.0004
4306.6039   0.9977
4306.6228   0.9986
4306.6416   0.9986
4306.6604   0.9967
4306.6793   0.9938
4306.6981   0.9909
4306.7169   0.9892
4306.7357   0.9865
4306.7546   0.9835
4306.7734   0.9799
4306.7922   0.9767
4306.8111   0.9733
4306.8299   0.9732
4306.8487   0.9729
4306.8676   0.9720
4306.8864   0.9726
4306.9052   0.9736
4306.9240   0.9729
4306.9429   0.9715
4306.9617   0.9732
4306.9805   0.9744
4306.9994   0.9749
4307.0182   0.9774
4307.0370   0.9784
4307.0558   0.9783
4307.0747   0.9825
4307.0935   0.9843
4307.1123   0.9878
4307.1312   0.9924
4307.1500   0.9963
4307.1688   0.9987
4307.1877   0.9991
4307.2065   1.0009
4307.2253   1.0017
4307.2441   1.0003
4307.2630  -0.9991
4307.2818  -0.9986
4307.3006  -0.9998
4307.3195  -1.0017
4307.3383  -1.0025
4307.3571  -1.0019
4307.3760  -1.0019
4307.3948  -0.9996
4307.4136  -1.0009
4307.4324  -1.0012
4307.4513  -1.0010
4307.4701  -1.0010
4307.4889  -1.0014
4307.5078  -1.0012
4307.5266  -1.0006
4307.5454  -0.9988
4307.5643  -0.9954
4307.5831  -0.9921
% 2201-4312860_072  1.0002  83
4312.1587  -1.0013
4312.1775  -1.0009
4312.1963  -0.9995
4312.2152  -0.9993
4312.2340  -0.9998
4312.2528  -0.9989
4312.2717  -0.9998
4312.2905  -1.0001
4312.3093  -0.9996
4312.3282  -0.9999
4312.3470  -0.9999
4312.3658  -1.0005
4312.3846  -1.0012
4312.4035  -1.0003
4312.4223  -1.0012
4312.4411  -1.0022
4312.4600  -1.0020
4312.4788  -1.0020
4312.4976  -1.0013
4312.5165   0.9996
4312.5353   0.9998
4312.5541   1.0003
4312.5729   0.9968
4312.5918   0.9901
4312.6106   0.9819
4312.6294   0.9682
4312.6483   0.9482
4312.6671   0.9298
4312.6859   0.9111
4312.7048   0.8909
4312.7236   0.8720
4312.7424   0.8583
4312.7612   0.8470
4312.7801   0.8379
4312.7989   0.8285
4312.8177   0.8202
4312.8366   0.8158
4312.8554   0.8131
4312.8742   0.8106
4312.8930   0.8105
4312.9119   0.8123
4312.9307   0.8133
4312.9495   0.8183
4312.9684   0.8274
4312.9872   0.8363
4313.0060   0.8486
4313.0249   0.8638
4313.0437   0.8828
4313.0625   0.9051
4313.0813   0.9277
4313.1002   0.9476
4313.1190   0.9620
4313.1378   0.9721
4313.1567   0.9796
4313.1755   0.9866
4313.1943   0.9928
4313.2132   0.9969
4313.2320   0.9974
4313.2508   0.9994
4313.2696   1.0016
4313.2885   1.0004
4313.3073  -1.0003
4313.3261  -1.0012
4313.3450  -0.9996
4313.3638  -1.0003
4313.3826  -1.0009
4313.4015  -1.0017
4313.4203  -1.0023
4313.4391  -1.0012
4313.4579  -1.0009
4313.4768  -1.0012
4313.4956  -1.0014
4313.5144  -1.0012
4313.5333  -0.9989
4313.5521  -0.9992
4313.5709  -0.9998
4313.5898  -1.0014
4313.6086  -1.0022
4313.6274  -1.0030
4313.6462  -1.0004
4313.6651  -0.9994
4313.6839  -1.0021
4313.7027  -1.0016
% 2601-4314302_044  0.9984  68
4313.7027  -1.0034
4313.7216  -1.0037
4313.7404  -1.0054
4313.7592  -1.0052
4313.7780  -1.0035
4313.7969  -1.0037
4313.8157  -1.0030
4313.8345  -1.0030
4313.8534  -1.0021
4313.8722  -0.9996
4313.8910  -0.9971
4313.9099  -0.9966
4313.9287  -0.9948
4313.9475  -0.9930
4313.9663  -0.9928
4313.9852  -0.9936
4314.0040   0.9931
4314.0228   0.9916
4314.0417   0.9878
4314.0605   0.9782
4314.0793   0.9670
4314.0982   0.9540
4314.1170   0.9411
4314.1358   0.9278
4314.1546   0.9157
4314.1735   0.9065
4314.1923   0.8991
4314.2111   0.8952
4314.2300   0.8900
4314.2488   0.8863
4314.2676   0.8864
4314.2864   0.8865
4314.3053   0.8864
4314.3241   0.8870
4314.3429   0.8879
4314.3618   0.8919
4314.3806   0.8969
4314.3994   0.8997
4314.4183   0.9054
4314.4371   0.9138
4314.4559   0.9216
4314.4747   0.9312
4314.4936   0.9452
4314.5124   0.9597
4314.5312   0.9712
4314.5501   0.9835
4314.5689   0.9931
4314.5877   0.9974
4314.6066   0.9991
4314.6254   1.0016
4314.6442  -1.0027
4314.6630  -1.0001
4314.6819  -0.9972
4314.7007  -0.9907
4314.7195  -0.9809
4314.7384  -0.9678
4314.7572  -0.9511
4314.7760  -0.9313
4314.7949  -0.9115
4314.8137  -0.8902
4314.8325  -0.8701
4314.8513  -0.8504
4314.8702  -0.8331
4314.8890  -0.8164
4314.9078  -0.8007
4314.9267  -0.7882
4314.9455  -0.7790
4314.9643  -0.7733
% 2201-4316794_013  0.9987  67
4316.1883  -1.0005
4316.2071  -0.9984
4316.2259  -0.9987
4316.2448  -0.9996
4316.2636  -1.0005
4316.2824  -1.0012
4316.3012  -1.0008
4316.3201  -1.0009
4316.3389  -0.9996
4316.3577  -1.0003
4316.3766  -1.0023
4316.3954  -1.0033
4316.4142  -1.0012
4316.4331  -1.0001
4316.4519  -0.9988
4316.4707  -1.0008
4316.4895  -1.0024
4316.5084   1.0031
4316.5272   1.0028
4316.5460   0.9986
4316.5649   0.9933
4316.5837   0.9896
4316.6025   0.9860
4316.6214   0.9814
4316.6402   0.9778
4316.6590   0.9754
4316.6778   0.9740
4316.6967   0.9725
4316.7155   0.9706
4316.7343   0.9704
4316.7532   0.9696
4316.7720   0.9690
4316.7908   0.9676
4316.8097   0.9679
4316.8285   0.9680
4316.8473   0.9672
4316.8661   0.9674
4316.8850   0.9678
4316.9038   0.9691
4316.9226   0.9709
4316.9415   0.9715
4316.9603   0.9741
4316.9791   0.9771
4316.9979   0.9804
4317.0168   0.9842
4317.0356   0.9924
4317.0544   0.9974
4317.0733   0.9978
4317.0921   0.9979
4317.1109   0.9974
4317.1298  -0.9979
4317.1486  -0.9969
4317.1674  -0.9958
4317.1862  -0.9963
4317.2051  -0.9971
4317.2239  -0.9982
4317.2427  -0.9985
4317.2616  -0.9979
4317.2804  -0.9961
4317.2992  -0.9934
4317.3181  -0.9947
4317.3369  -0.9986
4317.3557  -0.9994
4317.3745  -0.9987
4317.3934  -0.9974
4317.4122  -0.9986
4317.4310  -0.9997
% 2601-4318176_004  0.9996  54
4317.6381  -0.9965
4317.6570  -0.9975
4317.6758  -0.9999
4317.6946  -1.0007
4317.7134  -0.9996
4317.7323  -1.0011
4317.7511  -1.0006
4317.7699  -1.0001
4317.7888  -1.0007
4317.8076  -0.9986
4317.8264  -0.9994
4317.8453  -1.0000
4317.8641  -1.0015
4317.8829  -1.0017
4317.9017  -0.9999
4317.9206   0.9988
4317.9394   0.9995
4317.9582   1.0001
4317.9771   0.9983
4317.9959   0.9956
4318.0147   0.9927
4318.0335   0.9933
4318.0524   0.9937
4318.0712   0.9922
4318.0900   0.9924
4318.1089   0.9931
4318.1277   0.9881
4318.1465   0.9882
4318.1654   0.9917
4318.1842   0.9910
4318.2030   0.9906
4318.2218   0.9894
4318.2407   0.9892
4318.2595   0.9903
4318.2783   0.9911
4318.2972   0.9921
4318.3160   0.9908
4318.3348   0.9926
4318.3537   0.9935
4318.3725   0.9932
4318.3913   0.9965
4318.4101   0.9971
4318.4290  -0.9969
4318.4478  -0.9955
4318.4666  -0.9952
4318.4855  -0.9961
4318.5043  -0.9944
4318.5231  -0.9948
4318.5420  -0.9955
4318.5608  -0.9953
4318.5796  -0.9951
4318.5984  -0.9926
4318.6173  -0.9913
4318.6361  -0.9928
% 2600-4325761_102  0.9966  79
4325.0400  -0.9950
4325.0590  -0.9958
4325.0780  -0.9958
4325.0969  -0.9955
4325.1159  -0.9946
4325.1349  -0.9955
4325.1539  -0.9964
4325.1728  -0.9972
4325.1918  -0.9949
4325.2108  -0.9927
4325.2298  -0.9911
4325.2487  -0.9895
4325.2677  -0.9891
4325.2867  -0.9855
4325.3057  -0.9813
4325.3246  -0.9791
4325.3436  -0.9748
4325.3626  -0.9692
4325.3816  -0.9655
4325.4005   0.9626
4325.4195   0.9591
4325.4385   0.9566
4325.4575   0.9522
4325.4764   0.9458
4325.4954   0.9343
4325.5144   0.9191
4325.5334   0.9013
4325.5523   0.8809
4325.5713   0.8569
4325.5903   0.8296
4325.6093   0.8082
4325.6282   0.7904
4325.6472   0.7762
4325.6662   0.7656
4325.6852   0.7580
4325.7041   0.7522
4325.7231   0.7503
4325.7421   0.7500
4325.7611   0.7506
4325.7800   0.7548
4325.7990   0.7571
4325.8180   0.7650
4325.8370   0.7770
4325.8559   0.7881
4325.8749   0.7994
4325.8939   0.8141
4325.9129   0.8342
4325.9318   0.8582
4325.9508   0.8840
4325.9698   0.9118
4325.9888   0.9379
4326.0077   0.9585
4326.0267   0.9758
4326.0457   0.9900
4326.0647   0.9972
4326.0836   0.9989
4326.1026   1.0010
4326.1216   1.0042
4326.1406  -1.0046
4326.1595  -1.0049
4326.1785  -1.0044
4326.1975  -1.0046
4326.2165  -1.0057
4326.2354  -1.0062
4326.2544  -1.0078
4326.2734  -1.0072
4326.2924  -1.0050
4326.3113  -1.0057
4326.3303  -1.0074
4326.3493  -1.0075
4326.3683  -1.0055
4326.3872  -1.0031
4326.4062  -1.0020
4326.4252  -0.9996
4326.4442  -0.9983
4326.4631  -0.9966
4326.4821  -0.9918
4326.5011  -0.9891
4326.5200  -0.9887
% 2501-4326639_010  1.0126  60
4326.0174  -0.9638
4326.0362  -0.9773
4326.0550  -0.9873
4326.0738  -0.9928
4326.0927  -0.9919
4326.1115  -0.9953
4326.1303  -0.9974
4326.1492  -0.9995
4326.1680  -0.9988
4326.1868  -0.9995
4326.2057  -1.0006
4326.2245  -1.0008
4326.2433  -1.0031
4326.2621  -1.0002
4326.2810  -1.0016
4326.2998  -1.0036
4326.3186  -1.0033
4326.3375   1.0003
4326.3563   0.9992
4326.3751   1.0021
4326.3940   1.0003
4326.4128   0.9941
4326.4316   0.9918
4326.4504   0.9893
4326.4693   0.9876
4326.4881   0.9856
4326.5069   0.9819
4326.5258   0.9804
4326.5446   0.9799
4326.5634   0.9782
4326.5823   0.9762
4326.6011   0.9761
4326.6199   0.9742
4326.6387   0.9750
4326.6576   0.9760
4326.6764   0.9773
4326.6952   0.9780
4326.7141   0.9762
4326.7329   0.9779
4326.7517   0.9776
4326.7705   0.9790
4326.7894   0.9804
4326.8082   0.9823
4326.8270   0.9827
4326.8459   0.9866
4326.8647   0.9887
4326.8835   0.9916
4326.9024  -0.9907
4326.9212  -0.9870
4326.9400  -0.9876
4326.9588  -0.9920
4326.9777  -0.9930
4326.9965  -0.9908
4327.0153  -0.9901
4327.0342  -0.9886
4327.0530  -0.9887
4327.0718  -0.9897
4327.0907  -0.9875
4327.1095  -0.9885
4327.1283  -0.9891
% 2201-4330698_009  0.9616  60
4330.1822  -0.9941
4330.2012  -0.9932
4330.2202  -0.9933
4330.2391  -0.9918
4330.2581  -0.9894
4330.2771  -0.9916
4330.2961  -0.9943
4330.3150  -0.9928
4330.3340  -0.9913
4330.3530  -0.9920
4330.3720  -0.9941
4330.3909  -0.9939
4330.4099  -0.9939
4330.4289  -0.9961
4330.4479  -0.9969
4330.4668   0.9961
4330.4858   0.9944
4330.5048   0.9935
4330.5238   0.9921
4330.5427   0.9896
4330.5617   0.9853
4330.5807   0.9838
4330.5997   0.9830
4330.6186   0.9805
4330.6376   0.9804
4330.6566   0.9775
4330.6756   0.9781
4330.6945   0.9796
4330.7135   0.9778
4330.7325   0.9768
4330.7515   0.9773
4330.7704   0.9766
4330.7894   0.9757
4330.8084   0.9781
4330.8274   0.9789
4330.8463   0.9775
4330.8653   0.9789
4330.8843   0.9836
4330.9033   0.9885
4330.9222   0.9916
4330.9412   0.9935
4330.9602   0.9966
4330.9792   0.9980
4330.9981   0.9991
4331.0171   1.0003
4331.0361  -0.9988
4331.0550  -0.9966
4331.0740  -0.9968
4331.0930  -0.9976
4331.1120  -0.9970
4331.1309  -0.9955
4331.1499  -0.9957
4331.1689  -0.9968
4331.1879  -0.9978
4331.2068  -0.9960
4331.2258  -0.9947
4331.2448  -0.9955
4331.2638  -0.9945
4331.2827  -0.9938
4331.3017  -0.9961
% 2601-4351762_115  0.9546  79
4351.0167  -0.9722
4351.0356  -0.9752
4351.0546  -0.9777
4351.0736  -0.9808
4351.0926  -0.9849
4351.1115  -0.9872
4351.1305  -0.9885
4351.1495  -0.9889
4351.1685  -0.9891
4351.1874  -0.9886
4351.2064  -0.9879
4351.2254  -0.9871
4351.2444  -0.9889
4351.2633  -0.9900
4351.2823  -0.9914
4351.3013  -0.9917
4351.3203  -0.9921
4351.3392  -0.9912
4351.3582  -0.9928
4351.3772  -0.9930
4351.3962   0.9921
4351.4151   0.9922
4351.4341   0.9905
4351.4531   0.9870
4351.4721   0.9800
4351.4910   0.9722
4351.5100   0.9569
4351.5290   0.9359
4351.5480   0.9125
4351.5669   0.8877
4351.5859   0.8618
4351.6049   0.8377
4351.6239   0.8122
4351.6428   0.7902
4351.6618   0.7721
4351.6808   0.7570
4351.6998   0.7430
4351.7187   0.7309
4351.7377   0.7211
4351.7567   0.7125
4351.7757   0.7087
4351.7946   0.7083
4351.8136   0.7108
4351.8326   0.7164
4351.8516   0.7242
4351.8705   0.7356
4351.8895   0.7508
4351.9085   0.7704
4351.9275   0.7937
4351.9464   0.8180
4351.9654   0.8450
4351.9844   0.8725
4352.0034   0.8968
4352.0223   0.9208
4352.0413   0.9377
4352.0603   0.9484
4352.0793   0.9584
4352.0982   0.9677
4352.1172   0.9760
4352.1362   0.9824
4352.1552  -0.9900
4352.1741  -0.9981
4352.1931  -1.0011
4352.2121  -1.0042
4352.2311  -1.0062
4352.2500  -1.0071
4352.2690  -1.0070
4352.2880  -1.0104
4352.3070  -1.0129
4352.3259  -1.0129
4352.3449  -1.0097
4352.3639  -1.0076
4352.3829  -1.0102
4352.4018  -1.0105
4352.4208  -1.0094
4352.4398  -1.0091
4352.4588  -1.0088
4352.4777  -1.0064
4352.4967  -1.0036
% 2600-4352734_015  0.9737  71
4352.0982  -0.9487
4352.1172  -0.9569
4352.1361  -0.9631
4352.1551  -0.9706
4352.1741  -0.9785
4352.1931  -0.9815
4352.2120  -0.9845
4352.2310  -0.9864
4352.2500  -0.9874
4352.2690  -0.9873
4352.2879  -0.9906
4352.3069  -0.9930
4352.3259  -0.9930
4352.3449  -0.9899
4352.3638  -0.9879
4352.3828  -0.9903
4352.4018   0.9907
4352.4208   0.9896
4352.4397   0.9893
4352.4587   0.9890
4352.4777   0.9867
4352.4967   0.9839
4352.5156   0.9820
4352.5346   0.9771
4352.5536   0.9715
4352.5726   0.9707
4352.5915   0.9696
4352.6105   0.9671
4352.6295   0.9644
4352.6485   0.9653
4352.6674   0.9669
4352.6864   0.9681
4352.7054   0.9678
4352.7244   0.9653
4352.7433   0.9654
4352.7623   0.9662
4352.7813   0.9674
4352.8003   0.9696
4352.8192   0.9722
4352.8382   0.9740
4352.8572   0.9748
4352.8762   0.9764
4352.8951   0.9788
4352.9141   0.9814
4352.9331   0.9856
4352.9521   0.9907
4352.9710   0.9961
4352.9900   0.9994
4353.0090   1.0024
4353.0280   1.0048
4353.0469   1.0066
4353.0659  -1.0053
4353.0849  -1.0056
4353.1038  -1.0044
4353.1228  -1.0040
4353.1418  -1.0024
4353.1608  -1.0019
4353.1797  -1.0044
4353.1987  -1.0037
4353.2177  -1.0036
4353.2367  -1.0029
4353.2556  -1.0027
4353.2746  -1.0058
4353.2936  -1.0056
4353.3126  -1.0051
4353.3315  -1.0067
4353.3505  -1.0075
4353.3695  -1.0046
4353.3885  -1.0030
4353.4074  -1.0045
4353.4264  -1.0058
% 2601-4354333_011  1.0023  73
4353.7007  -1.0005
4353.7199  -1.0002
4353.7390  -1.0000
4353.7581  -0.9988
4353.7772  -0.9981
4353.7964  -0.9979
4353.8155  -0.9967
4353.8346  -0.9987
4353.8537  -0.9983
4353.8728  -0.9941
4353.8920  -0.9936
4353.9111  -0.9957
4353.9302  -0.9950
4353.9493  -0.9970
4353.9685  -1.0006
4353.9876  -0.9993
4354.0067  -0.9963
4354.0258   0.9973
4354.0449   0.9998
4354.0641   0.9993
4354.0832   0.9958
4354.1023   0.9914
4354.1214   0.9911
4354.1406   0.9882
4354.1597   0.9828
4354.1788   0.9801
4354.1979   0.9778
4354.2170   0.9786
4354.2362   0.9788
4354.2553   0.9758
4354.2744   0.9733
4354.2935   0.9737
4354.3127   0.9741
4354.3318   0.9722
4354.3509   0.9718
4354.3700   0.9734
4354.3891   0.9735
4354.4083   0.9727
4354.4274   0.9749
4354.4465   0.9761
4354.4656   0.9765
4354.4848   0.9792
4354.5039   0.9822
4354.5230   0.9859
4354.5421   0.9909
4354.5612   0.9921
4354.5804   0.9949
4354.5995   0.9986
4354.6186   0.9975
4354.6377   0.9986
4354.6569   0.9993
4354.6760   1.0010
4354.6951   1.0016
4354.7142  -0.9999
4354.7333  -0.9989
4354.7525  -0.9982
4354.7716  -0.9981
4354.7907  -0.9977
4354.8098  -0.9982
4354.8290  -0.9999
4354.8481  -0.9988
4354.8672  -0.9984
4354.8863  -0.9992
4354.9054  -1.0008
4354.9246  -1.0008
4354.9437  -0.9985
4354.9628  -0.9974
4354.9819  -0.9985
4355.0011  -0.9985
4355.0202  -0.9983
4355.0393  -0.9979
4355.0584  -0.9986
4355.0775  -0.9991
% 2601-4357573_022  0.9996  70
4356.8941  -1.0018
4356.9132  -1.0020
4356.9323  -0.9985
4356.9515  -0.9989
4356.9706  -0.9994
4356.9897  -1.0003
4357.0088  -1.0003
4357.0280  -0.9995
4357.0471  -0.9994
4357.0662  -0.9997
4357.0853  -0.9991
4357.1044  -0.9996
4357.1236  -1.0005
4357.1427  -0.9994
4357.1618  -0.9982
4357.1809  -0.9985
4357.2001  -0.9967
4357.2192  -1.0011
4357.2383   1.0027
4357.2574   1.0017
4357.2765   0.9994
4357.2957   0.9992
4357.3148   0.9973
4357.3339   0.9928
4357.3530   0.9861
4357.3722   0.9786
4357.3913   0.9719
4357.4104   0.9652
4357.4295   0.9592
4357.4486   0.9538
4357.4678   0.9521
4357.4869   0.9485
4357.5060   0.9436
4357.5251   0.9430
4357.5443   0.9437
4357.5634   0.9411
4357.5825   0.9386
4357.6016   0.9407
4357.6207   0.9426
4357.6399   0.9432
4357.6590   0.9444
4357.6781   0.9458
4357.6972   0.9508
4357.7164   0.9569
4357.7355   0.9610
4357.7546   0.9667
4357.7737   0.9733
4357.7928   0.9795
4357.8120   0.9862
4357.8311   0.9929
4357.8502   0.9962
4357.8693   0.9986
4357.8885   0.9986
4357.9076  -0.9974
4357.9267  -0.9980
4357.9458  -0.9987
4357.9649  -0.9987
4357.9841  -0.9994
4358.0032  -0.9979
4358.0223  -0.9966
4358.0414  -0.9953
4358.0606  -0.9961
4358.0797  -0.9953
4358.0988  -0.9941
4358.1179  -0.9958
4358.1370  -0.9946
4358.1562  -0.9921
4358.1753  -0.9926
4358.1944  -0.9938
4358.2135  -0.9951
% 2601-4361252_012  0.9983  71
4360.5656  -1.0012
4360.5847  -0.9998
4360.6038  -0.9996
4360.6229  -1.0004
4360.6421  -1.0008
4360.6612  -1.0011
4360.6803  -1.0017
4360.6994  -1.0009
4360.7185  -1.0013
4360.7377  -1.0030
4360.7568  -1.0004
4360.7759  -0.9977
4360.7950  -0.9985
4360.8142  -0.9996
4360.8333  -1.0002
4360.8524  -1.0007
4360.8715  -0.9995
4360.8906  -0.9998
4360.9098   1.0010
4360.9289   1.0009
4360.9480   1.0008
4360.9671   0.9978
4360.9863   0.9986
4361.0054   0.9985
4361.0245   0.9952
4361.0436   0.9907
4361.0627   0.9871
4361.0819   0.9826
4361.1010   0.9778
4361.1201   0.9763
4361.1392   0.9746
4361.1584   0.9714
4361.1775   0.9691
4361.1966   0.9671
4361.2157   0.9675
4361.2348   0.9659
4361.2540   0.9667
4361.2731   0.9670
4361.2922   0.9666
4361.3113   0.9664
4361.3305   0.9698
4361.3496   0.9737
4361.3687   0.9746
4361.3878   0.9743
4361.4069   0.9771
4361.4261   0.9794
4361.4452   0.9828
4361.4643   0.9890
4361.4834   0.9940
4361.5026   0.9962
4361.5217   0.9978
4361.5408   1.0000
4361.5599   1.0007
4361.5790   0.9996
4361.5982  -0.9999
4361.6173  -0.9999
4361.6364  -0.9993
4361.6555  -1.0002
4361.6747  -1.0015
4361.6938  -1.0014
4361.7129  -1.0026
4361.7320  -1.0039
4361.7511  -1.0023
4361.7703  -1.0020
4361.7894  -1.0020
4361.8085  -1.0015
4361.8276  -0.9990
4361.8468  -0.9935
4361.8659  -0.9890
4361.8850  -0.9812
4361.9041  -0.9692
% 2801-4362099_031  0.9998  75
4361.3496  -0.9722
4361.3688  -0.9731
4361.3879  -0.9728
4361.4070  -0.9756
4361.4261  -0.9779
4361.4452  -0.9813
4361.4644  -0.9875
4361.4835  -0.9925
4361.5026  -0.9947
4361.5217  -0.9963
4361.5409  -0.9985
4361.5600  -0.9992
4361.5791  -0.9981
4361.5982  -0.9984
4361.6173  -0.9984
4361.6365  -0.9978
4361.6556  -0.9987
4361.6747  -1.0000
4361.6938  -0.9999
4361.7130  -1.0011
4361.7321   1.0024
4361.7512   1.0008
4361.7703   1.0005
4361.7894   1.0005
4361.8086   1.0000
4361.8277   0.9975
4361.8468   0.9920
4361.8659   0.9875
4361.8851   0.9797
4361.9042   0.9678
4361.9233   0.9572
4361.9424   0.9477
4361.9615   0.9387
4361.9807   0.9317
4361.9998   0.9278
4362.0189   0.9233
4362.0380   0.9199
4362.0572   0.9169
4362.0763   0.9180
4362.0954   0.9158
4362.1145   0.9143
4362.1336   0.9180
4362.1528   0.9178
4362.1719   0.9181
4362.1910   0.9220
4362.2101   0.9282
4362.2293   0.9326
4362.2484   0.9383
4362.2675   0.9475
4362.2866   0.9549
4362.3057   0.9640
4362.3249   0.9753
4362.3440   0.9853
4362.3631   0.9908
4362.3822   0.9948
4362.4014   0.9982
4362.4205   0.9988
4362.4396   0.9986
4362.4587  -0.9977
4362.4778  -0.9967
4362.4970  -0.9987
4362.5161  -1.0006
4362.5352  -0.9989
4362.5543  -0.9978
4362.5735  -0.9974
4362.5926  -0.9973
4362.6117  -0.9970
4362.6308  -0.9974
4362.6499  -0.9984
4362.6691  -0.9995
4362.6882  -0.9989
4362.7073  -0.9980
4362.7264  -0.9960
4362.7456  -0.9927
4362.7647  -0.9893
% 2401-4362924_006  0.9987  63
4362.3249  -0.9764
4362.3440  -0.9864
4362.3631  -0.9919
4362.3822  -0.9959
4362.4014  -0.9993
4362.4205  -0.9999
4362.4396  -0.9997
4362.4587  -0.9988
4362.4779  -0.9978
4362.4970  -0.9998
4362.5161  -1.0017
4362.5352  -1.0000
4362.5543  -0.9989
4362.5735  -0.9985
4362.5926  -0.9984
4362.6117  -0.9981
4362.6308  -0.9985
4362.6500   0.9995
4362.6691   1.0006
4362.6882   1.0000
4362.7073   0.9991
4362.7264   0.9971
4362.7456   0.9938
4362.7647   0.9904
4362.7838   0.9880
4362.8029   0.9880
4362.8221   0.9893
4362.8412   0.9897
4362.8603   0.9885
4362.8794   0.9877
4362.8985   0.9867
4362.9177   0.9873
4362.9368   0.9875
4362.9559   0.9864
4362.9750   0.9865
4362.9942   0.9868
4363.0133   0.9854
4363.0324   0.9847
4363.0515   0.9853
4363.0706   0.9862
4363.0898   0.9866
4363.1089   0.9863
4363.1280   0.9901
4363.1471   0.9928
4363.1663   0.9934
4363.1854   0.9956
4363.2045   0.9974
4363.2236   0.9986
4363.2427   0.9976
4363.2619  -0.9967
4363.2810  -0.9959
4363.3001  -0.9963
4363.3192  -0.9967
4363.3384  -0.9973
4363.3575  -1.0000
4363.3766  -1.0003
4363.3957  -0.9989
4363.4148  -0.9989
4363.4340  -0.9986
4363.4531  -1.0007
4363.4722  -1.0014
4363.4913  -1.0007
4363.5105  -1.0026
% 2201-4367652_036  0.9974  74
4366.8377  -0.9998
4366.8568  -0.9997
4366.8760  -0.9999
4366.8951  -0.9989
4366.9142  -0.9996
4366.9333  -0.9988
4366.9525  -0.9989
4366.9716  -0.9990
4366.9907  -1.0025
4367.0098  -1.0020
4367.0289  -1.0007
4367.0481  -0.9993
4367.0672  -0.9991
4367.0863  -0.9998
4367.1054  -1.0011
4367.1246  -1.0026
4367.1437  -1.0023
4367.1628  -1.0012
4367.1819  -1.0011
4367.2010  -1.0024
4367.2202  -1.0018
4367.2393  -1.0010
4367.2584   1.0031
4367.2775   1.0029
4367.2967   1.0006
4367.3158   0.9999
4367.3349   0.9997
4367.3540   0.9981
4367.3731   0.9951
4367.3923   0.9885
4367.4114   0.9805
4367.4305   0.9721
4367.4496   0.9619
4367.4688   0.9506
4367.4879   0.9407
4367.5070   0.9321
4367.5261   0.9246
4367.5452   0.9208
4367.5644   0.9177
4367.5835   0.9154
4367.6026   0.9142
4367.6217   0.9115
4367.6409   0.9106
4367.6600   0.9114
4367.6791   0.9120
4367.6982   0.9134
4367.7173   0.9139
4367.7365   0.9169
4367.7556   0.9219
4367.7747   0.9247
4367.7938   0.9297
4367.8130   0.9391
4367.8321   0.9495
4367.8512   0.9592
4367.8703   0.9683
4367.8894   0.9750
4367.9086   0.9819
4367.9277   0.9843
4367.9468   0.9869
4367.9659  -0.9864
4367.9851  -0.9830
4368.0042  -0.9823
4368.0233  -0.9795
4368.0424  -0.9758
4368.0615  -0.9746
4368.0807  -0.9726
4368.0998  -0.9669
4368.1189  -0.9644
4368.1380  -0.9651
4368.1572  -0.9651
4368.1763  -0.9648
4368.1954  -0.9649
4368.2145  -0.9634
4368.2336  -0.9620
% 2601-4369400_041  1.0003  71
4368.6160  -0.9991
4368.6351  -0.9994
4368.6543  -0.9981
4368.6734  -0.9967
4368.6925  -0.9976
4368.7116  -0.9997
4368.7307  -0.9987
4368.7499  -0.9989
4368.7690  -0.9985
4368.7881  -0.9987
4368.8072  -1.0002
4368.8264  -1.0009
4368.8455  -0.9998
4368.8646  -0.9995
4368.8837  -0.9997
4368.9028  -0.9998
4368.9220  -1.0003
4368.9411  -1.0015
4368.9602  -1.0010
4368.9793  -1.0010
4368.9985  -1.0026
4369.0176  -1.0019
4369.0367   1.0001
4369.0558   1.0008
4369.0749   0.9999
4369.0941   0.9990
4369.1132   0.9991
4369.1323   0.9961
4369.1514   0.9907
4369.1706   0.9833
4369.1897   0.9726
4369.2088   0.9597
4369.2279   0.9502
4369.2470   0.9400
4369.2662   0.9336
4369.2853   0.9294
4369.3044   0.9224
4369.3235   0.9151
4369.3427   0.9131
4369.3618   0.9118
4369.3809   0.9117
4369.4000   0.9118
4369.4191   0.9103
4369.4383   0.9096
4369.4574   0.9116
4369.4765   0.9127
4369.4956   0.9176
4369.5148   0.9193
4369.5339   0.9197
4369.5530   0.9185
4369.5721   0.9217
4369.5912   0.9285
4369.6104   0.9370
4369.6295   0.9448
4369.6486   0.9528
4369.6677   0.9565
4369.6869   0.9601
4369.7060  -0.9617
4369.7251  -0.9623
4369.7442  -0.9627
4369.7633  -0.9618
4369.7825  -0.9633
4369.8016  -0.9649
4369.8207  -0.9650
4369.8398  -0.9658
4369.8590  -0.9672
4369.8781  -0.9687
4369.8972  -0.9704
4369.9163  -0.9726
4369.9354  -0.9745
4369.9546  -0.9792
% 2600-4375929_006  1.0016  69
4375.3280  -0.9957
4375.3471  -0.9955
4375.3662  -0.9964
4375.3853  -0.9983
4375.4044  -0.9990
4375.4236  -0.9979
4375.4427  -0.9980
4375.4618  -0.9989
4375.4809  -0.9986
4375.5001  -0.9969
4375.5192  -0.9976
4375.5383  -0.9996
4375.5574  -1.0008
4375.5765  -1.0003
4375.5957  -0.9996
4375.6148  -0.9997
4375.6339   1.0004
4375.6530   1.0011
4375.6722   0.9988
4375.6913   0.9971
4375.7104   0.9966
4375.7295   0.9929
4375.7486   0.9896
4375.7678   0.9872
4375.7869   0.9859
4375.8060   0.9845
4375.8251   0.9856
4375.8443   0.9856
4375.8634   0.9842
4375.8825   0.9843
4375.9016   0.9846
4375.9207   0.9853
4375.9399   0.9849
4375.9590   0.9842
4375.9781   0.9846
4375.9972   0.9855
4376.0164   0.9855
4376.0355   0.9856
4376.0546   0.9871
4376.0737   0.9865
4376.0928   0.9893
4376.1120   0.9918
4376.1311   0.9912
4376.1502   0.9926
4376.1693   0.9969
4376.1885   0.9986
4376.2076   0.9982
4376.2267   1.0000
4376.2458   1.0006
4376.2649   1.0000
4376.2841  -1.0001
4376.3032  -0.9993
4376.3223  -0.9995
4376.3414  -1.0005
4376.3606  -1.0001
4376.3797  -1.0011
4376.3988  -1.0006
4376.4179  -0.9991
4376.4370  -0.9988
4376.4562  -0.9982
4376.4753  -0.9978
4376.4944  -0.9994
4376.5135  -0.9984
4376.5327  -0.9995
4376.5518  -0.9993
4376.5709  -0.9983
4376.5900  -0.9983
4376.6091  -0.9975
4376.6283  -0.9967
% 2601-4380740_003  1.0002  69
4380.0894  -1.0015
4380.1085  -1.0002
4380.1276  -0.9986
4380.1467  -0.9993
4380.1659  -1.0009
4380.1850  -1.0006
4380.2041  -1.0000
4380.2232  -1.0012
4380.2424  -0.9998
4380.2615  -0.9987
4380.2806  -1.0004
4380.2997  -0.9995
4380.3188  -0.9982
4380.3380  -0.9978
4380.3571  -0.9988
4380.3762  -0.9994
4380.3953   0.9988
4380.4145   0.9991
4380.4336   0.9990
4380.4527   0.9969
4380.4718   0.9956
4380.4909   0.9969
4380.5101   0.9956
4380.5292   0.9945
4380.5483   0.9950
4380.5674   0.9946
4380.5866   0.9940
4380.6057   0.9925
4380.6248   0.9934
4380.6439   0.9951
4380.6630   0.9947
4380.6822   0.9936
4380.7013   0.9939
4380.7204   0.9931
4380.7395   0.9934
4380.7587   0.9940
4380.7778   0.9946
4380.7969   0.9946
4380.8160   0.9959
4380.8351   0.9959
4380.8543   0.9969
4380.8734   0.9966
4380.8925   0.9960
4380.9116   0.9963
4380.9308   0.9980
4380.9499   0.9974
4380.9690   0.9950
4380.9881   0.9984
4381.0072   0.9998
4381.0264   1.0004
4381.0455  -1.0000
4381.0646  -0.9986
4381.0837  -0.9966
4381.1029  -0.9960
4381.1220  -0.9986
4381.1411  -0.9989
4381.1602  -0.9971
4381.1793  -0.9984
4381.1985  -0.9970
4381.2176  -0.9982
4381.2367  -1.0000
4381.2558  -0.9997
4381.2750  -1.0003
4381.2941  -1.0004
4381.3132  -0.9994
4381.3323  -0.9998
4381.3514  -1.0004
4381.3706  -0.9987
4381.3897  -0.9989
% 2600-4383544_111  0.9921  73
4382.8239  -0.9996
4382.8430  -0.9981
4382.8621  -0.9963
4382.8813  -0.9980
4382.9004  -0.9985
4382.9195  -0.9983
4382.9386  -0.9995
4382.9577  -1.0013
4382.9769  -1.0015
4382.9960  -1.0016
4383.0151  -1.0031
4383.0342  -1.0045
4383.0534  -1.0041
4383.0725  -1.0035
4383.0916  -1.0037
4383.1107  -1.0036
4383.1298  -1.0056
4383.1490  -1.0085
4383.1681  -1.0061
4383.1872   1.0030
4383.2063   1.0028
4383.2255   1.0009
4383.2446   0.9948
4383.2637   0.9824
4383.2828   0.9656
4383.3019   0.9464
4383.3211   0.9234
4383.3402   0.8944
4383.3593   0.8613
4383.3784   0.8296
4383.3976   0.7994
4383.4167   0.7725
4383.4358   0.7521
4383.4549   0.7355
4383.4740   0.7217
4383.4932   0.7125
4383.5123   0.7052
4383.5314   0.7026
4383.5505   0.7019
4383.5697   0.7027
4383.5888   0.7088
4383.6079   0.7170
4383.6270   0.7278
4383.6461   0.7433
4383.6653   0.7609
4383.6844   0.7825
4383.7035   0.8104
4383.7226   0.8428
4383.7418   0.8732
4383.7609   0.9021
4383.7800   0.9328
4383.7991   0.9568
4383.8182   0.9738
4383.8374   0.9869
4383.8565   0.9923
4383.8756   0.9935
4383.8947  -0.9908
4383.9139  -0.9900
4383.9330  -0.9882
4383.9521  -0.9849
4383.9712  -0.9823
4383.9903  -0.9793
4384.0095  -0.9776
4384.0286  -0.9762
4384.0477  -0.9720
4384.0668  -0.9647
4384.0860  -0.9546
4384.1051  -0.9420
4384.1242  -0.9273
4384.1433  -0.9142
4384.1624  -0.9035
4384.1816  -0.8960
4384.2007  -0.8900
% 2601-4385377_089  0.9868  76
4384.6787  -0.8928
4384.6978  -0.8946
4384.7170  -0.8964
4384.7361  -0.8991
4384.7552  -0.9030
4384.7743  -0.9081
4384.7934  -0.9173
4384.8126  -0.9265
4384.8317  -0.9355
4384.8508  -0.9464
4384.8699  -0.9600
4384.8891  -0.9710
4384.9082  -0.9809
4384.9273  -0.9894
4384.9464  -0.9940
4384.9655  -0.9973
4384.9847  -0.9977
4385.0038  -1.0001
4385.0229  -1.0013
4385.0420   1.0002
4385.0612   0.9996
4385.0803   0.9950
4385.0994   0.9870
4385.1185   0.9756
4385.1376   0.9578
4385.1568   0.9366
4385.1759   0.9115
4385.1950   0.8846
4385.2141   0.8571
4385.2333   0.8328
4385.2524   0.8130
4385.2715   0.7964
4385.2906   0.7840
4385.3097   0.7740
4385.3289   0.7669
4385.3480   0.7622
4385.3671   0.7606
4385.3862   0.7605
4385.4054   0.7609
4385.4245   0.7650
4385.4436   0.7710
4385.4627   0.7802
4385.4818   0.7917
4385.5010   0.8059
4385.5201   0.8249
4385.5392   0.8478
4385.5583   0.8723
4385.5775   0.8984
4385.5966   0.9253
4385.6157   0.9492
4385.6348   0.9690
4385.6540   0.9828
4385.6731   0.9935
4385.6922   0.9994
4385.7113   1.0028
4385.7304   1.0042
4385.7496   1.0041
4385.7687  -1.0048
4385.7878  -1.0041
4385.8069  -1.0016
4385.8261  -1.0026
4385.8452  -1.0035
4385.8643  -1.0039
4385.8834  -1.0045
4385.9025  -1.0042
4385.9217  -1.0043
4385.9408  -1.0031
4385.9599  -1.0025
4385.9790  -1.0028
4385.9982  -1.0032
4386.0173  -1.0028
4386.0364  -1.0018
4386.0555  -1.0020
4386.0746  -1.0026
4386.0938  -1.0018
4386.1129  -0.9999
% 2201-4386846_026  0.9823  69
4386.2276  -1.0044
4386.2468  -1.0036
4386.2659  -1.0034
4386.2850  -1.0040
4386.3041  -1.0030
4386.3233  -1.0035
4386.3424  -1.0033
4386.3615  -1.0010
4386.3806  -0.9996
4386.3997  -0.9991
4386.4189  -0.9971
4386.4380  -0.9963
4386.4571  -0.9985
4386.4762  -0.9989
4386.4954  -0.9980
4386.5145  -0.9976
4386.5336   0.9953
4386.5527   0.9960
4386.5718   0.9953
4386.5910   0.9910
4386.6101   0.9851
4386.6292   0.9764
4386.6483   0.9675
4386.6675   0.9592
4386.6866   0.9524
4386.7057   0.9484
4386.7248   0.9444
4386.7439   0.9388
4386.7631   0.9356
4386.7822   0.9363
4386.8013   0.9354
4386.8204   0.9352
4386.8396   0.9379
4386.8587   0.9375
4386.8778   0.9368
4386.8969   0.9365
4386.9160   0.9384
4386.9352   0.9394
4386.9543   0.9405
4386.9734   0.9450
4386.9925   0.9493
4387.0117   0.9541
4387.0308   0.9625
4387.0499   0.9711
4387.0690   0.9807
4387.0881   0.9915
4387.1073   0.9994
4387.1264   1.0023
4387.1455   1.0047
4387.1646   1.0066
4387.1838   1.0059
4387.2029  -1.0060
4387.2220  -1.0045
4387.2411  -1.0036
4387.2602  -1.0041
4387.2794  -1.0039
4387.2985  -1.0015
4387.3176  -1.0030
4387.3367  -1.0038
4387.3559  -1.0041
4387.3750  -1.0034
4387.3941  -1.0033
4387.4132  -1.0056
4387.4323  -1.0057
4387.4515  -1.0029
4387.4706  -1.0034
4387.4897  -1.0047
4387.5088  -1.0044
4387.5280  -1.0041
% 2600-4388407_012  0.9979  60
4387.8540  -0.9933
4387.8733  -0.9923
4387.8926  -0.9947
4387.9119  -0.9942
4387.9311  -0.9933
4387.9504  -0.9944
4387.9697  -0.9941
4387.9889  -0.9947
4388.0082  -0.9946
4388.0275  -0.9941
4388.0468  -0.9937
4388.0660  -0.9952
4388.0853  -0.9975
4388.1046  -0.9971
4388.1238  -0.9972
4388.1431   0.9971
4388.1624   0.9967
4388.1817   0.9946
4388.2009   0.9911
4388.2202   0.9859
4388.2395   0.9825
4388.2588   0.9799
4388.2780   0.9769
4388.2973   0.9756
4388.3166   0.9746
4388.3358   0.9736
4388.3551   0.9729
4388.3744   0.9727
4388.3937   0.9696
4388.4129   0.9682
4388.4322   0.9712
4388.4515   0.9731
4388.4707   0.9716
4388.4900   0.9719
4388.5093   0.9724
4388.5286   0.9736
4388.5478   0.9755
4388.5671   0.9768
4388.5864   0.9787
4388.6057   0.9815
4388.6249   0.9869
4388.6442   0.9915
4388.6635   0.9969
4388.6827   1.0015
4388.7020   0.9991
4388.7213  -0.9996
4388.7406  -1.0018
4388.7598  -1.0028
4388.7791  -1.0031
4388.7984  -1.0013
4388.8176  -1.0008
4388.8369  -1.0009
4388.8562  -1.0016
4388.8755  -1.0020
4388.8947  -1.0024
4388.9140  -1.0043
4388.9333  -1.0045
4388.9525  -1.0039
4388.9718  -1.0024
4388.9911  -1.0018
% 1201-4390572_062  0.9920  75
4389.7813  -1.0093
4389.8005  -1.0081
4389.8198  -1.0062
4389.8391  -1.0041
4389.8584  -1.0018
4389.8776  -1.0036
4389.8969  -1.0062
4389.9162  -1.0036
4389.9355  -1.0030
4389.9547  -1.0055
4389.9740  -1.0056
4389.9933  -1.0040
4390.0125  -1.0050
4390.0318  -1.0043
4390.0511  -1.0052
4390.0704  -1.0053
4390.0896  -1.0021
4390.1089  -1.0005
4390.1282  -1.0012
4390.1474  -1.0040
4390.1667  -1.0028
4390.1860  -0.9994
4390.2053   1.0009
4390.2245   1.0025
4390.2438   0.9991
4390.2631   0.9937
4390.2824   0.9908
4390.3016   0.9863
4390.3209   0.9775
4390.3402   0.9671
4390.3594   0.9551
4390.3787   0.9417
4390.3980   0.9297
4390.4173   0.9143
4390.4365   0.8988
4390.4558   0.8861
4390.4751   0.8757
4390.4943   0.8670
4390.5136   0.8613
4390.5329   0.8547
4390.5522   0.8499
4390.5714   0.8481
4390.5907   0.8472
4390.6100   0.8479
4390.6293   0.8501
4390.6485   0.8542
4390.6678   0.8576
4390.6871   0.8625
4390.7063   0.8720
4390.7256   0.8835
4390.7449   0.8952
4390.7642   0.9066
4390.7834   0.9182
4390.8027   0.9305
4390.8220   0.9411
4390.8412   0.9502
4390.8605   0.9558
4390.8798   0.9614
4390.8991   0.9635
4390.9183  -0.9648
4390.9376  -0.9661
4390.9569  -0.9662
4390.9761  -0.9649
4390.9954  -0.9688
4391.0147  -0.9706
4391.0340  -0.9716
4391.0532  -0.9725
4391.0725  -0.9728
4391.0918  -0.9764
4391.1111  -0.9775
4391.1303  -0.9772
4391.1496  -0.9784
4391.1689  -0.9805
4391.1881  -0.9849
4391.2074  -0.9902
% 2501-4393379_002  0.9991  72
4392.6335  -1.0020
4392.6528  -1.0013
4392.6721  -0.9999
4392.6913  -0.9984
4392.7106  -0.9977
4392.7299  -0.9995
4392.7492  -1.0001
4392.7684  -0.9996
4392.7877  -1.0012
4392.8070  -1.0009
4392.8263  -1.0000
4392.8455  -1.0017
4392.8648  -1.0033
4392.8841  -1.0015
4392.9033  -1.0010
4392.9226  -1.0008
4392.9419  -1.0020
4392.9612  -1.0004
4392.9804  -0.9990
4392.9997   0.9993
4393.0190   0.9998
4393.0382   1.0002
4393.0575   0.9998
4393.0768   0.9991
4393.0961   0.9980
4393.1153   0.9969
4393.1346   0.9981
4393.1539   0.9981
4393.1731   0.9984
4393.1924   0.9976
4393.2117   0.9959
4393.2310   0.9954
4393.2502   0.9954
4393.2695   0.9952
4393.2888   0.9957
4393.3081   0.9962
4393.3273   0.9951
4393.3466   0.9928
4393.3659   0.9928
4393.3851   0.9940
4393.4044   0.9952
4393.4237   0.9950
4393.4430   0.9930
4393.4622   0.9951
4393.4815   0.9967
4393.5008   0.9969
4393.5200   0.9974
4393.5393   0.9954
4393.5586   0.9950
4393.5779   0.9963
4393.5971   0.9971
4393.6164   0.9968
4393.6357   0.9985
4393.6550   0.9996
4393.6742   0.9994
4393.6935   0.9993
4393.7128  -0.9979
4393.7320  -0.9980
4393.7513  -0.9987
4393.7706  -0.9976
4393.7899  -0.9967
4393.8091  -0.9927
4393.8284  -0.9852
4393.8477  -0.9770
4393.8669  -0.9682
4393.8862  -0.9591
4393.9055  -0.9515
4393.9248  -0.9474
4393.9440  -0.9411
4393.9633  -0.9377
4393.9826  -0.9365
4394.0018  -0.9356
% 2201-4394059_026  0.9978  75
4393.3466  -0.9941
4393.3659  -0.9941
4393.3852  -0.9953
4393.4045  -0.9965
4393.4237  -0.9963
4393.4430  -0.9943
4393.4623  -0.9964
4393.4815  -0.9980
4393.5008  -0.9982
4393.5201  -0.9987
4393.5394  -0.9967
4393.5586  -0.9963
4393.5779  -0.9976
4393.5972  -0.9984
4393.6164  -0.9981
4393.6357  -0.9998
4393.6550  -1.0009
4393.6743  -1.0007
4393.6935  -1.0006
4393.7128   0.9992
4393.7321   0.9993
4393.7514   1.0000
4393.7706   0.9989
4393.7899   0.9980
4393.8092   0.9940
4393.8284   0.9865
4393.8477   0.9782
4393.8670   0.9694
4393.8863   0.9603
4393.9055   0.9527
4393.9248   0.9486
4393.9441   0.9423
4393.9633   0.9390
4393.9826   0.9378
4394.0019   0.9369
4394.0212   0.9359
4394.0404   0.9357
4394.0597   0.9336
4394.0790   0.9328
4394.0983   0.9346
4394.1175   0.9352
4394.1368   0.9373
4394.1561   0.9398
4394.1753   0.9425
4394.1946   0.9464
4394.2139   0.9516
4394.2332   0.9578
4394.2524   0.9641
4394.2717   0.9720
4394.2910   0.9813
4394.3102   0.9884
4394.3295   0.9926
4394.3488   0.9969
4394.3681   1.0005
4394.3873   1.0007
4394.4066   1.0005
4394.4259   1.0018
4394.4452  -1.0006
4394.4644  -0.9967
4394.4837  -0.9985
4394.5030  -1.0000
4394.5222  -0.9982
4394.5415  -0.9989
4394.5608  -0.9993
4394.5801  -0.9980
4394.5993  -0.9993
4394.6186  -1.0012
4394.6379  -1.0006
4394.6571  -1.0004
4394.6764  -0.9981
4394.6957  -0.9962
4394.7150  -0.9940
4394.7342  -0.9915
4394.7535  -0.9818
4394.7728  -0.9646
% 2201-4395031_106  0.9966  81
4394.2331  -0.9590
4394.2524  -0.9653
4394.2716  -0.9732
4394.2909  -0.9824
4394.3102  -0.9896
4394.3294  -0.9938
4394.3487  -0.9981
4394.3680  -1.0017
4394.3873  -1.0019
4394.4065  -1.0017
4394.4258  -1.0030
4394.4451  -1.0018
4394.4644  -0.9979
4394.4836  -0.9997
4394.5029  -1.0012
4394.5222  -0.9994
4394.5414  -1.0001
4394.5607  -1.0005
4394.5800  -0.9992
4394.5993  -1.0005
4394.6185  -1.0024
4394.6378   1.0018
4394.6571   1.0016
4394.6763   0.9993
4394.6956   0.9974
4394.7149   0.9952
4394.7342   0.9927
4394.7534   0.9829
4394.7727   0.9658
4394.7920   0.9465
4394.8112   0.9214
4394.8305   0.8934
4394.8498   0.8635
4394.8691   0.8318
4394.8883   0.8055
4394.9076   0.7823
4394.9269   0.7632
4394.9462   0.7477
4394.9654   0.7365
4394.9847   0.7292
4395.0040   0.7215
4395.0232   0.7177
4395.0425   0.7183
4395.0618   0.7209
4395.0811   0.7255
4395.1003   0.7327
4395.1196   0.7414
4395.1389   0.7557
4395.1581   0.7737
4395.1774   0.7964
4395.1967   0.8227
4395.2160   0.8529
4395.2352   0.8835
4395.2545   0.9097
4395.2738   0.9362
4395.2931   0.9593
4395.3123   0.9752
4395.3316   0.9859
4395.3509   0.9914
4395.3701   0.9969
4395.3894   1.0003
4395.4087   0.9979
4395.4280  -0.9976
4395.4472  -0.9995
4395.4665  -1.0014
4395.4858  -1.0020
4395.5050  -1.0013
4395.5243  -1.0027
4395.5436  -1.0013
4395.5629  -0.9986
4395.5821  -0.9953
4395.6014  -0.9904
4395.6207  -0.9840
4395.6399  -0.9769
4395.6592  -0.9716
4395.6785  -0.9683
4395.6978  -0.9641
4395.7170  -0.9609
4395.7363  -0.9558
4395.7556  -0.9546
4395.7749  -0.9549
% 2201-4395839_020  0.9993  67
4395.1967  -0.8205
4395.2160  -0.8506
4395.2352  -0.8811
4395.2545  -0.9072
4395.2738  -0.9336
4395.2931  -0.9567
4395.3123  -0.9726
4395.3316  -0.9833
4395.3509  -0.9887
4395.3701  -0.9942
4395.3894  -0.9976
4395.4087  -0.9952
4395.4280  -0.9949
4395.4472  -0.9968
4395.4665  -0.9987
4395.4858  -0.9993
4395.5051  -0.9986
4395.5243   1.0000
4395.5436   0.9986
4395.5629   0.9959
4395.5821   0.9926
4395.6014   0.9877
4395.6207   0.9814
4395.6400   0.9743
4395.6592   0.9690
4395.6785   0.9657
4395.6978   0.9615
4395.7170   0.9583
4395.7363   0.9533
4395.7556   0.9520
4395.7749   0.9524
4395.7941   0.9502
4395.8134   0.9501
4395.8327   0.9515
4395.8520   0.9511
4395.8712   0.9518
4395.8905   0.9524
4395.9098   0.9526
4395.9290   0.9544
4395.9483   0.9564
4395.9676   0.9594
4395.9869   0.9608
4396.0061   0.9627
4396.0254   0.9673
4396.0447   0.9739
4396.0639   0.9830
4396.0832   0.9924
4396.1025   0.9977
4396.1218   1.0000
4396.1410   0.9999
4396.1603  -1.0009
4396.1796  -1.0020
4396.1989  -1.0011
4396.2181  -0.9996
4396.2374  -1.0002
4396.2567  -1.0013
4396.2759  -1.0003
4396.2952  -0.9993
4396.3145  -1.0005
4396.3338  -1.0000
4396.3530  -0.9991
4396.3723  -1.0020
4396.3916  -1.0016
4396.4108  -0.9999
4396.4301  -1.0003
4396.4494  -1.0024
4396.4687  -1.0017
% 2201-4399765_058  0.9966  72
4399.0319  -1.0006
4399.0511  -1.0002
4399.0704  -1.0008
4399.0897  -1.0007
4399.1089  -1.0004
4399.1282  -1.0021
4399.1475  -1.0010
4399.1668  -1.0001
4399.1860  -1.0015
4399.2053  -0.9997
4399.2246  -0.9984
4399.2438  -0.9993
4399.2631  -1.0009
4399.2824  -1.0015
4399.3017  -1.0010
4399.3209  -1.0012
4399.3402  -1.0015
4399.3595  -1.0015
4399.3788  -1.0011
4399.3980   1.0016
4399.4173   1.0010
4399.4366   0.9993
4399.4558   0.9987
4399.4751   0.9957
4399.4944   0.9896
4399.5137   0.9813
4399.5329   0.9691
4399.5522   0.9523
4399.5715   0.9329
4399.5907   0.9142
4399.6100   0.8979
4399.6293   0.8838
4399.6486   0.8728
4399.6678   0.8644
4399.6871   0.8569
4399.7064   0.8512
4399.7257   0.8478
4399.7449   0.8468
4399.7642   0.8470
4399.7835   0.8460
4399.8027   0.8470
4399.8220   0.8515
4399.8413   0.8563
4399.8606   0.8612
4399.8798   0.8685
4399.8991   0.8774
4399.9184   0.8880
4399.9376   0.9033
4399.9569   0.9232
4399.9762   0.9430
4399.9955   0.9624
4400.0147   0.9780
4400.0340   0.9890
4400.0533   0.9964
4400.0725   1.0010
4400.0918  -1.0013
4400.1111  -1.0024
4400.1304  -1.0039
4400.1496  -1.0031
4400.1689  -1.0023
4400.1882  -1.0004
4400.2075  -0.9994
4400.2267  -0.9976
4400.2460  -0.9975
4400.2653  -0.9967
4400.2845  -0.9961
4400.3038  -0.9973
4400.3231  -0.9965
4400.3424  -0.9969
4400.3616  -0.9971
4400.3809  -0.9960
4400.4002  -0.9947
% 2600-4404750_094  0.9986  84
4403.9462  -1.0017
4403.9655  -1.0025
4403.9848  -1.0046
4404.0040  -1.0034
4404.0233  -1.0009
4404.0426  -1.0017
4404.0619  -1.0027
4404.0811  -1.0028
4404.1004  -1.0022
4404.1197  -1.0031
4404.1389  -1.0032
4404.1582  -1.0020
4404.1775  -1.0024
4404.1968  -1.0016
4404.2160  -1.0018
4404.2353  -1.0015
4404.2546  -1.0010
4404.2738  -0.9996
4404.2931  -0.9987
4404.3124  -1.0001
4404.3317  -1.0015
4404.3509   1.0026
4404.3702   1.0023
4404.3895   0.9999
4404.4088   0.9977
4404.4280   0.9957
4404.4473   0.9921
4404.4666   0.9849
4404.4858   0.9741
4404.5051   0.9576
4404.5244   0.9358
4404.5437   0.9130
4404.5629   0.8858
4404.5822   0.8574
4404.6015   0.8319
4404.6207   0.8095
4404.6400   0.7915
4404.6593   0.7792
4404.6786   0.7692
4404.6978   0.7598
4404.7171   0.7541
4404.7364   0.7510
4404.7557   0.7497
4404.7749   0.7500
4404.7942   0.7542
4404.8135   0.7612
4404.8327   0.7694
4404.8520   0.7816
4404.8713   0.7959
4404.8906   0.8139
4404.9098   0.8369
4404.9291   0.8619
4404.9484   0.8900
4404.9676   0.9193
4404.9869   0.9441
4405.0062   0.9629
4405.0255   0.9790
4405.0447   0.9900
4405.0640   0.9955
4405.0833   0.9975
4405.1025   0.9988
4405.1218   0.9988
4405.1411   0.9986
4405.1604  -0.9991
4405.1796  -0.9983
4405.1989  -0.9979
4405.2182  -0.9988
4405.2375  -0.9983
4405.2567  -0.9990
4405.2760  -1.0006
4405.2953  -1.0002
4405.3145  -0.9998
4405.3338  -1.0004
4405.3531  -0.9999
4405.3724  -0.9972
4405.3916  -0.9976
4405.4109  -0.9983
4405.4302  -0.9983
4405.4494  -0.9989
4405.4687  -0.9991
4405.4880  -0.9999
4405.5073  -0.9998
4405.5265  -0.9991
4405.5458  -0.9977
% 2600-4408413_010  1.0001  73
4407.7428  -0.9680
4407.7621  -0.9669
4407.7814  -0.9660
4407.8007  -0.9664
4407.8199  -0.9698
4407.8392  -0.9724
4407.8585  -0.9721
4407.8777  -0.9753
4407.8970  -0.9803
4407.9163  -0.9844
4407.9356  -0.9888
4407.9548  -0.9928
4407.9741  -0.9948
4407.9934  -0.9971
4408.0126  -0.9993
4408.0319  -0.9995
4408.0512  -0.9999
4408.0705  -1.0002
4408.0897   1.0000
4408.1090   1.0006
4408.1283   1.0010
4408.1475   0.9991
4408.1668   0.9962
4408.1861   0.9937
4408.2054   0.9915
4408.2246   0.9870
4408.2439   0.9834
4408.2632   0.9815
4408.2825   0.9791
4408.3017   0.9784
4408.3210   0.9790
4408.3403   0.9773
4408.3595   0.9768
4408.3788   0.9771
4408.3981   0.9747
4408.4174   0.9743
4408.4366   0.9764
4408.4559   0.9777
4408.4752   0.9778
4408.4944   0.9792
4408.5137   0.9793
4408.5330   0.9802
4408.5523   0.9818
4408.5715   0.9832
4408.5908   0.9863
4408.6101   0.9902
4408.6294   0.9908
4408.6486   0.9922
4408.6679   0.9950
4408.6872   0.9957
4408.7064   0.9949
4408.7257   0.9955
4408.7450   0.9974
4408.7643   0.9970
4408.7835  -0.9970
4408.8028  -0.9984
4408.8221  -0.9967
4408.8413  -0.9943
4408.8606  -0.9960
4408.8799  -0.9956
4408.8992  -0.9928
4408.9184  -0.9929
4408.9377  -0.9954
4408.9570  -0.9957
4408.9763  -0.9947
4408.9955  -0.9957
4409.0148  -0.9963
4409.0341  -0.9954
4409.0533  -0.9947
4409.0726  -0.9942
4409.0919  -0.9930
4409.1112  -0.9913
4409.1304  -0.9915
% 2201-4411073_027  1.0010  78
4410.3832  -0.9923
4410.4024  -0.9936
4410.4217  -0.9941
4410.4410  -0.9955
4410.4603  -0.9963
4410.4795  -0.9965
4410.4988  -0.9952
4410.5181  -0.9958
4410.5373  -0.9951
4410.5566  -0.9954
4410.5759  -0.9951
4410.5952  -0.9960
4410.6144  -0.9972
4410.6337  -0.9967
4410.6530  -0.9969
4410.6723  -0.9977
4410.6915  -0.9965
4410.7108  -0.9969
4410.7301   0.9981
4410.7493   0.9973
4410.7686   0.9985
4410.7879   0.9990
4410.8072   0.9961
4410.8264   0.9901
4410.8457   0.9826
4410.8650   0.9731
4410.8842   0.9652
4410.9035   0.9574
4410.9228   0.9496
4410.9421   0.9462
4410.9613   0.9440
4410.9806   0.9400
4410.9999   0.9364
4411.0192   0.9349
4411.0384   0.9327
4411.0577   0.9323
4411.0770   0.9324
4411.0962   0.9330
4411.1155   0.9343
4411.1348   0.9344
4411.1541   0.9371
4411.1733   0.9401
4411.1926   0.9433
4411.2119   0.9455
4411.2311   0.9492
4411.2504   0.9550
4411.2697   0.9636
4411.2890   0.9722
4411.3082   0.9817
4411.3275   0.9897
4411.3468   0.9941
4411.3660   0.9973
4411.3853   1.0014
4411.4046   1.0017
4411.4239   1.0001
4411.4431   0.9999
4411.4624   0.9980
4411.4817  -0.9987
4411.5010  -1.0013
4411.5202  -1.0008
4411.5395  -0.9995
4411.5588  -1.0004
4411.5780  -0.9999
4411.5973  -0.9990
4411.6166  -1.0017
4411.6359  -1.0039
4411.6551  -1.0029
4411.6744  -1.0013
4411.6937  -0.9994
4411.7129  -0.9966
4411.7322  -0.9958
4411.7515  -0.9940
4411.7708  -0.9918
4411.7900  -0.9917
4411.8093  -0.9913
4411.8286  -0.9906
4411.8479  -0.9900
4411.8671  -0.9902
% 2601-4413591_020  1.0028  73
4412.8115  -1.0018
4412.8307  -1.0008
4412.8500  -1.0015
4412.8693  -1.0010
4412.8886  -0.9998
4412.9078  -1.0015
4412.9271  -1.0002
4412.9464  -0.9986
4412.9656  -0.9971
4412.9849  -0.9984
4413.0042  -0.9992
4413.0235  -1.0005
4413.0427  -1.0002
4413.0620  -0.9991
4413.0813  -0.9982
4413.1005  -0.9989
4413.1198  -0.9996
4413.1391  -1.0004
4413.1584  -1.0009
4413.1776  -1.0009
4413.1969  -1.0014
4413.2162   1.0022
4413.2355   1.0012
4413.2547   1.0010
4413.2740   1.0004
4413.2933   1.0003
4413.3125   0.9981
4413.3318   0.9961
4413.3511   0.9888
4413.3704   0.9802
4413.3896   0.9771
4413.4089   0.9756
4413.4282   0.9729
4413.4474   0.9681
4413.4667   0.9639
4413.4860   0.9623
4413.5053   0.9618
4413.5245   0.9577
4413.5438   0.9587
4413.5631   0.9592
4413.5824   0.9572
4413.6016   0.9571
4413.6209   0.9573
4413.6402   0.9560
4413.6594   0.9557
4413.6787   0.9565
4413.6980   0.9561
4413.7173   0.9560
4413.7365   0.9582
4413.7558   0.9613
4413.7751   0.9648
4413.7943   0.9686
4413.8136   0.9744
4413.8329   0.9802
4413.8522   0.9839
4413.8714   0.9862
4413.8907   0.9886
4413.9100   0.9905
4413.9292  -0.9892
4413.9485  -0.9898
4413.9678  -0.9900
4413.9871  -0.9908
4414.0063  -0.9912
4414.0256  -0.9915
4414.0449  -0.9929
4414.0642  -0.9942
4414.0834  -0.9946
4414.1027  -0.9973
4414.1220  -0.9968
4414.1412  -0.9957
4414.1605  -0.9965
4414.1798  -0.9958
4414.1991  -0.9937
% 2600-4415122_068  0.9983  83
4414.3532  -1.0001
4414.3724  -0.9984
4414.3917  -0.9985
4414.4110  -0.9994
4414.4302  -0.9996
4414.4495  -0.9996
4414.4688  -0.9994
4414.4881  -0.9998
4414.5073  -0.9979
4414.5266  -0.9976
4414.5459  -0.9989
4414.5651  -0.9975
4414.5844  -0.9969
4414.6037  -0.9968
4414.6230  -0.9963
4414.6422  -0.9970
4414.6615  -0.9957
4414.6808  -0.9966
4414.7001  -0.9976
4414.7193  -0.9969
4414.7386   0.9974
4414.7579   0.9978
4414.7771   0.9989
4414.7964   1.0000
4414.8157   0.9983
4414.8350   0.9936
4414.8542   0.9866
4414.8735   0.9737
4414.8928   0.9563
4414.9120   0.9398
4414.9313   0.9188
4414.9506   0.8965
4414.9699   0.8800
4414.9891   0.8659
4415.0084   0.8528
4415.0277   0.8432
4415.0469   0.8345
4415.0662   0.8293
4415.0855   0.8244
4415.1048   0.8224
4415.1240   0.8226
4415.1433   0.8265
4415.1626   0.8303
4415.1819   0.8320
4415.2011   0.8360
4415.2204   0.8428
4415.2397   0.8518
4415.2589   0.8643
4415.2782   0.8768
4415.2975   0.8930
4415.3168   0.9096
4415.3360   0.9273
4415.3553   0.9505
4415.3746   0.9711
4415.3938   0.9846
4415.4131   0.9935
4415.4324   0.9995
4415.4517   0.9999
4415.4709   0.9992
4415.4902   1.0001
4415.5095   1.0010
4415.5288   1.0006
4415.5480  -1.0001
4415.5673  -1.0009
4415.5866  -1.0029
4415.6058  -1.0034
4415.6251  -1.0011
4415.6444  -1.0001
4415.6637  -1.0020
4415.6829  -1.0024
4415.7022  -1.0020
4415.7215  -1.0013
4415.7407  -1.0019
4415.7600  -1.0030
4415.7793  -1.0032
4415.7986  -1.0042
4415.8178  -1.0050
4415.8371  -1.0051
4415.8564  -1.0061
4415.8757  -1.0054
4415.8949  -1.0055
4415.9142  -1.0058
4415.9335  -1.0040
% 2601-4416819_091  0.9983  92
4415.9721  -1.0031
4415.9913  -1.0035
4416.0106  -1.0044
4416.0299  -1.0037
4416.0491  -1.0041
4416.0684  -1.0029
4416.0877  -1.0035
4416.1070  -1.0039
4416.1262  -1.0025
4416.1455  -1.0032
4416.1648  -1.0021
4416.1840  -1.0005
4416.2033  -1.0014
4416.2226  -0.9996
4416.2419  -0.9990
4416.2611  -0.9995
4416.2804  -1.0010
4416.2997  -1.0021
4416.3190  -1.0023
4416.3382  -0.9996
4416.3575  -0.9987
4416.3768  -0.9993
4416.3960   0.9984
4416.4153   0.9989
4416.4346   0.9990
4416.4539   1.0002
4416.4731   0.9997
4416.4924   0.9985
4416.5117   0.9950
4416.5309   0.9893
4416.5502   0.9784
4416.5695   0.9637
4416.5888   0.9450
4416.6080   0.9214
4416.6273   0.8964
4416.6466   0.8695
4416.6659   0.8438
4416.6851   0.8212
4416.7044   0.8017
4416.7237   0.7864
4416.7429   0.7755
4416.7622   0.7672
4416.7815   0.7587
4416.8008   0.7523
4416.8200   0.7505
4416.8393   0.7541
4416.8586   0.7606
4416.8778   0.7677
4416.8971   0.7745
4416.9164   0.7843
4416.9357   0.7965
4416.9549   0.8129
4416.9742   0.8344
4416.9935   0.8604
4417.0127   0.8875
4417.0320   0.9127
4417.0513   0.9380
4417.0706   0.9602
4417.0898   0.9765
4417.1091   0.9883
4417.1284   0.9936
4417.1477   0.9972
4417.1669   1.0007
4417.1862   1.0009
4417.2055   0.9998
4417.2247   0.9995
4417.2440   0.9999
4417.2633   1.0013
4417.2826  -1.0012
4417.3018  -0.9990
4417.3211  -0.9969
4417.3404  -0.9967
4417.3596  -0.9970
4417.3789  -0.9985
4417.3982  -0.9985
4417.4175  -0.9953
4417.4367  -0.9897
4417.4560  -0.9808
4417.4753  -0.9694
4417.4946  -0.9544
4417.5138  -0.9357
4417.5331  -0.9152
4417.5524  -0.8970
4417.5716  -0.8826
4417.5909  -0.8700
4417.6102  -0.8635
4417.6295  -0.8578
4417.6487  -0.8509
4417.6680  -0.8468
4417.6873  -0.8449
4417.7065  -0.8442
4417.7258  -0.8435
% 2201-4417714_059  0.9965  79
4416.8779  -0.7691
4416.8971  -0.7759
4416.9164  -0.7857
4416.9357  -0.7980
4416.9550  -0.8144
4416.9742  -0.8359
4416.9935  -0.8619
4417.0128  -0.8891
4417.0321  -0.9144
4417.0513  -0.9397
4417.0706  -0.9620
4417.0899  -0.9782
4417.1091  -0.9901
4417.1284  -0.9954
4417.1477  -0.9990
4417.1670  -1.0025
4417.1862  -1.0027
4417.2055  -1.0016
4417.2248  -1.0013
4417.2440  -1.0017
4417.2633  -1.0031
4417.2826  -1.0030
4417.3019   1.0008
4417.3211   0.9987
4417.3404   0.9985
4417.3597   0.9988
4417.3789   1.0003
4417.3982   1.0003
4417.4175   0.9971
4417.4368   0.9915
4417.4560   0.9825
4417.4753   0.9711
4417.4946   0.9562
4417.5139   0.9374
4417.5331   0.9168
4417.5524   0.8986
4417.5717   0.8842
4417.5909   0.8716
4417.6102   0.8650
4417.6295   0.8593
4417.6488   0.8525
4417.6680   0.8484
4417.6873   0.8465
4417.7066   0.8458
4417.7258   0.8451
4417.7451   0.8461
4417.7644   0.8483
4417.7837   0.8517
4417.8029   0.8564
4417.8222   0.8639
4417.8415   0.8739
4417.8608   0.8850
4417.8800   0.8994
4417.8993   0.9161
4417.9186   0.9353
4417.9378   0.9544
4417.9571   0.9700
4417.9764   0.9829
4417.9957   0.9942
4418.0149   1.0004
4418.0342   1.0005
4418.0535  -1.0008
4418.0727  -0.9990
4418.0920  -0.9938
4418.1113  -0.9886
4418.1306  -0.9835
4418.1498  -0.9765
4418.1691  -0.9729
4418.1884  -0.9694
4418.2077  -0.9652
4418.2269  -0.9630
4418.2462  -0.9608
4418.2655  -0.9587
4418.2847  -0.9577
4418.3040  -0.9571
4418.3233  -0.9553
4418.3426  -0.9506
4418.3618  -0.9479
4418.3811  -0.9494
% 2201-4418331_018  0.9970  65
4417.7258  -0.8446
4417.7451  -0.8456
4417.7644  -0.8478
4417.7836  -0.8512
4417.8029  -0.8560
4417.8222  -0.8635
4417.8415  -0.8734
4417.8607  -0.8845
4417.8800  -0.8990
4417.8993  -0.9156
4417.9185  -0.9348
4417.9378  -0.9540
4417.9571  -0.9695
4417.9764  -0.9825
4417.9956  -0.9937
4418.0149  -0.9999
4418.0342   1.0000
4418.0535   1.0003
4418.0727   0.9985
4418.0920   0.9933
4418.1113   0.9881
4418.1305   0.9830
4418.1498   0.9760
4418.1691   0.9724
4418.1884   0.9689
4418.2076   0.9647
4418.2269   0.9625
4418.2462   0.9603
4418.2654   0.9582
4418.2847   0.9572
4418.3040   0.9567
4418.3233   0.9549
4418.3425   0.9502
4418.3618   0.9474
4418.3811   0.9489
4418.4004   0.9552
4418.4196   0.9595
4418.4389   0.9614
4418.4582   0.9633
4418.4774   0.9654
4418.4967   0.9687
4418.5160   0.9736
4418.5353   0.9787
4418.5545   0.9852
4418.5738   0.9903
4418.5931   0.9941
4418.6123   0.9974
4418.6316   0.9964
4418.6509   0.9929
4418.6702  -0.9948
4418.6894  -0.9973
4418.7087  -0.9959
4418.7280  -0.9941
4418.7472  -0.9924
4418.7665  -0.9898
4418.7858  -0.9891
4418.8051  -0.9875
4418.8243  -0.9840
4418.8436  -0.9809
4418.8629  -0.9787
4418.8822  -0.9781
4418.9014  -0.9810
4418.9207  -0.9819
4418.9400  -0.9814
4418.9592  -0.9826
% 2601-4418941_008  0.9992  65
4418.3811  -0.9469
4418.4004  -0.9531
4418.4197  -0.9574
4418.4389  -0.9593
4418.4582  -0.9612
4418.4775  -0.9633
4418.4967  -0.9666
4418.5160  -0.9715
4418.5353  -0.9766
4418.5546  -0.9830
4418.5738  -0.9881
4418.5931  -0.9919
4418.6124  -0.9952
4418.6316  -0.9942
4418.6509  -0.9907
4418.6702   0.9926
4418.6895   0.9951
4418.7087   0.9937
4418.7280   0.9919
4418.7473   0.9902
4418.7666   0.9876
4418.7858   0.9869
4418.8051   0.9853
4418.8244   0.9819
4418.8436   0.9788
4418.8629   0.9766
4418.8822   0.9760
4418.9015   0.9789
4418.9207   0.9797
4418.9400   0.9793
4418.9593   0.9804
4418.9785   0.9800
4418.9978   0.9795
4419.0171   0.9809
4419.0364   0.9828
4419.0556   0.9846
4419.0749   0.9860
4419.0942   0.9880
4419.1135   0.9900
4419.1327   0.9917
4419.1520   0.9915
4419.1713   0.9939
4419.1905   0.9953
4419.2098   0.9948
4419.2291   0.9975
4419.2484   1.0004
4419.2676   1.0002
4419.2869  -0.9997
4419.3062  -1.0000
4419.3254  -0.9997
4419.3447  -0.9993
4419.3640  -0.9996
4419.3833  -0.9997
4419.4025  -0.9996
4419.4218  -0.9980
4419.4411  -0.9958
4419.4603  -0.9961
4419.4796  -0.9969
4419.4989  -0.9950
4419.5182  -0.9942
4419.5374  -0.9966
4419.5567  -0.9952
4419.5760  -0.9918
4419.5953  -0.9923
4419.6145  -0.9932
% 2201-4421938_015  1.0041  76
4421.1619  -0.9986
4421.1813  -0.9978
4421.2008  -0.9962
4421.2202  -0.9962
4421.2396  -0.9999
4421.2590  -0.9999
4421.2785  -1.0001
4421.2979  -1.0015
4421.3173  -0.9988
4421.3367  -0.9967
4421.3562  -0.9988
4421.3756  -0.9998
4421.3950  -1.0007
4421.4144  -1.0009
4421.4339  -0.9983
4421.4533  -0.9968
4421.4727  -0.9984
4421.4921  -1.0005
4421.5116  -0.9988
4421.5310  -0.9978
4421.5504  -0.9977
4421.5698   0.9979
4421.5892   0.9970
4421.6087   0.9967
4421.6281   0.9985
4421.6475   1.0004
4421.6669   0.9983
4421.6864   0.9936
4421.7058   0.9902
4421.7252   0.9857
4421.7446   0.9802
4421.7641   0.9775
4421.7835   0.9759
4421.8029   0.9728
4421.8223   0.9693
4421.8418   0.9664
4421.8612   0.9649
4421.8806   0.9644
4421.9000   0.9630
4421.9195   0.9603
4421.9389   0.9547
4421.9583   0.9512
4421.9777   0.9558
4421.9972   0.9613
4422.0166   0.9653
4422.0360   0.9652
4422.0554   0.9653
4422.0749   0.9684
4422.0943   0.9734
4422.1137   0.9782
4422.1331   0.9791
4422.1525   0.9856
4422.1720   0.9904
4422.1914   0.9923
4422.2108   0.9965
4422.2302   1.0008
4422.2497   1.0010
4422.2691   0.9989
4422.2885  -1.0005
4422.3079  -1.0008
4422.3274  -0.9964
4422.3468  -0.9942
4422.3662  -0.9880
4422.3856  -0.9807
4422.4051  -0.9757
4422.4245  -0.9728
4422.4439  -0.9706
4422.4633  -0.9690
4422.4828  -0.9675
4422.5022  -0.9658
4422.5216  -0.9646
4422.5410  -0.9641
4422.5605  -0.9635
4422.5799  -0.9643
4422.5993  -0.9669
4422.6187  -0.9673
% 2600-4422568_014  1.0037  66
4421.9389  -0.9551
4421.9583  -0.9516
4421.9778  -0.9562
4421.9972  -0.9616
4422.0166  -0.9657
4422.0360  -0.9656
4422.0555  -0.9657
4422.0749  -0.9688
4422.0943  -0.9738
4422.1137  -0.9786
4422.1332  -0.9795
4422.1526  -0.9859
4422.1720  -0.9908
4422.1914  -0.9927
4422.2109  -0.9969
4422.2303  -1.0012
4422.2497  -1.0014
4422.2691   0.9993
4422.2886   1.0009
4422.3080   1.0012
4422.3274   0.9968
4422.3468   0.9946
4422.3663   0.9884
4422.3857   0.9811
4422.4051   0.9761
4422.4245   0.9732
4422.4440   0.9710
4422.4634   0.9694
4422.4828   0.9679
4422.5022   0.9662
4422.5216   0.9650
4422.5411   0.9645
4422.5605   0.9638
4422.5799   0.9646
4422.5993   0.9673
4422.6188   0.9677
4422.6382   0.9678
4422.6576   0.9686
4422.6770   0.9682
4422.6965   0.9713
4422.7159   0.9712
4422.7353   0.9719
4422.7547   0.9781
4422.7742   0.9831
4422.7936   0.9869
4422.8130   0.9905
4422.8324   0.9970
4422.8519   0.9989
4422.8713   0.9986
4422.8907   0.9981
4422.9101  -0.9973
4422.9296  -0.9979
4422.9490  -0.9971
4422.9684  -0.9956
4422.9878  -0.9930
4423.0073  -0.9907
4423.0267  -0.9907
4423.0461  -0.9924
4423.0655  -0.9959
4423.0849  -0.9983
4423.1044  -0.9995
4423.1238  -0.9999
4423.1432  -0.9965
4423.1626  -0.9928
4423.1821  -0.9930
4423.2015  -0.9942
% 2601-4431596_009  0.9996  63
4430.9711  -0.9986
4430.9905  -0.9991
4431.0099  -0.9998
4431.0294  -0.9984
4431.0488  -0.9968
4431.0682  -0.9954
4431.0876  -0.9958
4431.1071  -0.9975
4431.1265  -0.9972
4431.1459  -0.9987
4431.1653  -0.9995
4431.1848  -1.0002
4431.2042  -1.0020
4431.2236  -1.0005
4431.2430  -0.9995
4431.2625  -1.0024
4431.2819  -1.0014
4431.3013  -0.9993
4431.3207   0.9987
4431.3402   0.9974
4431.3596   0.9983
4431.3790   0.9983
4431.3984   0.9949
4431.4179   0.9910
4431.4373   0.9889
4431.4567   0.9885
4431.4761   0.9855
4431.4956   0.9830
4431.5150   0.9842
4431.5344   0.9831
4431.5538   0.9822
4431.5732   0.9824
4431.5927   0.9804
4431.6121   0.9796
4431.6315   0.9809
4431.6509   0.9790
4431.6704   0.9799
4431.6898   0.9801
4431.7092   0.9791
4431.7286   0.9817
4431.7481   0.9842
4431.7675   0.9839
4431.7869   0.9818
4431.8063   0.9830
4431.8258   0.9858
4431.8452   0.9898
4431.8646   0.9922
4431.8840   0.9924
4431.9035   0.9920
4431.9229  -0.9920
4431.9423  -0.9906
4431.9617  -0.9919
4431.9812  -0.9946
4432.0006  -0.9929
4432.0200  -0.9922
4432.0394  -0.9945
4432.0589  -0.9963
4432.0783  -0.9939
4432.0977  -0.9921
4432.1171  -0.9932
4432.1365  -0.9934
4432.1560  -0.9943
4432.1754  -0.9948
% 2600-4433218_009  0.9983  72
4432.4862  -0.9996
4432.5056  -1.0000
4432.5251  -0.9996
4432.5445  -0.9991
4432.5639  -0.9991
4432.5833  -0.9979
4432.6027  -0.9971
4432.6222  -0.9976
4432.6416  -0.9976
4432.6610  -0.9991
4432.6804  -0.9994
4432.6999  -0.9991
4432.7193  -1.0005
4432.7387  -1.0001
4432.7581  -1.0004
4432.7776  -0.9991
4432.7970  -0.9993
4432.8164  -0.9997
4432.8358  -1.0007
4432.8553   1.0014
4432.8747   1.0019
4432.8941   1.0002
4432.9135   0.9983
4432.9330   0.9997
4432.9524   0.9998
4432.9718   0.9976
4432.9912   0.9960
4433.0107   0.9924
4433.0301   0.9903
4433.0495   0.9884
4433.0689   0.9839
4433.0884   0.9805
4433.1078   0.9789
4433.1272   0.9784
4433.1466   0.9784
4433.1660   0.9782
4433.1855   0.9782
4433.2049   0.9772
4433.2243   0.9767
4433.2437   0.9793
4433.2632   0.9799
4433.2826   0.9807
4433.3020   0.9795
4433.3214   0.9794
4433.3409   0.9802
4433.3603   0.9820
4433.3797   0.9825
4433.3991   0.9853
4433.4186   0.9881
4433.4380   0.9908
4433.4574   0.9962
4433.4768   0.9968
4433.4963   0.9994
4433.5157   1.0000
4433.5351   0.9990
4433.5545  -0.9976
4433.5740  -0.9959
4433.5934  -0.9962
4433.6128  -0.9961
4433.6322  -0.9955
4433.6517  -0.9931
4433.6711  -0.9919
4433.6905  -0.9907
4433.7099  -0.9862
4433.7293  -0.9799
4433.7488  -0.9762
4433.7682  -0.9717
4433.7876  -0.9659
4433.8070  -0.9581
4433.8265  -0.9483
4433.8459  -0.9404
4433.8653  -0.9331
% 1201-4433988_035  0.9969  99
4433.0884  -0.9818
4433.1078  -0.9802
4433.1272  -0.9797
4433.1467  -0.9797
4433.1661  -0.9795
4433.1855  -0.9795
4433.2049  -0.9785
4433.2244  -0.9780
4433.2438  -0.9806
4433.2632  -0.9812
4433.2826  -0.9820
4433.3021  -0.9808
4433.3215  -0.9807
4433.3409  -0.9815
4433.3603  -0.9833
4433.3798  -0.9839
4433.3992  -0.9867
4433.4186  -0.9895
4433.4380  -0.9922
4433.4575  -0.9976
4433.4769  -0.9982
4433.4963  -1.0008
4433.5157  -1.0014
4433.5352  -1.0004
4433.5546   0.9990
4433.5740   0.9973
4433.5934   0.9976
4433.6128   0.9975
4433.6323   0.9969
4433.6517   0.9945
4433.6711   0.9933
4433.6905   0.9921
4433.7100   0.9876
4433.7294   0.9812
4433.7488   0.9775
4433.7682   0.9730
4433.7877   0.9673
4433.8071   0.9595
4433.8265   0.9496
4433.8459   0.9417
4433.8654   0.9344
4433.8848   0.9274
4433.9042   0.9223
4433.9236   0.9182
4433.9431   0.9136
4433.9625   0.9114
4433.9819   0.9113
4434.0013   0.9129
4434.0208   0.9141
4434.0402   0.9137
4434.0596   0.9165
4434.0790   0.9204
4434.0985   0.9229
4434.1179   0.9266
4434.1373   0.9318
4434.1567   0.9377
4434.1761   0.9461
4434.1956   0.9553
4434.2150   0.9633
4434.2344   0.9730
4434.2538   0.9812
4434.2733   0.9876
4434.2927   0.9921
4434.3121   0.9945
4434.3315   0.9943
4434.3510   0.9927
4434.3704   0.9929
4434.3898   0.9948
4434.4092   0.9951
4434.4287   0.9955
4434.4481   0.9962
4434.4675   0.9965
4434.4869   0.9974
4434.5064  -0.9980
4434.5258  -0.9977
4434.5452  -0.9993
4434.5646  -1.0014
4434.5841  -1.0020
4434.6035  -1.0019
4434.6229  -1.0014
4434.6423  -1.0012
4434.6618  -1.0012
4434.6812  -1.0023
4434.7006  -1.0021
4434.7200  -1.0019
4434.7394  -0.9987
4434.7589  -0.9942
4434.7783  -0.9907
4434.7977  -0.9899
4434.8171  -0.9883
4434.8366  -0.9899
4434.8560  -0.9936
4434.8754  -0.9951
4434.8948  -0.9927
4434.9143  -0.9923
4434.9337  -0.9934
4434.9531  -0.9934
4434.9725  -0.9937
4434.9920  -0.9929
% 2201-4441729_009  1.0023  63
4441.1494  -0.9992
4441.1688  -0.9998
4441.1883  -0.9990
4441.2077  -0.9985
4441.2271  -0.9993
4441.2465  -1.0002
4441.2659  -1.0011
4441.2854  -1.0014
4441.3048  -0.9999
4441.3242  -0.9966
4441.3436  -0.9911
4441.3631  -0.9888
4441.3825  -0.9890
4441.4019  -0.9931
4441.4213  -0.9994
4441.4408   1.0010
4441.4602   1.0003
4441.4796   0.9976
4441.4990   0.9954
4441.5185   0.9910
4441.5379   0.9864
4441.5573   0.9855
4441.5767   0.9827
4441.5962   0.9812
4441.6156   0.9817
4441.6350   0.9804
4441.6544   0.9784
4441.6739   0.9782
4441.6933   0.9781
4441.7127   0.9768
4441.7321   0.9752
4441.7516   0.9746
4441.7710   0.9750
4441.7904   0.9768
4441.8098   0.9792
4441.8292   0.9794
4441.8487   0.9791
4441.8681   0.9816
4441.8875   0.9839
4441.9069   0.9851
4441.9264   0.9859
4441.9458   0.9907
4441.9652   0.9961
4441.9846   0.9972
4442.0041   0.9981
4442.0235   1.0003
4442.0429   0.9982
4442.0623  -0.9957
4442.0818  -0.9929
4442.1012  -0.9859
4442.1206  -0.9792
4442.1400  -0.9759
4442.1595  -0.9713
4442.1789  -0.9673
4442.1983  -0.9660
4442.2177  -0.9625
4442.2372  -0.9598
4442.2566  -0.9587
4442.2760  -0.9563
4442.2954  -0.9548
4442.3149  -0.9538
4442.3343  -0.9543
4442.3537  -0.9551
% 2600-4442339_020  1.0014  68
4441.6739  -0.9791
4441.6933  -0.9790
4441.7127  -0.9777
4441.7321  -0.9760
4441.7516  -0.9754
4441.7710  -0.9758
4441.7904  -0.9776
4441.8098  -0.9801
4441.8292  -0.9802
4441.8487  -0.9800
4441.8681  -0.9825
4441.8875  -0.9848
4441.9069  -0.9860
4441.9264  -0.9868
4441.9458  -0.9916
4441.9652  -0.9970
4441.9846  -0.9981
4442.0041  -0.9990
4442.0235   1.0012
4442.0429   0.9991
4442.0623   0.9966
4442.0818   0.9938
4442.1012   0.9868
4442.1206   0.9801
4442.1400   0.9767
4442.1595   0.9721
4442.1789   0.9681
4442.1983   0.9668
4442.2177   0.9634
4442.2372   0.9607
4442.2566   0.9596
4442.2760   0.9572
4442.2954   0.9557
4442.3149   0.9547
4442.3343   0.9552
4442.3537   0.9560
4442.3731   0.9545
4442.3925   0.9554
4442.4120   0.9547
4442.4314   0.9548
4442.4508   0.9564
4442.4702   0.9573
4442.4897   0.9577
4442.5091   0.9571
4442.5285   0.9565
4442.5479   0.9618
4442.5674   0.9732
4442.5868   0.9849
4442.6062   0.9934
4442.6256   0.9995
4442.6451   1.0006
4442.6645   0.9997
4442.6839  -0.9997
4442.7033  -0.9995
4442.7228  -0.9996
4442.7422  -0.9975
4442.7616  -0.9968
4442.7810  -0.9961
4442.8005  -0.9934
4442.8199  -0.9911
4442.8393  -0.9890
4442.8587  -0.9876
4442.8782  -0.9874
4442.8976  -0.9853
4442.9170  -0.9816
4442.9364  -0.9780
4442.9558  -0.9753
4442.9753  -0.9709
% 2201-4443801_093  0.9948  73
4443.1112  -0.9637
4443.1306  -0.9642
4443.1500  -0.9644
4443.1694  -0.9638
4443.1889  -0.9647
4443.2083  -0.9670
4443.2277  -0.9690
4443.2471  -0.9712
4443.2666  -0.9737
4443.2860  -0.9772
4443.3054  -0.9805
4443.3248  -0.9807
4443.3443  -0.9814
4443.3637  -0.9837
4443.3831  -0.9878
4443.4025  -0.9927
4443.4219  -0.9955
4443.4414  -0.9981
4443.4608   0.9991
4443.4802   0.9979
4443.4996   0.9947
4443.5191   0.9870
4443.5385   0.9745
4443.5579   0.9570
4443.5773   0.9347
4443.5968   0.9097
4443.6162   0.8829
4443.6356   0.8540
4443.6550   0.8278
4443.6745   0.8089
4443.6939   0.7934
4443.7133   0.7793
4443.7327   0.7681
4443.7522   0.7604
4443.7716   0.7562
4443.7910   0.7532
4443.8104   0.7541
4443.8299   0.7567
4443.8493   0.7601
4443.8687   0.7665
4443.8881   0.7754
4443.9076   0.7875
4443.9270   0.8031
4443.9464   0.8221
4443.9658   0.8450
4443.9852   0.8715
4444.0047   0.9008
4444.0241   0.9275
4444.0435   0.9506
4444.0629   0.9691
4444.0824   0.9836
4444.1018   0.9931
4444.1212   0.9977
4444.1406   0.9995
4444.1601   0.9998
4444.1795  -0.9991
4444.1989  -0.9989
4444.2183  -0.9987
4444.2378  -1.0001
4444.2572  -0.9997
4444.2766  -0.9973
4444.2960  -0.9946
4444.3155  -0.9900
4444.3349  -0.9839
4444.3543  -0.9804
4444.3737  -0.9766
4444.3932  -0.9706
4444.4126  -0.9668
4444.4320  -0.9655
4444.4514  -0.9638
4444.4708  -0.9627
4444.4903  -0.9629
4444.5097  -0.9617
% 2601-4445255_003  1.0057  68
4444.6069  -0.9535
4444.6263  -0.9564
4444.6457  -0.9603
4444.6652  -0.9606
4444.6846  -0.9608
4444.7040  -0.9633
4444.7234  -0.9668
4444.7429  -0.9724
4444.7623  -0.9787
4444.7817  -0.9838
4444.8011  -0.9884
4444.8206  -0.9919
4444.8400  -0.9947
4444.8594  -0.9956
4444.8788  -0.9947
4444.8983  -0.9948
4444.9177  -0.9972
4444.9371  -0.9985
4444.9565   0.9989
4444.9759   1.0003
4444.9954   1.0003
4445.0148   0.9982
4445.0342   0.9972
4445.0536   0.9978
4445.0731   0.9969
4445.0925   0.9942
4445.1119   0.9950
4445.1313   0.9941
4445.1508   0.9930
4445.1702   0.9931
4445.1896   0.9927
4445.2090   0.9924
4445.2285   0.9939
4445.2479   0.9932
4445.2673   0.9926
4445.2867   0.9929
4445.3062   0.9940
4445.3256   0.9935
4445.3450   0.9938
4445.3644   0.9932
4445.3839   0.9932
4445.4033   0.9945
4445.4227   0.9937
4445.4421   0.9942
4445.4615   0.9971
4445.4810   0.9982
4445.5004   0.9977
4445.5198   0.9983
4445.5392   0.9993
4445.5587   0.9988
4445.5781   0.9963
4445.5975  -0.9977
4445.6169  -0.9997
4445.6364  -1.0007
4445.6558  -1.0007
4445.6752  -1.0011
4445.6946  -1.0011
4445.7141  -1.0002
4445.7335  -0.9978
4445.7529  -0.9994
4445.7723  -0.9989
4445.7918  -0.9979
4445.8112  -0.9982
4445.8306  -0.9974
4445.8500  -0.9959
4445.8695  -0.9969
4445.8889  -0.9968
4445.9083  -0.9955
% 2601-4446243_008  1.0018  72
4445.5393  -1.0032
4445.5587  -1.0027
4445.5781  -1.0002
4445.5975  -1.0016
4445.6170  -1.0036
4445.6364  -1.0046
4445.6558  -1.0046
4445.6752  -1.0050
4445.6947  -1.0050
4445.7141  -1.0041
4445.7335  -1.0017
4445.7529  -1.0033
4445.7724  -1.0028
4445.7918  -1.0018
4445.8112  -1.0021
4445.8306  -1.0013
4445.8501  -0.9998
4445.8695  -1.0008
4445.8889  -1.0007
4445.9083   0.9994
4445.9277   0.9977
4445.9472   0.9962
4445.9666   0.9972
4445.9860   0.9991
4446.0054   0.9979
4446.0249   0.9965
4446.0443   0.9934
4446.0637   0.9908
4446.0831   0.9885
4446.1026   0.9848
4446.1220   0.9847
4446.1414   0.9825
4446.1608   0.9814
4446.1803   0.9818
4446.1997   0.9820
4446.2191   0.9811
4446.2385   0.9785
4446.2580   0.9785
4446.2774   0.9780
4446.2968   0.9766
4446.3162   0.9779
4446.3357   0.9809
4446.3551   0.9821
4446.3745   0.9811
4446.3939   0.9816
4446.4134   0.9840
4446.4328   0.9872
4446.4522   0.9910
4446.4716   0.9939
4446.4910   0.9971
4446.5105   0.9986
4446.5299   0.9978
4446.5493   0.9971
4446.5687   0.9987
4446.5882   0.9996
4446.6076  -0.9984
4446.6270  -0.9982
4446.6464  -0.9978
4446.6659  -0.9975
4446.6853  -0.9977
4446.7047  -0.9980
4446.7241  -0.9972
4446.7436  -0.9962
4446.7630  -0.9960
4446.7824  -0.9957
4446.8018  -0.9967
4446.8213  -0.9986
4446.8407  -0.9975
4446.8601  -0.9969
4446.8795  -0.9963
4446.8990  -0.9953
4446.9184  -0.9948
% 2600-4447717_023  1.0037  84
4446.8989  -0.9934
4446.9183  -0.9929
4446.9377  -0.9930
4446.9572  -0.9931
4446.9766  -0.9935
4446.9960  -0.9947
4447.0154  -0.9951
4447.0349  -0.9960
4447.0543  -0.9957
4447.0737  -0.9948
4447.0931  -0.9942
4447.1126  -0.9949
4447.1320  -0.9978
4447.1514  -0.9989
4447.1708  -0.9973
4447.1903  -0.9982
4447.2097  -0.9986
4447.2291  -0.9979
4447.2485  -0.9989
4447.2680  -0.9987
4447.2874  -0.9983
4447.3068   0.9985
4447.3262   0.9961
4447.3457   0.9957
4447.3651   0.9949
4447.3845   0.9944
4447.4039   0.9901
4447.4233   0.9819
4447.4428   0.9745
4447.4622   0.9693
4447.4816   0.9700
4447.5010   0.9735
4447.5205   0.9720
4447.5399   0.9663
4447.5593   0.9585
4447.5787   0.9565
4447.5982   0.9576
4447.6176   0.9575
4447.6370   0.9571
4447.6564   0.9529
4447.6759   0.9504
4447.6953   0.9514
4447.7147   0.9534
4447.7341   0.9521
4447.7536   0.9474
4447.7730   0.9443
4447.7924   0.9467
4447.8118   0.9520
4447.8313   0.9565
4447.8507   0.9603
4447.8701   0.9632
4447.8895   0.9659
4447.9090   0.9697
4447.9284   0.9770
4447.9478   0.9845
4447.9672   0.9894
4447.9866   0.9944
4448.0061   0.9976
4448.0255   0.9970
4448.0449   0.9982
4448.0643   0.9992
4448.0838   1.0010
4448.1032   1.0009
4448.1226  -1.0000
4448.1420  -1.0004
4448.1615  -0.9996
4448.1809  -0.9989
4448.2003  -0.9993
4448.2197  -0.9995
4448.2392  -0.9978
4448.2586  -0.9959
4448.2780  -0.9939
4448.2974  -0.9946
4448.3169  -0.9946
4448.3363  -0.9915
4448.3557  -0.9882
4448.3751  -0.9869
4448.3946  -0.9876
4448.4140  -0.9886
4448.4334  -0.9886
4448.4528  -0.9881
4448.4723  -0.9878
4448.4917  -0.9871
4448.5111  -0.9867
% 2601-4449611_010  1.0012  67
4448.9384  -1.0019
4448.9578  -1.0038
4448.9772  -1.0025
4448.9967  -1.0006
4449.0161  -1.0020
4449.0355  -1.0020
4449.0549  -1.0005
4449.0744  -1.0000
4449.0938  -0.9994
4449.1132  -0.9976
4449.1326  -0.9984
4449.1521  -0.9983
4449.1715  -0.9961
4449.1909  -0.9963
4449.2103  -0.9977
4449.2298  -0.9978
4449.2492  -0.9963
4449.2686  -0.9975
4449.2880   0.9973
4449.3075   0.9975
4449.3269   0.9983
4449.3463   0.9981
4449.3657   0.9961
4449.3852   0.9946
4449.4046   0.9926
4449.4240   0.9891
4449.4434   0.9848
4449.4628   0.9821
4449.4823   0.9806
4449.5017   0.9801
4449.5211   0.9776
4449.5405   0.9753
4449.5600   0.9748
4449.5794   0.9737
4449.5988   0.9702
4449.6182   0.9686
4449.6377   0.9708
4449.6571   0.9744
4449.6765   0.9756
4449.6959   0.9757
4449.7154   0.9774
4449.7348   0.9808
4449.7542   0.9824
4449.7736   0.9838
4449.7931   0.9868
4449.8125   0.9902
4449.8319   0.9929
4449.8513   0.9953
4449.8708   0.9969
4449.8902   0.9995
4449.9096   1.0007
4449.9290  -0.9968
4449.9485  -0.9941
4449.9679  -0.9928
4449.9873  -0.9915
4450.0067  -0.9907
4450.0261  -0.9912
4450.0456  -0.9924
4450.0650  -0.9940
4450.0844  -0.9956
4450.1038  -0.9950
4450.1233  -0.9927
4450.1427  -0.9922
4450.1621  -0.9918
4450.1815  -0.9897
4450.2010  -0.9872
4450.2204  -0.9810
% 2201-4450482_048  1.0005  88
4449.6377  -0.9715
4449.6571  -0.9751
4449.6765  -0.9763
4449.6960  -0.9764
4449.7154  -0.9781
4449.7348  -0.9815
4449.7542  -0.9831
4449.7737  -0.9845
4449.7931  -0.9875
4449.8125  -0.9909
4449.8319  -0.9936
4449.8513  -0.9960
4449.8708  -0.9976
4449.8902  -1.0002
4449.9096  -1.0014
4449.9290  -0.9975
4449.9485  -0.9948
4449.9679  -0.9935
4449.9873  -0.9922
4450.0067  -0.9914
4450.0262  -0.9919
4450.0456  -0.9931
4450.0650   0.9947
4450.0844   0.9963
4450.1039   0.9957
4450.1233   0.9934
4450.1427   0.9929
4450.1621   0.9925
4450.1816   0.9904
4450.2010   0.9879
4450.2204   0.9817
4450.2398   0.9704
4450.2593   0.9578
4450.2787   0.9441
4450.2981   0.9301
4450.3175   0.9168
4450.3370   0.9042
4450.3564   0.8959
4450.3758   0.8900
4450.3952   0.8859
4450.4146   0.8832
4450.4341   0.8812
4450.4535   0.8821
4450.4729   0.8820
4450.4923   0.8819
4450.5118   0.8826
4450.5312   0.8841
4450.5506   0.8864
4450.5700   0.8894
4450.5895   0.8953
4450.6089   0.9032
4450.6283   0.9101
4450.6477   0.9207
4450.6672   0.9328
4450.6866   0.9463
4450.7060   0.9616
4450.7254   0.9768
4450.7449   0.9863
4450.7643   0.9914
4450.7837   0.9962
4450.8031   0.9981
4450.8226   1.0002
4450.8420   1.0015
4450.8614   1.0005
4450.8808   0.9996
4450.9002   0.9988
4450.9197  -1.0004
4450.9391  -1.0013
4450.9585  -1.0005
4450.9779  -1.0005
4450.9974  -1.0014
4451.0168  -1.0024
4451.0362  -1.0028
4451.0556  -1.0022
4451.0751  -1.0017
4451.0945  -1.0018
4451.1139  -0.9990
4451.1333  -0.9989
4451.1528  -0.9995
4451.1722  -0.9994
4451.1916  -1.0000
4451.2110  -1.0025
4451.2305  -1.0029
4451.2499  -1.0005
4451.2693  -0.9983
4451.2887  -0.9945
4451.3082  -0.9870
4451.3276  -0.9759
% 2601-4451541_035  1.0010  82
4450.7449  -0.9858
4450.7643  -0.9909
4450.7837  -0.9957
4450.8032  -0.9976
4450.8226  -0.9997
4450.8420  -1.0010
4450.8614  -1.0000
4450.8809  -0.9991
4450.9003  -0.9983
4450.9197  -0.9999
4450.9391  -1.0008
4450.9586  -1.0000
4450.9780  -1.0000
4450.9974  -1.0009
4451.0168  -1.0019
4451.0363  -1.0023
4451.0557  -1.0017
4451.0751  -1.0012
4451.0945  -1.0013
4451.1140  -0.9985
4451.1334  -0.9984
4451.1528   0.9990
4451.1722   0.9989
4451.1916   0.9995
4451.2111   1.0020
4451.2305   1.0024
4451.2499   1.0000
4451.2693   0.9978
4451.2888   0.9940
4451.3082   0.9865
4451.3276   0.9754
4451.3470   0.9647
4451.3665   0.9528
4451.3859   0.9431
4451.4053   0.9350
4451.4247   0.9281
4451.4442   0.9219
4451.4636   0.9159
4451.4830   0.9129
4451.5024   0.9096
4451.5219   0.9090
4451.5413   0.9105
4451.5607   0.9098
4451.5801   0.9087
4451.5996   0.9113
4451.6190   0.9150
4451.6384   0.9178
4451.6578   0.9220
4451.6772   0.9256
4451.6967   0.9317
4451.7161   0.9407
4451.7355   0.9513
4451.7549   0.9630
4451.7744   0.9747
4451.7938   0.9820
4451.8132   0.9886
4451.8326   0.9939
4451.8521   0.9959
4451.8715   0.9976
4451.8909   0.9971
4451.9103   0.9957
4451.9298   0.9958
4451.9492  -0.9948
4451.9686  -0.9960
4451.9880  -0.9950
4452.0075  -0.9953
4452.0269  -0.9973
4452.0463  -0.9966
4452.0657  -0.9967
4452.0852  -0.9979
4452.1046  -0.9970
4452.1240  -0.9981
4452.1434  -0.9995
4452.1629  -1.0001
4452.1823  -1.0018
4452.2017  -1.0009
4452.2211  -1.0015
4452.2405  -1.0019
4452.2600  -1.0024
4452.2794  -1.0035
4452.2988  -1.0033
4452.3182  -1.0026
% 2601-4453194_006  1.0023  75
4452.5514  -0.9934
4452.5708  -0.9915
4452.5902  -0.9947
4452.6096  -0.9990
4452.6291  -0.9985
4452.6485  -0.9967
4452.6679  -0.9992
4452.6873  -0.9991
4452.7067  -0.9955
4452.7262  -0.9906
4452.7456  -0.9813
4452.7650  -0.9703
4452.7844  -0.9709
4452.8039  -0.9819
4452.8233  -0.9896
4452.8427  -0.9939
4452.8621  -0.9959
4452.8816  -0.9964
4452.9010   0.9955
4452.9204   0.9967
4452.9398   0.9988
4452.9593   0.9977
4452.9787   0.9965
4452.9981   0.9959
4453.0175   0.9934
4453.0370   0.9935
4453.0564   0.9939
4453.0758   0.9907
4453.0952   0.9881
4453.1147   0.9882
4453.1341   0.9873
4453.1535   0.9858
4453.1729   0.9851
4453.1924   0.9857
4453.2118   0.9866
4453.2312   0.9842
4453.2506   0.9816
4453.2700   0.9837
4453.2895   0.9863
4453.3089   0.9866
4453.3283   0.9856
4453.3477   0.9868
4453.3672   0.9884
4453.3866   0.9896
4453.4060   0.9895
4453.4254   0.9915
4453.4449   0.9947
4453.4643   0.9947
4453.4837   0.9949
4453.5031   0.9951
4453.5226   0.9959
4453.5420   0.9967
4453.5614   0.9973
4453.5808   0.9999
4453.6003   1.0002
4453.6197  -1.0002
4453.6391  -1.0017
4453.6585  -1.0000
4453.6780  -0.9987
4453.6974  -0.9993
4453.7168  -0.9987
4453.7362  -0.9971
4453.7557  -0.9992
4453.7751  -1.0015
4453.7945  -1.0013
4453.8139  -1.0005
4453.8333  -0.9995
4453.8528  -0.9999
4453.8722  -1.0016
4453.8916  -1.0002
4453.9110  -0.9988
4453.9305  -1.0013
4453.9499  -1.0008
4453.9693  -0.9972
4453.9887  -0.9958
% 5801-4460207_003  0.9979  72
4459.6142  -0.9963
4459.6338  -0.9957
4459.6534  -0.9968
4459.6730  -0.9971
4459.6925  -0.9961
4459.7121  -0.9964
4459.7317  -0.9975
4459.7513  -0.9979
4459.7709  -0.9976
4459.7904  -0.9975
4459.8100  -0.9967
4459.8296  -0.9967
4459.8492  -0.9967
4459.8688  -0.9973
4459.8883  -0.9974
4459.9079  -0.9984
4459.9275   0.9989
4459.9471   0.9981
4459.9666   0.9987
4459.9862   0.9987
4460.0058   0.9973
4460.0254   0.9964
4460.0450   0.9972
4460.0645   0.9972
4460.0841   0.9947
4460.1037   0.9938
4460.1233   0.9934
4460.1429   0.9944
4460.1624   0.9933
4460.1820   0.9927
4460.2016   0.9920
4460.2212   0.9945
4460.2407   0.9939
4460.2603   0.9931
4460.2799   0.9923
4460.2995   0.9939
4460.3191   0.9948
4460.3386   0.9943
4460.3582   0.9956
4460.3778   0.9967
4460.3974   0.9952
4460.4170   0.9937
4460.4365   0.9953
4460.4561   0.9969
4460.4757   0.9981
4460.4953   0.9996
4460.5148   0.9986
4460.5344   0.9994
4460.5540   1.0009
4460.5736   0.9991
4460.5932   0.9987
4460.6127   0.9996
4460.6323  -1.0006
4460.6519  -1.0011
4460.6715  -0.9992
4460.6911  -0.9974
4460.7106  -0.9952
4460.7302  -0.9973
4460.7498  -0.9978
4460.7694  -0.9952
4460.7889  -0.9969
4460.8085  -0.9979
4460.8281  -0.9970
4460.8477  -0.9937
4460.8673  -0.9936
4460.8868  -0.9930
4460.9064  -0.9921
4460.9260  -0.9907
4460.9456  -0.9914
4460.9652  -0.9893
4460.9847  -0.9868
4461.0043  -0.9870
% 2201-4464449_031  1.0005  91
4463.6474  -0.9969
4463.6670  -0.9989
4463.6866  -1.0009
4463.7062  -1.0003
4463.7258  -0.9992
4463.7453  -1.0006
4463.7649  -1.0022
4463.7845  -0.9986
4463.8041  -0.9944
4463.8237  -0.9930
4463.8432  -0.9967
4463.8628  -1.0000
4463.8824  -1.0018
4463.9020  -1.0006
4463.9215  -1.0017
4463.9411  -1.0011
4463.9607  -1.0014
4463.9803  -1.0018
4463.9999  -1.0032
4464.0194  -1.0020
4464.0390  -0.9989
4464.0586   0.9953
4464.0782   0.9935
4464.0978   0.9916
4464.1173   0.9883
4464.1369   0.9858
4464.1565   0.9837
4464.1761   0.9846
4464.1956   0.9849
4464.2152   0.9800
4464.2348   0.9716
4464.2544   0.9598
4464.2740   0.9516
4464.2935   0.9455
4464.3131   0.9423
4464.3327   0.9400
4464.3523   0.9369
4464.3719   0.9334
4464.3914   0.9314
4464.4110   0.9294
4464.4306   0.9286
4464.4502   0.9284
4464.4697   0.9284
4464.4893   0.9289
4464.5089   0.9307
4464.5285   0.9340
4464.5481   0.9360
4464.5676   0.9373
4464.5872   0.9397
4464.6068   0.9438
4464.6264   0.9508
4464.6460   0.9574
4464.6655   0.9641
4464.6851   0.9736
4464.7047   0.9822
4464.7243   0.9887
4464.7438   0.9913
4464.7634   0.9936
4464.7830   0.9966
4464.8026   0.9977
4464.8222   0.9961
4464.8417   0.9949
4464.8613   0.9965
4464.8809   0.9982
4464.9005   1.0000
4464.9201   1.0001
4464.9396  -0.9989
4464.9592  -1.0009
4464.9788  -1.0019
4464.9984  -1.0013
4465.0179  -0.9999
4465.0375  -1.0004
4465.0571  -1.0005
4465.0767  -1.0011
4465.0963  -0.9997
4465.1158  -0.9992
4465.1354  -1.0005
4465.1550  -1.0008
4465.1746  -1.0013
4465.1942  -0.9993
4465.2137  -0.9996
4465.2333  -1.0007
4465.2529  -1.0009
4465.2725  -1.0002
4465.2920  -0.9994
4465.3116  -0.9990
4465.3312  -0.9993
4465.3508  -1.0005
4465.3704  -0.9994
4465.3899  -1.0009
4465.4095  -1.0022
% 2401-4465730_006  1.0023  70
4465.0963  -0.9979
4465.1159  -0.9974
4465.1354  -0.9987
4465.1550  -0.9990
4465.1746  -0.9995
4465.1942  -0.9975
4465.2138  -0.9978
4465.2333  -0.9989
4465.2529  -0.9991
4465.2725  -0.9984
4465.2921  -0.9976
4465.3117  -0.9972
4465.3312  -0.9975
4465.3508  -0.9987
4465.3704  -0.9976
4465.3900  -0.9991
4465.4095  -1.0004
4465.4291   0.9996
4465.4487   0.9994
4465.4683   0.9993
4465.4879   0.9972
4465.5074   0.9971
4465.5270   0.9964
4465.5466   0.9949
4465.5662   0.9929
4465.5858   0.9892
4465.6053   0.9862
4465.6249   0.9860
4465.6445   0.9869
4465.6641   0.9868
4465.6836   0.9840
4465.7032   0.9844
4465.7228   0.9857
4465.7424   0.9846
4465.7620   0.9849
4465.7815   0.9855
4465.8011   0.9849
4465.8207   0.9848
4465.8403   0.9854
4465.8598   0.9853
4465.8794   0.9862
4465.8990   0.9896
4465.9186   0.9916
4465.9382   0.9901
4465.9577   0.9920
4465.9773   0.9981
4465.9969   1.0000
4466.0165   1.0012
4466.0361   1.0017
4466.0556   1.0020
4466.0752   1.0017
4466.0948   1.0010
4466.1144  -1.0024
4466.1339  -1.0023
4466.1535  -1.0007
4466.1731  -1.0000
4466.1927  -1.0007
4466.2123  -0.9992
4466.2318  -0.9989
4466.2514  -0.9975
4466.2710  -0.9954
4466.2906  -0.9921
4466.3102  -0.9871
4466.3297  -0.9781
4466.3493  -0.9691
4466.3689  -0.9587
4466.3885  -0.9523
4466.4080  -0.9455
4466.4276  -0.9394
4466.4472  -0.9335
% 2600-4466551_030  1.0014  83
4465.7423  -0.9855
4465.7619  -0.9858
4465.7815  -0.9864
4465.8010  -0.9858
4465.8206  -0.9857
4465.8402  -0.9863
4465.8598  -0.9862
4465.8794  -0.9871
4465.8989  -0.9905
4465.9185  -0.9925
4465.9381  -0.9910
4465.9577  -0.9929
4465.9773  -0.9990
4465.9968  -1.0009
4466.0164  -1.0021
4466.0360  -1.0026
4466.0556  -1.0029
4466.0751  -1.0026
4466.0947  -1.0019
4466.1143  -1.0033
4466.1339  -1.0032
4466.1535   1.0016
4466.1730   1.0009
4466.1926   1.0016
4466.2122   1.0001
4466.2318   0.9998
4466.2514   0.9984
4466.2709   0.9963
4466.2905   0.9930
4466.3101   0.9880
4466.3297   0.9790
4466.3492   0.9699
4466.3688   0.9596
4466.3884   0.9532
4466.4080   0.9464
4466.4276   0.9403
4466.4471   0.9343
4466.4667   0.9301
4466.4863   0.9277
4466.5059   0.9267
4466.5255   0.9260
4466.5450   0.9269
4466.5646   0.9264
4466.5842   0.9246
4466.6038   0.9253
4466.6233   0.9274
4466.6429   0.9286
4466.6625   0.9303
4466.6821   0.9351
4466.7017   0.9418
4466.7212   0.9468
4466.7408   0.9547
4466.7604   0.9629
4466.7800   0.9715
4466.7996   0.9809
4466.8191   0.9884
4466.8387   0.9919
4466.8583   0.9950
4466.8779   0.9960
4466.8974   0.9957
4466.9170   0.9971
4466.9366   0.9975
4466.9562   0.9997
4466.9758  -1.0002
4466.9953  -0.9989
4467.0149  -0.9980
4467.0345  -0.9966
4467.0541  -0.9953
4467.0737  -0.9945
4467.0932  -0.9948
4467.1128  -0.9964
4467.1324  -0.9990
4467.1520  -1.0003
4467.1715  -0.9994
4467.1911  -0.9998
4467.2107  -1.0002
4467.2303  -0.9993
4467.2499  -0.9988
4467.2694  -0.9983
4467.2890  -0.9981
4467.3086  -0.9981
4467.3282  -0.9979
4467.3478  -0.9997
% 2201-4468493_100  1.0002  79
4467.7198  -0.9991
4467.7394  -0.9983
4467.7590  -1.0000
4467.7785  -1.0013
4467.7981  -0.9998
4467.8177  -0.9964
4467.8373  -0.9972
4467.8568  -0.9971
4467.8764  -0.9960
4467.8960  -0.9969
4467.9156  -0.9971
4467.9352  -0.9968
4467.9547  -0.9977
4467.9743  -0.9986
4467.9939  -0.9986
4468.0135  -0.9977
4468.0331  -0.9973
4468.0526  -0.9980
4468.0722  -0.9985
4468.0918  -0.9986
4468.1114   0.9995
4468.1309   1.0000
4468.1505   1.0001
4468.1701   0.9978
4468.1897   0.9926
4468.2093   0.9851
4468.2288   0.9710
4468.2484   0.9521
4468.2680   0.9283
4468.2876   0.9002
4468.3072   0.8723
4468.3267   0.8438
4468.3463   0.8163
4468.3659   0.7957
4468.3855   0.7782
4468.4050   0.7641
4468.4246   0.7540
4468.4442   0.7452
4468.4638   0.7401
4468.4834   0.7377
4468.5029   0.7372
4468.5225   0.7386
4468.5421   0.7433
4468.5617   0.7509
4468.5813   0.7605
4468.6008   0.7742
4468.6204   0.7906
4468.6400   0.8105
4468.6596   0.8351
4468.6791   0.8641
4468.6987   0.8936
4468.7183   0.9210
4468.7379   0.9445
4468.7575   0.9654
4468.7770   0.9804
4468.7966   0.9903
4468.8162   0.9989
4468.8358   1.0026
4468.8554   1.0020
4468.8749   1.0007
4468.8945  -1.0010
4468.9141  -0.9994
4468.9337  -0.9953
4468.9532  -0.9932
4468.9728  -0.9918
4468.9924  -0.9897
4469.0120  -0.9874
4469.0316  -0.9859
4469.0511  -0.9850
4469.0707  -0.9837
4469.0903  -0.9813
4469.1099  -0.9802
4469.1295  -0.9778
4469.1490  -0.9724
4469.1686  -0.9657
4469.1882  -0.9590
4469.2078  -0.9522
4469.2273  -0.9486
4469.2469  -0.9468
% 2601-4472923_039  0.9957  80
4472.1641  -0.9885
4472.1837  -0.9898
4472.2033  -0.9921
4472.2229  -0.9941
4472.2424  -0.9938
4472.2620  -0.9944
4472.2816  -0.9955
4472.3012  -0.9967
4472.3208  -0.9958
4472.3403  -0.9937
4472.3599  -0.9947
4472.3795  -0.9947
4472.3991  -0.9950
4472.4187  -0.9953
4472.4382  -0.9953
4472.4578  -0.9959
4472.4774  -0.9945
4472.4970  -0.9951
4472.5165  -0.9947
4472.5361  -0.9924
4472.5557   0.9898
4472.5753   0.9892
4472.5949   0.9908
4472.6144   0.9904
4472.6340   0.9898
4472.6536   0.9882
4472.6732   0.9829
4472.6928   0.9731
4472.7123   0.9602
4472.7319   0.9475
4472.7515   0.9350
4472.7711   0.9256
4472.7906   0.9188
4472.8102   0.9135
4472.8298   0.9094
4472.8494   0.9073
4472.8690   0.9056
4472.8885   0.9026
4472.9081   0.9019
4472.9277   0.9027
4472.9473   0.9037
4472.9669   0.9060
4472.9864   0.9084
4473.0060   0.9103
4473.0256   0.9133
4473.0452   0.9168
4473.0647   0.9231
4473.0843   0.9310
4473.1039   0.9412
4473.1235   0.9530
4473.1431   0.9667
4473.1626   0.9797
4473.1822   0.9911
4473.2018   0.9971
4473.2214   1.0003
4473.2410   1.0017
4473.2605   1.0026
4473.2801   1.0021
4473.2997   1.0023
4473.3193  -1.0027
4473.3388  -1.0032
4473.3584  -1.0039
4473.3780  -1.0035
4473.3976  -1.0021
4473.4172  -1.0029
4473.4367  -1.0033
4473.4563  -1.0037
4473.4759  -1.0026
4473.4955  -1.0022
4473.5151  -1.0044
4473.5346  -1.0059
4473.5542  -1.0059
4473.5738  -1.0059
4473.5934  -1.0063
4473.6129  -1.0067
4473.6325  -1.0069
4473.6521  -1.0065
4473.6717  -1.0058
4473.6913  -1.0059
4473.7108  -1.0065
% 2501-4478637_006  0.9983  83
4477.7832  -1.0041
4477.8027  -1.0049
4477.8223  -1.0044
4477.8419  -1.0035
4477.8615  -1.0032
4477.8810  -1.0029
4477.9006  -1.0025
4477.9202  -1.0034
4477.9398  -1.0036
4477.9594  -1.0017
4477.9789  -1.0014
4477.9985  -1.0017
4478.0181  -1.0023
4478.0377  -1.0027
4478.0573  -1.0024
4478.0768  -1.0020
4478.0964  -1.0024
4478.1160  -1.0035
4478.1356  -1.0026
4478.1551  -1.0020
4478.1747  -1.0021
4478.1943  -1.0010
4478.2139  -1.0012
4478.2335   1.0010
4478.2530   1.0018
4478.2726   0.9999
4478.2922   0.9992
4478.3118   1.0010
4478.3314   0.9997
4478.3509   0.9989
4478.3705   0.9998
4478.3901   0.9989
4478.4097   0.9957
4478.4292   0.9932
4478.4488   0.9918
4478.4684   0.9901
4478.4880   0.9896
4478.5076   0.9899
4478.5271   0.9897
4478.5467   0.9880
4478.5663   0.9868
4478.5859   0.9864
4478.6055   0.9862
4478.6250   0.9870
4478.6446   0.9881
4478.6642   0.9877
4478.6838   0.9853
4478.7033   0.9849
4478.7229   0.9859
4478.7425   0.9865
4478.7621   0.9864
4478.7817   0.9874
4478.8012   0.9893
4478.8208   0.9911
4478.8404   0.9933
4478.8600   0.9947
4478.8795   0.9958
4478.8991   0.9967
4478.9187   0.9978
4478.9383   0.9980
4478.9579   0.9976
4478.9774   0.9988
4478.9970   0.9993
4479.0166   0.9991
4479.0362  -0.9995
4479.0558  -0.9986
4479.0753  -0.9982
4479.0949  -0.9972
4479.1145  -0.9953
4479.1341  -0.9946
4479.1536  -0.9941
4479.1732  -0.9934
4479.1928  -0.9942
4479.2124  -0.9940
4479.2320  -0.9931
4479.2515  -0.9926
4479.2711  -0.9931
4479.2907  -0.9924
4479.3103  -0.9920
4479.3299  -0.9919
4479.3494  -0.9909
4479.3690  -0.9899
4479.3886  -0.9896
% 2600-4484220_010  1.0001  73
4483.5784  -0.9944
4483.5980  -0.9963
4483.6176  -0.9977
4483.6371  -0.9984
4483.6567  -0.9989
4483.6763  -0.9977
4483.6959  -0.9969
4483.7155  -0.9966
4483.7350  -0.9987
4483.7546  -0.9990
4483.7742  -0.9969
4483.7938  -0.9964
4483.8133  -0.9978
4483.8329  -0.9978
4483.8525  -0.9967
4483.8721  -0.9975
4483.8917   0.9990
4483.9112   0.9980
4483.9308   0.9980
4483.9504   0.9981
4483.9700   0.9958
4483.9896   0.9922
4484.0091   0.9887
4484.0287   0.9854
4484.0483   0.9822
4484.0679   0.9786
4484.0874   0.9778
4484.1070   0.9783
4484.1266   0.9772
4484.1462   0.9771
4484.1658   0.9771
4484.1853   0.9783
4484.2049   0.9770
4484.2245   0.9766
4484.2441   0.9762
4484.2637   0.9769
4484.2832   0.9759
4484.3028   0.9752
4484.3224   0.9769
4484.3420   0.9797
4484.3615   0.9809
4484.3811   0.9831
4484.4007   0.9847
4484.4203   0.9872
4484.4399   0.9915
4484.4594   0.9966
4484.4790   0.9982
4484.4986   0.9990
4484.5182   0.9999
4484.5378   1.0008
4484.5573   1.0001
4484.5769   0.9997
4484.5965   0.9983
4484.6161  -0.9978
4484.6356  -0.9995
4484.6552  -1.0008
4484.6748  -1.0022
4484.6944  -1.0025
4484.7140  -1.0017
4484.7335  -1.0007
4484.7531  -1.0012
4484.7727  -1.0025
4484.7923  -1.0022
4484.8119  -1.0020
4484.8314  -1.0034
4484.8510  -1.0027
4484.8706  -1.0052
4484.8902  -1.0047
4484.9097  -1.0030
4484.9293  -1.0025
4484.9489  -1.0021
4484.9685  -1.0022
4484.9881  -1.0025
% 2600-4485676_005  1.0038  67
4485.1447  -0.9988
4485.1642  -0.9982
4485.1838  -0.9985
4485.2034  -0.9990
4485.2230  -0.9989
4485.2426  -0.9985
4485.2621  -0.9984
4485.2817  -0.9984
4485.3013  -0.9981
4485.3209  -0.9976
4485.3404  -0.9961
4485.3600  -0.9957
4485.3796  -0.9968
4485.3992  -0.9971
4485.4188   0.9979
4485.4383   0.9976
4485.4579   0.9955
4485.4775   0.9939
4485.4971   0.9930
4485.5167   0.9910
4485.5362   0.9905
4485.5558   0.9905
4485.5754   0.9896
4485.5950   0.9894
4485.6145   0.9892
4485.6341   0.9880
4485.6537   0.9889
4485.6733   0.9895
4485.6929   0.9894
4485.7124   0.9893
4485.7320   0.9910
4485.7516   0.9917
4485.7712   0.9898
4485.7908   0.9912
4485.8103   0.9923
4485.8299   0.9919
4485.8495   0.9913
4485.8691   0.9923
4485.8886   0.9932
4485.9082   0.9959
4485.9278   0.9959
4485.9474   0.9979
4485.9670   0.9996
4485.9865   0.9995
4486.0061   1.0004
4486.0257   1.0011
4486.0453   1.0000
4486.0649  -1.0001
4486.0844  -1.0002
4486.1040  -0.9984
4486.1236  -0.9995
4486.1432  -0.9998
4486.1627  -0.9991
4486.1823  -0.9993
4486.2019  -0.9998
4486.2215  -1.0006
4486.2411  -1.0007
4486.2606  -1.0011
4486.2802  -1.0025
4486.2998  -1.0018
4486.3194  -1.0014
4486.3389  -1.0013
4486.3585  -1.0010
4486.3781  -1.0003
4486.3977  -1.0006
4486.4173  -1.0007
4486.4368  -1.0002
% 2601-4487489_007  1.0038  72
4486.7893  -0.9969
4486.8089  -0.9967
4486.8284  -0.9958
4486.8480  -0.9966
4486.8676  -0.9976
4486.8872  -0.9972
4486.9068  -0.9968
4486.9263  -0.9961
4486.9459  -0.9972
4486.9655  -0.9982
4486.9851  -0.9972
4487.0046  -0.9974
4487.0242  -0.9963
4487.0438  -0.9989
4487.0634  -0.9990
4487.0830  -0.9978
4487.1025  -0.9981
4487.1221  -1.0005
4487.1417  -0.9998
4487.1613   1.0001
4487.1808   1.0007
4487.2004   1.0007
4487.2200   0.9987
4487.2396   0.9994
4487.2592   0.9995
4487.2787   0.9964
4487.2983   0.9929
4487.3179   0.9910
4487.3375   0.9895
4487.3571   0.9870
4487.3766   0.9852
4487.3962   0.9842
4487.4158   0.9827
4487.4354   0.9819
4487.4549   0.9837
4487.4745   0.9834
4487.4941   0.9826
4487.5137   0.9827
4487.5333   0.9836
4487.5528   0.9838
4487.5724   0.9823
4487.5920   0.9822
4487.6116   0.9830
4487.6312   0.9841
4487.6507   0.9859
4487.6703   0.9880
4487.6899   0.9913
4487.7095   0.9933
4487.7290   0.9958
4487.7486   0.9986
4487.7682   0.9998
4487.7878   1.0005
4487.8074   1.0005
4487.8269   0.9995
4487.8465  -0.9998
4487.8661  -0.9983
4487.8857  -0.9967
4487.9053  -0.9966
4487.9248  -0.9968
4487.9444  -0.9975
4487.9640  -0.9964
4487.9836  -0.9968
4488.0031  -0.9964
4488.0227  -0.9947
4488.0423  -0.9927
4488.0619  -0.9885
4488.0815  -0.9821
4488.1010  -0.9705
4488.1206  -0.9587
4488.1402  -0.9483
4488.1598  -0.9406
4488.1794  -0.9322
% 2201-4488324_034  1.0009  85
4487.4941  -0.9854
4487.5137  -0.9855
4487.5333  -0.9864
4487.5529  -0.9866
4487.5724  -0.9851
4487.5920  -0.9850
4487.6116  -0.9858
4487.6312  -0.9869
4487.6508  -0.9888
4487.6703  -0.9909
4487.6899  -0.9942
4487.7095  -0.9962
4487.7291  -0.9987
4487.7486  -1.0015
4487.7682  -1.0027
4487.7878  -1.0034
4487.8074  -1.0034
4487.8270  -1.0024
4487.8465  -1.0027
4487.8661  -1.0012
4487.8857  -0.9996
4487.9053   0.9995
4487.9249   0.9997
4487.9444   1.0004
4487.9640   0.9993
4487.9836   0.9997
4488.0032   0.9993
4488.0227   0.9976
4488.0423   0.9956
4488.0619   0.9914
4488.0815   0.9849
4488.1011   0.9733
4488.1206   0.9614
4488.1402   0.9510
4488.1598   0.9434
4488.1794   0.9349
4488.1990   0.9278
4488.2185   0.9226
4488.2381   0.9179
4488.2577   0.9159
4488.2773   0.9141
4488.2968   0.9145
4488.3164   0.9137
4488.3360   0.9142
4488.3556   0.9141
4488.3752   0.9160
4488.3947   0.9187
4488.4143   0.9200
4488.4339   0.9235
4488.4535   0.9275
4488.4731   0.9332
4488.4926   0.9399
4488.5122   0.9493
4488.5318   0.9607
4488.5514   0.9728
4488.5709   0.9838
4488.5905   0.9917
4488.6101   0.9956
4488.6297   0.9973
4488.6493   0.9993
4488.6688   1.0001
4488.6884   0.9995
4488.7080   0.9991
4488.7276   0.9985
4488.7472  -0.9993
4488.7667  -0.9984
4488.7863  -0.9971
4488.8059  -0.9970
4488.8255  -0.9968
4488.8450  -0.9959
4488.8646  -0.9925
4488.8842  -0.9866
4488.9038  -0.9780
4488.9234  -0.9651
4488.9429  -0.9480
4488.9625  -0.9269
4488.9821  -0.9050
4489.0017  -0.8841
4489.0212  -0.8654
4489.0408  -0.8489
4489.0604  -0.8351
4489.0800  -0.8241
4489.0996  -0.8154
4489.1191  -0.8099
4489.1387  -0.8072
% 2601-4489176_076  1.0011  88
4488.3947  -0.9185
4488.4143  -0.9198
4488.4339  -0.9233
4488.4535  -0.9273
4488.4730  -0.9330
4488.4926  -0.9398
4488.5122  -0.9491
4488.5318  -0.9605
4488.5514  -0.9726
4488.5709  -0.9836
4488.5905  -0.9915
4488.6101  -0.9954
4488.6297  -0.9971
4488.6492  -0.9991
4488.6688  -0.9999
4488.6884  -0.9993
4488.7080  -0.9989
4488.7276  -0.9983
4488.7471  -0.9991
4488.7667  -0.9982
4488.7863   0.9969
4488.8059   0.9968
4488.8255   0.9966
4488.8450   0.9957
4488.8646   0.9923
4488.8842   0.9864
4488.9038   0.9778
4488.9233   0.9649
4488.9429   0.9479
4488.9625   0.9267
4488.9821   0.9048
4489.0017   0.8839
4489.0212   0.8652
4489.0408   0.8488
4489.0604   0.8350
4489.0800   0.8239
4489.0996   0.8152
4489.1191   0.8097
4489.1387   0.8070
4489.1583   0.8043
4489.1779   0.8052
4489.1974   0.8067
4489.2170   0.8065
4489.2366   0.8105
4489.2562   0.8169
4489.2758   0.8261
4489.2953   0.8379
4489.3149   0.8517
4489.3345   0.8673
4489.3541   0.8885
4489.3737   0.9110
4489.3932   0.9320
4489.4128   0.9516
4489.4324   0.9695
4489.4520   0.9824
4489.4715   0.9896
4489.4911   0.9925
4489.5107   0.9963
4489.5303   0.9970
4489.5499   0.9966
4489.5694   0.9970
4489.5890   0.9972
4489.6086   0.9973
4489.6282   0.9981
4489.6478  -0.9988
4489.6673  -1.0002
4489.6869  -1.0006
4489.7065  -0.9998
4489.7261  -0.9990
4489.7456  -0.9988
4489.7652  -0.9994
4489.7848  -0.9989
4489.8044  -0.9982
4489.8240  -0.9989
4489.8435  -0.9971
4489.8631  -0.9971
4489.8827  -0.9971
4489.9023  -0.9949
4489.9219  -0.9953
4489.9414  -0.9957
4489.9610  -0.9958
4489.9806  -0.9955
4490.0002  -0.9932
4490.0197  -0.9929
4490.0393  -0.9935
4490.0589  -0.9933
4490.0785  -0.9938
4490.0981  -0.9954
% 2600-4490084_003  1.0014  78
4489.2562  -0.8167
4489.2758  -0.8258
4489.2953  -0.8376
4489.3149  -0.8514
4489.3345  -0.8671
4489.3541  -0.8883
4489.3736  -0.9107
4489.3932  -0.9317
4489.4128  -0.9514
4489.4324  -0.9692
4489.4520  -0.9821
4489.4715  -0.9893
4489.4911  -0.9922
4489.5107  -0.9960
4489.5303  -0.9967
4489.5499  -0.9963
4489.5694  -0.9967
4489.5890  -0.9969
4489.6086  -0.9970
4489.6282  -0.9978
4489.6477  -0.9985
4489.6673   0.9999
4489.6869   1.0003
4489.7065   0.9995
4489.7261   0.9987
4489.7456   0.9985
4489.7652   0.9991
4489.7848   0.9986
4489.8044   0.9979
4489.8240   0.9986
4489.8435   0.9968
4489.8631   0.9968
4489.8827   0.9968
4489.9023   0.9946
4489.9218   0.9950
4489.9414   0.9954
4489.9610   0.9955
4489.9806   0.9952
4490.0002   0.9929
4490.0197   0.9926
4490.0393   0.9932
4490.0589   0.9930
4490.0785   0.9935
4490.0981   0.9951
4490.1176   0.9939
4490.1372   0.9941
4490.1568   0.9956
4490.1764   0.9958
4490.1959   0.9937
4490.2155   0.9941
4490.2351   0.9949
4490.2547   0.9951
4490.2743   0.9969
4490.2938   0.9990
4490.3134   0.9992
4490.3330   0.9976
4490.3526   0.9980
4490.3722   0.9980
4490.3917   0.9988
4490.4113   0.9987
4490.4309  -0.9986
4490.4505  -0.9996
4490.4700  -0.9980
4490.4896  -0.9988
4490.5092  -0.9995
4490.5288  -0.9968
4490.5484  -0.9949
4490.5679  -0.9936
4490.5875  -0.9927
4490.6071  -0.9916
4490.6267  -0.9926
4490.6463  -0.9925
4490.6658  -0.9916
4490.6854  -0.9937
4490.7050  -0.9929
4490.7246  -0.9910
4490.7441  -0.9913
4490.7637  -0.9905
% 2600-4490760_003  1.0005  60
4490.1372  -0.9950
4490.1567  -0.9965
4490.1763  -0.9967
4490.1959  -0.9946
4490.2155  -0.9950
4490.2350  -0.9958
4490.2546  -0.9960
4490.2742  -0.9978
4490.2938  -0.9999
4490.3134  -1.0001
4490.3329  -0.9985
4490.3525  -0.9989
4490.3721  -0.9989
4490.3917  -0.9997
4490.4113  -0.9996
4490.4308  -0.9995
4490.4504   1.0005
4490.4700   0.9989
4490.4896   0.9997
4490.5091   1.0004
4490.5287   0.9977
4490.5483   0.9958
4490.5679   0.9945
4490.5875   0.9936
4490.6070   0.9925
4490.6266   0.9935
4490.6462   0.9934
4490.6658   0.9925
4490.6854   0.9946
4490.7049   0.9938
4490.7245   0.9919
4490.7441   0.9922
4490.7637   0.9914
4490.7832   0.9905
4490.8028   0.9928
4490.8224   0.9928
4490.8420   0.9933
4490.8616   0.9935
4490.8811   0.9936
4490.9007   0.9941
4490.9203   0.9926
4490.9399   0.9935
4490.9595   0.9950
4490.9790   0.9975
4490.9986   0.9982
4491.0182   0.9972
4491.0378  -0.9973
4491.0573  -0.9983
4491.0769  -0.9979
4491.0965  -0.9945
4491.1161  -0.9882
4491.1357  -0.9743
4491.1552  -0.9581
4491.1748  -0.9385
4491.1944  -0.9146
4491.2140  -0.8914
4491.2336  -0.8688
4491.2531  -0.8472
4491.2727  -0.8294
4491.2923  -0.8173
% 2601-4491397_082  0.9996  83
4490.6463  -0.9943
4490.6659  -0.9934
4490.6854  -0.9955
4490.7050  -0.9947
4490.7246  -0.9928
4490.7442  -0.9931
4490.7638  -0.9923
4490.7833  -0.9914
4490.8029  -0.9937
4490.8225  -0.9937
4490.8421  -0.9942
4490.8616  -0.9944
4490.8812  -0.9945
4490.9008  -0.9950
4490.9204  -0.9935
4490.9400  -0.9944
4490.9595  -0.9959
4490.9791  -0.9984
4490.9987  -0.9991
4491.0183   0.9981
4491.0379   0.9982
4491.0574   0.9992
4491.0770   0.9988
4491.0966   0.9954
4491.1162   0.9891
4491.1357   0.9752
4491.1553   0.9590
4491.1749   0.9394
4491.1945   0.9155
4491.2141   0.8923
4491.2336   0.8696
4491.2532   0.8479
4491.2728   0.8301
4491.2924   0.8180
4491.3120   0.8069
4491.3315   0.7981
4491.3511   0.7929
4491.3707   0.7883
4491.3903   0.7856
4491.4098   0.7860
4491.4294   0.7882
4491.4490   0.7925
4491.4686   0.7983
4491.4882   0.8061
4491.5077   0.8144
4491.5273   0.8270
4491.5469   0.8447
4491.5665   0.8669
4491.5861   0.8898
4491.6056   0.9149
4491.6252   0.9369
4491.6448   0.9560
4491.6644   0.9713
4491.6839   0.9842
4491.7035   0.9917
4491.7231   0.9969
4491.7427   0.9986
4491.7623   0.9991
4491.7818   1.0001
4491.8014   1.0013
4491.8210   1.0009
4491.8406  -1.0019
4491.8602  -1.0014
4491.8797  -1.0009
4491.8993  -1.0014
4491.9189  -1.0000
4491.9385  -0.9997
4491.9580  -1.0015
4491.9776  -1.0009
4491.9972  -1.0008
4492.0168  -1.0006
4492.0364  -1.0003
4492.0559  -1.0007
4492.0755  -1.0008
4492.0951  -1.0006
4492.1147  -1.0016
4492.1343  -1.0024
4492.1538  -1.0012
4492.1734  -1.0007
4492.1930  -0.9998
4492.2126  -0.9984
4492.2321  -0.9980
4492.2517  -0.9994
% 2601-4493521_015  1.0028  78
4492.7763  -1.0008
4492.7961  -0.9996
4492.8158  -0.9985
4492.8355  -0.9983
4492.8553  -0.9972
4492.8750  -0.9969
4492.8947  -0.9977
4492.9145  -1.0003
4492.9342  -1.0012
4492.9540  -1.0011
4492.9737  -1.0007
4492.9934  -1.0005
4493.0132  -1.0018
4493.0329  -1.0018
4493.0526  -1.0027
4493.0724  -1.0019
4493.0921  -1.0011
4493.1118  -0.9997
4493.1316  -1.0007
4493.1513   1.0004
4493.1710   1.0007
4493.1908   1.0025
4493.2105   1.0014
4493.2303   1.0012
4493.2500   0.9995
4493.2697   0.9956
4493.2895   0.9930
4493.3092   0.9897
4493.3289   0.9852
4493.3487   0.9794
4493.3684   0.9759
4493.3881   0.9718
4493.4079   0.9677
4493.4276   0.9652
4493.4473   0.9638
4493.4671   0.9640
4493.4868   0.9639
4493.5066   0.9640
4493.5263   0.9637
4493.5460   0.9630
4493.5658   0.9633
4493.5855   0.9628
4493.6052   0.9635
4493.6250   0.9647
4493.6447   0.9660
4493.6644   0.9701
4493.6842   0.9727
4493.7039   0.9752
4493.7236   0.9801
4493.7434   0.9853
4493.7631   0.9905
4493.7828   0.9945
4493.8026   0.9962
4493.8223   0.9974
4493.8421   0.9962
4493.8618   0.9977
4493.8815   0.9994
4493.9013   0.9980
4493.9210  -0.9964
4493.9407  -0.9965
4493.9605  -0.9950
4493.9802  -0.9950
4493.9999  -0.9960
4494.0197  -0.9948
4494.0394  -0.9937
4494.0591  -0.9925
4494.0789  -0.9934
4494.0986  -0.9954
4494.1184  -0.9954
4494.1381  -0.9962
4494.1578  -0.9961
4494.1776  -0.9952
4494.1973  -0.9922
4494.2170  -0.9912
4494.2368  -0.9932
4494.2565  -0.9920
4494.2762  -0.9889
4494.2960  -0.9869
% 2600-4494563_026  1.0014  84
4493.7828  -0.9959
4493.8025  -0.9976
4493.8223  -0.9988
4493.8420  -0.9976
4493.8618  -0.9991
4493.8815  -1.0008
4493.9012  -0.9994
4493.9210  -0.9978
4493.9407  -0.9979
4493.9604  -0.9964
4493.9802  -0.9964
4493.9999  -0.9974
4494.0196  -0.9962
4494.0394  -0.9951
4494.0591  -0.9939
4494.0788  -0.9948
4494.0986  -0.9968
4494.1183  -0.9968
4494.1381  -0.9976
4494.1578  -0.9975
4494.1775   0.9966
4494.1973   0.9936
4494.2170   0.9926
4494.2367   0.9946
4494.2565   0.9934
4494.2762   0.9903
4494.2959   0.9883
4494.3157   0.9847
4494.3354   0.9772
4494.3551   0.9696
4494.3749   0.9623
4494.3946   0.9554
4494.4143   0.9504
4494.4341   0.9461
4494.4538   0.9434
4494.4736   0.9409
4494.4933   0.9384
4494.5130   0.9380
4494.5328   0.9377
4494.5525   0.9386
4494.5722   0.9384
4494.5920   0.9387
4494.6117   0.9391
4494.6314   0.9414
4494.6512   0.9434
4494.6709   0.9458
4494.6906   0.9494
4494.7104   0.9536
4494.7301   0.9573
4494.7499   0.9636
4494.7696   0.9734
4494.7893   0.9788
4494.8091   0.9865
4494.8288   0.9944
4494.8485   0.9988
4494.8683   0.9994
4494.8880   1.0023
4494.9077   1.0011
4494.9275   1.0017
4494.9472   1.0038
4494.9669   1.0029
4494.9867   1.0022
4495.0064  -1.0023
4495.0262  -1.0020
4495.0459  -1.0018
4495.0656  -1.0007
4495.0854  -1.0002
4495.1051  -1.0008
4495.1248  -1.0009
4495.1446  -1.0001
4495.1643  -0.9994
4495.1840  -1.0002
4495.2038  -0.9999
4495.2235  -0.9991
4495.2432  -0.9985
4495.2630  -0.9967
4495.2827  -0.9969
4495.3024  -0.9978
4495.3222  -0.9970
4495.3419  -0.9968
4495.3617  -0.9966
4495.3814  -0.9956
4495.4011  -0.9968
4495.4209  -0.9966
% 2601-4499684_007  0.9996  69
4499.0917  -0.9957
4499.1114  -0.9955
4499.1311  -0.9952
4499.1509  -0.9946
4499.1706  -0.9950
4499.1903  -0.9939
4499.2101  -0.9935
4499.2298  -0.9946
4499.2496  -0.9942
4499.2693  -0.9943
4499.2890  -0.9950
4499.3088  -0.9963
4499.3285  -0.9970
4499.3482  -0.9961
4499.3680  -0.9963
4499.3877   0.9975
4499.4074   0.9981
4499.4272   0.9984
4499.4469   0.9963
4499.4666   0.9945
4499.4864   0.9933
4499.5061   0.9908
4499.5259   0.9890
4499.5456   0.9868
4499.5653   0.9851
4499.5851   0.9835
4499.6048   0.9830
4499.6245   0.9808
4499.6443   0.9801
4499.6640   0.9797
4499.6837   0.9800
4499.7035   0.9806
4499.7232   0.9801
4499.7429   0.9806
4499.7627   0.9822
4499.7824   0.9826
4499.8021   0.9828
4499.8219   0.9851
4499.8416   0.9879
4499.8614   0.9889
4499.8811   0.9909
4499.9008   0.9956
4499.9206   0.9972
4499.9403   0.9985
4499.9600   1.0009
4499.9798   1.0001
4499.9995   1.0002
4500.0192   1.0013
4500.0390   1.0014
4500.0587   1.0011
4500.0784  -1.0016
4500.0982  -1.0020
4500.1179  -1.0004
4500.1377  -1.0001
4500.1574  -0.9998
4500.1771  -0.9976
4500.1969  -0.9963
4500.2166  -0.9971
4500.2363  -0.9972
4500.2561  -0.9973
4500.2758  -0.9978
4500.2955  -0.9973
4500.3153  -0.9954
4500.3350  -0.9948
4500.3547  -0.9948
4500.3745  -0.9929
4500.3942  -0.9925
4500.4140  -0.9927
4500.4337  -0.9912
% 2201-4501270_096  0.9975  87
4500.4140  -0.9948
4500.4337  -0.9933
4500.4534  -0.9935
4500.4732  -0.9950
4500.4929  -0.9944
4500.5127  -0.9938
4500.5324  -0.9950
4500.5521  -0.9956
4500.5719  -0.9958
4500.5916  -0.9972
4500.6113  -0.9991
4500.6311  -0.9978
4500.6508  -0.9968
4500.6705  -0.9964
4500.6903  -0.9950
4500.7100  -0.9965
4500.7297  -0.9973
4500.7495  -0.9986
4500.7692  -0.9997
4500.7889  -0.9988
4500.8087  -0.9992
4500.8284  -1.0010
4500.8482   1.0003
4500.8679   0.9995
4500.8876   0.9982
4500.9074   0.9964
4500.9271   0.9959
4500.9468   0.9933
4500.9666   0.9868
4500.9863   0.9788
4501.0060   0.9639
4501.0258   0.9466
4501.0455   0.9249
4501.0652   0.8982
4501.0850   0.8718
4501.1047   0.8447
4501.1245   0.8209
4501.1442   0.8025
4501.1639   0.7875
4501.1837   0.7750
4501.2034   0.7656
4501.2231   0.7594
4501.2429   0.7556
4501.2626   0.7543
4501.2823   0.7549
4501.3021   0.7580
4501.3218   0.7632
4501.3415   0.7704
4501.3613   0.7796
4501.3810   0.7919
4501.4008   0.8076
4501.4205   0.8255
4501.4402   0.8478
4501.4600   0.8745
4501.4797   0.9009
4501.4994   0.9279
4501.5192   0.9519
4501.5389   0.9678
4501.5586   0.9808
4501.5784   0.9919
4501.5981   0.9971
4501.6178   0.9978
4501.6376   0.9991
4501.6573   0.9992
4501.6770   0.9985
4501.6968  -0.9987
4501.7165  -0.9987
4501.7363  -0.9969
4501.7560  -0.9972
4501.7757  -0.9984
4501.7955  -0.9989
4501.8152  -0.9996
4501.8349  -0.9988
4501.8547  -0.9993
4501.8744  -0.9989
4501.8941  -0.9991
4501.9139  -1.0002
4501.9336  -0.9983
4501.9533  -0.9976
4501.9731  -0.9988
4501.9928  -1.0006
4502.0126  -1.0003
4502.0323  -0.9987
4502.0520  -0.9985
4502.0718  -0.9983
4502.0915  -0.9989
4502.1112  -0.9983
% 2601-4507091_009  1.0007  97
4505.9794  -1.0000
4505.9991  -0.9998
4506.0189  -1.0011
4506.0386  -0.9999
4506.0583  -0.9988
4506.0781  -1.0003
4506.0978  -1.0001
4506.1176  -0.9998
4506.1373  -0.9995
4506.1570  -0.9997
4506.1768  -1.0013
4506.1965  -1.0013
4506.2162  -1.0004
4506.2360  -1.0003
4506.2557  -1.0006
4506.2754  -1.0007
4506.2952  -1.0007
4506.3149  -1.0005
4506.3346  -0.9995
4506.3544  -0.9993
4506.3741  -1.0002
4506.3938  -1.0003
4506.4136  -0.9999
4506.4333  -0.9987
4506.4531  -0.9975
4506.4728  -0.9988
4506.4925  -1.0000
4506.5123  -0.9992
4506.5320   0.9994
4506.5517   1.0003
4506.5715   0.9999
4506.5912   0.9984
4506.6109   0.9975
4506.6307   0.9992
4506.6504   0.9991
4506.6701   0.9983
4506.6899   0.9982
4506.7096   0.9984
4506.7294   0.9979
4506.7491   0.9970
4506.7688   0.9960
4506.7886   0.9962
4506.8083   0.9969
4506.8280   0.9967
4506.8478   0.9950
4506.8675   0.9930
4506.8872   0.9907
4506.9070   0.9889
4506.9267   0.9849
4506.9464   0.9830
4506.9662   0.9815
4506.9859   0.9799
4507.0057   0.9790
4507.0254   0.9778
4507.0451   0.9785
4507.0649   0.9791
4507.0846   0.9780
4507.1043   0.9762
4507.1241   0.9769
4507.1438   0.9776
4507.1635   0.9775
4507.1833   0.9788
4507.2030   0.9788
4507.2227   0.9811
4507.2425   0.9839
4507.2622   0.9864
4507.2819   0.9877
4507.3017   0.9898
4507.3214   0.9930
4507.3412   0.9952
4507.3609   0.9955
4507.3806   0.9986
4507.4004   0.9998
4507.4201   0.9990
4507.4398   1.0007
4507.4596   1.0005
4507.4793   0.9992
4507.4990  -0.9991
4507.5188  -0.9993
4507.5385  -0.9996
4507.5582  -0.9995
4507.5780  -0.9987
4507.5977  -1.0000
4507.6175  -1.0003
4507.6372  -1.0001
4507.6569  -1.0014
4507.6767  -1.0010
4507.6964  -1.0001
4507.7161  -0.9996
4507.7359  -0.9987
4507.7556  -1.0000
4507.7753  -1.0001
4507.7951  -0.9982
4507.8148  -0.9987
4507.8345  -1.0005
4507.8543  -1.0006
4507.8740  -1.0000
% 2601-4508280_103  0.9984  90
4507.4200  -1.0013
4507.4398  -1.0030
4507.4595  -1.0028
4507.4793  -1.0015
4507.4990  -1.0014
4507.5187  -1.0016
4507.5385  -1.0019
4507.5582  -1.0018
4507.5779  -1.0010
4507.5977  -1.0023
4507.6174  -1.0026
4507.6371  -1.0024
4507.6569  -1.0037
4507.6766  -1.0033
4507.6963  -1.0024
4507.7161  -1.0019
4507.7358  -1.0010
4507.7556  -1.0023
4507.7753  -1.0024
4507.7950  -1.0005
4507.8148  -1.0010
4507.8345  -1.0028
4507.8542   1.0029
4507.8740   1.0023
4507.8937   1.0014
4507.9134   1.0011
4507.9332   1.0004
4507.9529   0.9987
4507.9726   0.9923
4507.9924   0.9827
4508.0121   0.9695
4508.0319   0.9512
4508.0516   0.9270
4508.0713   0.8999
4508.0911   0.8715
4508.1108   0.8421
4508.1305   0.8156
4508.1503   0.7922
4508.1700   0.7738
4508.1897   0.7576
4508.2095   0.7472
4508.2292   0.7391
4508.2489   0.7331
4508.2687   0.7294
4508.2884   0.7294
4508.3081   0.7314
4508.3279   0.7360
4508.3476   0.7440
4508.3674   0.7543
4508.3871   0.7685
4508.4068   0.7859
4508.4266   0.8060
4508.4463   0.8296
4508.4660   0.8578
4508.4858   0.8867
4508.5055   0.9155
4508.5252   0.9419
4508.5450   0.9630
4508.5647   0.9787
4508.5844   0.9906
4508.6042   0.9979
4508.6239   0.9994
4508.6437   1.0002
4508.6634   1.0007
4508.6831   1.0024
4508.7029   1.0026
4508.7226   1.0012
4508.7423  -1.0025
4508.7621  -1.0048
4508.7818  -1.0026
4508.8015  -1.0027
4508.8213  -1.0033
4508.8410  -1.0028
4508.8607  -1.0027
4508.8805  -1.0030
4508.9002  -1.0021
4508.9200  -1.0017
4508.9397  -1.0047
4508.9594  -1.0047
4508.9792  -1.0040
4508.9989  -1.0037
4509.0186  -1.0020
4509.0384  -1.0003
4509.0581  -0.9963
4509.0778  -0.9931
4509.0976  -0.9913
4509.1173  -0.9891
4509.1370  -0.9875
4509.1568  -0.9868
4509.1765  -0.9856
% 2801-4509272_007  1.0010  78
4508.5451  -0.9605
4508.5648  -0.9761
4508.5845  -0.9880
4508.6043  -0.9953
4508.6240  -0.9968
4508.6437  -0.9976
4508.6635  -0.9981
4508.6832  -0.9998
4508.7029  -1.0000
4508.7227  -0.9986
4508.7424  -0.9999
4508.7621  -1.0022
4508.7819  -1.0000
4508.8016  -1.0001
4508.8214  -1.0007
4508.8411  -1.0002
4508.8608  -1.0001
4508.8806  -1.0004
4508.9003  -0.9995
4508.9200   0.9991
4508.9398   1.0021
4508.9595   1.0021
4508.9792   1.0014
4508.9990   1.0011
4509.0187   0.9994
4509.0384   0.9977
4509.0582   0.9937
4509.0779   0.9905
4509.0977   0.9887
4509.1174   0.9865
4509.1371   0.9849
4509.1569   0.9842
4509.1766   0.9830
4509.1963   0.9815
4509.2161   0.9809
4509.2358   0.9819
4509.2555   0.9822
4509.2753   0.9817
4509.2950   0.9805
4509.3147   0.9809
4509.3345   0.9815
4509.3542   0.9821
4509.3739   0.9836
4509.3937   0.9844
4509.4134   0.9862
4509.4332   0.9892
4509.4529   0.9906
4509.4726   0.9915
4509.4924   0.9933
4509.5121   0.9962
4509.5318   0.9987
4509.5516   0.9996
4509.5713   1.0002
4509.5910   0.9996
4509.6108   0.9995
4509.6305   0.9996
4509.6502   0.9991
4509.6700   0.9991
4509.6897  -0.9998
4509.7095  -0.9986
4509.7292  -0.9967
4509.7489  -0.9974
4509.7687  -0.9989
4509.7884  -1.0003
4509.8081  -1.0002
4509.8279  -0.9997
4509.8476  -0.9990
4509.8673  -0.9982
4509.8871  -0.9989
4509.9068  -0.9983
4509.9265  -0.9980
4509.9463  -0.9979
4509.9660  -0.9989
4509.9857  -1.0017
4510.0055  -1.0012
4510.0252  -1.0001
4510.0450  -1.0004
4510.0647  -1.0003
% 2601-4515333_099  0.9984  83
4514.4657  -0.9954
4514.4854  -0.9959
4514.5051  -0.9956
4514.5249  -0.9962
4514.5446  -0.9974
4514.5644  -0.9969
4514.5841  -0.9965
4514.6038  -0.9984
4514.6236  -0.9992
4514.6433  -0.9988
4514.6630  -0.9996
4514.6828  -1.0008
4514.7025  -1.0017
4514.7222  -1.0039
4514.7420  -1.0044
4514.7617  -1.0040
4514.7814  -1.0048
4514.8012  -1.0046
4514.8209  -1.0052
4514.8407  -1.0067
4514.8604  -1.0059
4514.8801  -1.0050
4514.8999  -1.0034
4514.9196   1.0031
4514.9393   1.0042
4514.9591   1.0036
4514.9788   1.0023
4514.9985   1.0016
4515.0183   0.9979
4515.0380   0.9917
4515.0577   0.9807
4515.0775   0.9648
4515.0972   0.9452
4515.1170   0.9208
4515.1367   0.8946
4515.1564   0.8677
4515.1762   0.8407
4515.1959   0.8182
4515.2156   0.7993
4515.2354   0.7842
4515.2551   0.7731
4515.2748   0.7651
4515.2946   0.7578
4515.3143   0.7539
4515.3340   0.7531
4515.3538   0.7520
4515.3735   0.7543
4515.3932   0.7586
4515.4130   0.7634
4515.4327   0.7723
4515.4525   0.7848
4515.4722   0.8003
4515.4919   0.8198
4515.5117   0.8433
4515.5314   0.8691
4515.5511   0.8959
4515.5709   0.9199
4515.5906   0.9390
4515.6103   0.9538
4515.6301   0.9654
4515.6498   0.9717
4515.6695   0.9752
4515.6893   0.9767
4515.7090   0.9771
4515.7288  -0.9788
4515.7485  -0.9802
4515.7682  -0.9807
4515.7880  -0.9819
4515.8077  -0.9845
4515.8274  -0.9869
4515.8472  -0.9892
4515.8669  -0.9914
4515.8866  -0.9935
4515.9064  -0.9936
4515.9261  -0.9939
4515.9458  -0.9953
4515.9656  -0.9958
4515.9853  -0.9970
4516.0050  -0.9977
4516.0248  -0.9986
4516.0445  -1.0005
4516.0643  -1.0036
4516.0840  -1.0031
% 2701-4516632_004  1.0030  68
4515.8867  -0.9889
4515.9064  -0.9890
4515.9261  -0.9893
4515.9459  -0.9907
4515.9656  -0.9912
4515.9853  -0.9924
4516.0051  -0.9931
4516.0248  -0.9940
4516.0446  -0.9959
4516.0643  -0.9990
4516.0840  -0.9985
4516.1038  -0.9989
4516.1235  -0.9985
4516.1432  -0.9971
4516.1630  -0.9988
4516.1827  -1.0016
4516.2024  -1.0009
4516.2222  -1.0001
4516.2419  -1.0009
4516.2616  -1.0003
4516.2814   1.0001
4516.3011   0.9989
4516.3209   0.9992
4516.3406   0.9985
4516.3603   0.9980
4516.3801   0.9980
4516.3998   0.9968
4516.4195   0.9966
4516.4393   0.9959
4516.4590   0.9945
4516.4787   0.9929
4516.4985   0.9922
4516.5182   0.9925
4516.5379   0.9916
4516.5577   0.9913
4516.5774   0.9907
4516.5971   0.9889
4516.6169   0.9906
4516.6366   0.9910
4516.6564   0.9901
4516.6761   0.9907
4516.6958   0.9913
4516.7156   0.9912
4516.7353   0.9922
4516.7550   0.9920
4516.7748   0.9922
4516.7945   0.9922
4516.8142   0.9918
4516.8340   0.9940
4516.8537   0.9953
4516.8734   0.9952
4516.8932   0.9967
4516.9129   0.9983
4516.9327  -0.9972
4516.9524  -0.9954
4516.9721  -0.9971
4516.9919  -0.9978
4517.0116  -0.9973
4517.0313  -0.9963
4517.0511  -0.9959
4517.0708  -0.9966
4517.0905  -0.9970
4517.1103  -0.9972
4517.1300  -0.9980
4517.1497  -0.9977
4517.1695  -0.9979
4517.1892  -0.9980
4517.2090  -0.9981
% 2600-4517524_002  1.0023  67
4516.9129  -0.9990
4516.9327  -0.9979
4516.9524  -0.9961
4516.9721  -0.9978
4516.9919  -0.9985
4517.0116  -0.9980
4517.0313  -0.9970
4517.0511  -0.9966
4517.0708  -0.9973
4517.0905  -0.9977
4517.1103  -0.9979
4517.1300  -0.9987
4517.1497  -0.9984
4517.1695  -0.9986
4517.1892  -0.9987
4517.2090   0.9988
4517.2287   0.9994
4517.2484   0.9985
4517.2682   0.9972
4517.2879   0.9976
4517.3076   0.9972
4517.3274   0.9965
4517.3471   0.9966
4517.3668   0.9957
4517.3866   0.9961
4517.4063   0.9967
4517.4260   0.9954
4517.4458   0.9956
4517.4655   0.9968
4517.4852   0.9959
4517.5050   0.9961
4517.5247   0.9968
4517.5445   0.9969
4517.5642   0.9946
4517.5839   0.9955
4517.6037   0.9975
4517.6234   0.9963
4517.6431   0.9969
4517.6629   0.9977
4517.6826   0.9972
4517.7023   0.9973
4517.7221   0.9978
4517.7418   0.9979
4517.7615   0.9989
4517.7813   0.9993
4517.8010   0.9990
4517.8208   0.9990
4517.8405   0.9994
4517.8602  -1.0013
4517.8800  -1.0016
4517.8997  -0.9993
4517.9194  -0.9993
4517.9392  -0.9999
4517.9589  -1.0001
4517.9786  -0.9994
4517.9984  -0.9991
4518.0181  -0.9995
4518.0378  -0.9984
4518.0576  -0.9971
4518.0773  -0.9980
4518.0971  -0.9957
4518.1168  -0.9909
4518.1365  -0.9893
4518.1563  -0.9893
4518.1760  -0.9865
4518.1957  -0.9840
4518.2155  -0.9848
% 2201-4518332_008  1.0026  83
4517.4260  -0.9951
4517.4457  -0.9953
4517.4654  -0.9965
4517.4852  -0.9956
4517.5049  -0.9958
4517.5246  -0.9965
4517.5444  -0.9966
4517.5641  -0.9943
4517.5838  -0.9952
4517.6036  -0.9972
4517.6233  -0.9960
4517.6431  -0.9966
4517.6628  -0.9974
4517.6825  -0.9969
4517.7023  -0.9970
4517.7220  -0.9975
4517.7417  -0.9976
4517.7615  -0.9986
4517.7812  -0.9990
4517.8009  -0.9987
4517.8207  -0.9987
4517.8404  -0.9991
4517.8601  -1.0010
4517.8799   1.0013
4517.8996   0.9990
4517.9194   0.9990
4517.9391   0.9996
4517.9588   0.9998
4517.9786   0.9991
4517.9983   0.9988
4518.0180   0.9992
4518.0378   0.9981
4518.0575   0.9968
4518.0772   0.9977
4518.0970   0.9954
4518.1167   0.9906
4518.1364   0.9890
4518.1562   0.9890
4518.1759   0.9862
4518.1957   0.9837
4518.2154   0.9845
4518.2351   0.9847
4518.2549   0.9837
4518.2746   0.9826
4518.2943   0.9828
4518.3141   0.9837
4518.3338   0.9851
4518.3535   0.9839
4518.3733   0.9829
4518.3930   0.9821
4518.4127   0.9831
4518.4325   0.9835
4518.4522   0.9835
4518.4719   0.9859
4518.4917   0.9857
4518.5114   0.9869
4518.5312   0.9897
4518.5509   0.9909
4518.5706   0.9940
4518.5904   0.9968
4518.6101   0.9990
4518.6298   0.9982
4518.6496   0.9985
4518.6693   0.9999
4518.6890   1.0012
4518.7088  -1.0000
4518.7285  -0.9980
4518.7482  -0.9981
4518.7680  -0.9982
4518.7877  -0.9970
4518.8075  -0.9958
4518.8272  -0.9953
4518.8469  -0.9942
4518.8667  -0.9942
4518.8864  -0.9940
4518.9061  -0.9925
4518.9259  -0.9929
4518.9456  -0.9930
4518.9653  -0.9919
4518.9851  -0.9927
4519.0048  -0.9929
4519.0245  -0.9942
4519.0443  -0.9942
% 2501-4518956_002  1.0016  61
4518.4128  -0.9841
4518.4325  -0.9845
4518.4522  -0.9845
4518.4720  -0.9869
4518.4917  -0.9867
4518.5114  -0.9879
4518.5312  -0.9907
4518.5509  -0.9919
4518.5706  -0.9950
4518.5904  -0.9978
4518.6101  -1.0000
4518.6298  -0.9992
4518.6496  -0.9995
4518.6693  -1.0009
4518.6891  -1.0022
4518.7088   1.0010
4518.7285   0.9990
4518.7483   0.9991
4518.7680   0.9992
4518.7877   0.9980
4518.8075   0.9968
4518.8272   0.9963
4518.8469   0.9952
4518.8667   0.9952
4518.8864   0.9950
4518.9061   0.9935
4518.9259   0.9939
4518.9456   0.9940
4518.9654   0.9929
4518.9851   0.9937
4519.0048   0.9939
4519.0246   0.9952
4519.0443   0.9952
4519.0640   0.9943
4519.0838   0.9962
4519.1035   0.9960
4519.1232   0.9963
4519.1430   0.9964
4519.1627   0.9960
4519.1824   0.9959
4519.2022   0.9973
4519.2219   0.9981
4519.2417   0.9985
4519.2614   0.9998
4519.2811   0.9989
4519.3009  -0.9988
4519.3206  -0.9986
4519.3403  -0.9977
4519.3601  -0.9989
4519.3798  -0.9995
4519.3995  -0.9985
4519.4193  -0.9984
4519.4390  -0.9979
4519.4587  -0.9980
4519.4785  -0.9975
4519.4982  -0.9975
4519.5179  -0.9983
4519.5377  -0.9982
4519.5574  -0.9975
4519.5772  -0.9970
4519.5969  -0.9967
% 2601-4520218_091  0.9984  85
4519.3404  -1.0009
4519.3601  -1.0021
4519.3799  -1.0027
4519.3996  -1.0017
4519.4193  -1.0016
4519.4391  -1.0011
4519.4588  -1.0012
4519.4785  -1.0007
4519.4983  -1.0007
4519.5180  -1.0015
4519.5378  -1.0014
4519.5575  -1.0007
4519.5772  -1.0002
4519.5970  -0.9999
4519.6167  -1.0013
4519.6364  -1.0015
4519.6562  -1.0012
4519.6759  -1.0024
4519.6956  -1.0027
4519.7154  -1.0015
4519.7351  -1.0010
4519.7548  -1.0017
4519.7746   1.0017
4519.7943   1.0006
4519.8141   0.9991
4519.8338   1.0002
4519.8535   1.0009
4519.8733   1.0003
4519.8930   0.9985
4519.9127   0.9940
4519.9325   0.9862
4519.9522   0.9738
4519.9719   0.9567
4519.9917   0.9359
4520.0114   0.9106
4520.0311   0.8822
4520.0509   0.8564
4520.0706   0.8343
4520.0904   0.8141
4520.1101   0.7977
4520.1298   0.7858
4520.1496   0.7760
4520.1693   0.7690
4520.1890   0.7640
4520.2088   0.7626
4520.2285   0.7623
4520.2482   0.7638
4520.2680   0.7681
4520.2877   0.7742
4520.3074   0.7834
4520.3272   0.7954
4520.3469   0.8105
4520.3666   0.8280
4520.3864   0.8494
4520.4061   0.8750
4520.4259   0.9018
4520.4456   0.9271
4520.4653   0.9508
4520.4851   0.9691
4520.5048   0.9829
4520.5245   0.9915
4520.5443   0.9959
4520.5640   0.9978
4520.5837   0.9989
4520.6035   0.9994
4520.6232  -0.9996
4520.6429  -1.0000
4520.6627  -1.0008
4520.6824  -1.0002
4520.7022  -1.0002
4520.7219  -1.0016
4520.7416  -0.9994
4520.7614  -0.9985
4520.7811  -1.0008
4520.8008  -1.0010
4520.8206  -0.9984
4520.8403  -0.9979
4520.8600  -0.9990
4520.8798  -0.9983
4520.8995  -0.9980
4520.9192  -0.9993
4520.9390  -1.0000
4520.9587  -1.0008
4520.9785  -1.0004
4520.9982  -0.9986
% 2601-4522628_115  0.9966 101
4521.6297  -1.0024
4521.6494  -1.0024
4521.6692  -1.0031
4521.6889  -1.0044
4521.7086  -1.0029
4521.7284  -1.0025
4521.7481  -1.0035
4521.7678  -1.0023
4521.7876  -1.0017
4521.8073  -1.0022
4521.8270  -1.0027
4521.8468  -1.0015
4521.8665  -1.0015
4521.8862  -1.0016
4521.9060  -1.0016
4521.9257  -1.0013
4521.9455  -1.0021
4521.9652  -1.0021
4521.9849  -1.0016
4522.0047  -1.0010
4522.0244  -1.0010
4522.0441  -1.0014
4522.0639  -1.0012
4522.0836  -1.0020
4522.1033  -1.0007
4522.1231   0.9994
4522.1428   0.9990
4522.1625   0.9993
4522.1823   0.9972
4522.2020   0.9956
4522.2218   0.9950
4522.2415   0.9945
4522.2612   0.9946
4522.2810   0.9934
4522.3007   0.9896
4522.3204   0.9819
4522.3402   0.9716
4522.3599   0.9563
4522.3796   0.9355
4522.3994   0.9110
4522.4191   0.8835
4522.4388   0.8528
4522.4586   0.8225
4522.4783   0.7939
4522.4980   0.7691
4522.5178   0.7492
4522.5375   0.7337
4522.5573   0.7214
4522.5770   0.7129
4522.5967   0.7073
4522.6165   0.7035
4522.6362   0.7042
4522.6559   0.7070
4522.6757   0.7123
4522.6954   0.7220
4522.7151   0.7328
4522.7349   0.7463
4522.7546   0.7663
4522.7743   0.7892
4522.7941   0.8164
4522.8138   0.8454
4522.8336   0.8754
4522.8533   0.9044
4522.8730   0.9302
4522.8928   0.9529
4522.9125   0.9704
4522.9322   0.9834
4522.9520   0.9917
4522.9717   0.9946
4522.9914   0.9966
4523.0112   0.9977
4523.0309   0.9976
4523.0506   0.9979
4523.0704   0.9981
4523.0901   0.9986
4523.1099   0.9989
4523.1296  -0.9994
4523.1493  -0.9981
4523.1691  -0.9967
4523.1888  -0.9955
4523.2085  -0.9952
4523.2283  -0.9977
4523.2480  -0.9986
4523.2677  -0.9968
4523.2875  -0.9964
4523.3072  -0.9964
4523.3269  -0.9958
4523.3467  -0.9983
4523.3664  -0.9994
4523.3861  -0.9975
4523.4059  -0.9969
4523.4256  -0.9982
4523.4454  -0.9994
4523.4651  -0.9988
4523.4848  -0.9978
4523.5046  -0.9967
4523.5243  -0.9972
4523.5440  -0.9987
4523.5638  -0.9982
4523.5835  -0.9985
4523.6032  -1.0003
% 2600-4528614_050  1.0014  98
4527.5626  -0.9995
4527.5825  -1.0002
4527.6024  -0.9991
4527.6223  -0.9996
4527.6422  -0.9986
4527.6621  -0.9985
4527.6820  -1.0003
4527.7019  -0.9993
4527.7217  -0.9996
4527.7416  -1.0005
4527.7615  -1.0000
4527.7814  -0.9996
4527.8013  -1.0009
4527.8212  -1.0024
4527.8411  -1.0017
4527.8610  -1.0017
4527.8809  -1.0023
4527.9008  -1.0016
4527.9207  -1.0016
4527.9406  -1.0015
4527.9605  -1.0010
4527.9804  -1.0012
4528.0003  -1.0006
4528.0202  -1.0020
4528.0401  -1.0036
4528.0600  -1.0029
4528.0799   1.0036
4528.0998   1.0023
4528.1196   1.0004
4528.1395   1.0010
4528.1594   1.0024
4528.1793   1.0015
4528.1992   1.0008
4528.2191   0.9969
4528.2390   0.9938
4528.2589   0.9901
4528.2788   0.9846
4528.2987   0.9819
4528.3186   0.9777
4528.3385   0.9711
4528.3584   0.9646
4528.3783   0.9535
4528.3982   0.9397
4528.4181   0.9259
4528.4380   0.9152
4528.4579   0.9052
4528.4778   0.8972
4528.4977   0.8920
4528.5175   0.8871
4528.5374   0.8827
4528.5573   0.8802
4528.5772   0.8780
4528.5971   0.8760
4528.6170   0.8768
4528.6369   0.8784
4528.6568   0.8833
4528.6767   0.8902
4528.6966   0.8945
4528.7165   0.9011
4528.7364   0.9100
4528.7563   0.9188
4528.7762   0.9269
4528.7961   0.9374
4528.8160   0.9485
4528.8359   0.9605
4528.8558   0.9735
4528.8757   0.9844
4528.8955   0.9907
4528.9154   0.9940
4528.9353   0.9964
4528.9552   0.9979
4528.9751   0.9981
4528.9950   0.9979
4529.0149   0.9982
4529.0348   0.9990
4529.0547  -0.9987
4529.0746  -0.9979
4529.0945  -0.9978
4529.1144  -0.9997
4529.1343  -1.0000
4529.1542  -0.9992
4529.1741  -0.9990
4529.1940  -0.9967
4529.2139  -0.9943
4529.2338  -0.9919
4529.2537  -0.9871
4529.2736  -0.9783
4529.2934  -0.9707
4529.3133  -0.9647
4529.3332  -0.9581
4529.3531  -0.9529
4529.3730  -0.9511
4529.3929  -0.9474
4529.4128  -0.9419
4529.4327  -0.9410
4529.4526  -0.9407
4529.4725  -0.9386
4529.4924  -0.9375
% 2401-4539595_021  1.0027  90
4538.8033  -0.9916
4538.8232  -0.9930
4538.8431  -0.9942
4538.8629  -0.9947
4538.8828  -0.9933
4538.9027  -0.9933
4538.9226  -0.9938
4538.9425  -0.9941
4538.9624  -0.9943
4538.9823  -0.9953
4539.0022  -0.9962
4539.0221  -0.9964
4539.0420  -0.9970
4539.0619  -0.9974
4539.0818  -0.9976
4539.1017  -0.9969
4539.1216  -0.9976
4539.1415  -0.9984
4539.1614  -0.9982
4539.1813  -0.9988
4539.2012  -1.0002
4539.2211   1.0014
4539.2410   0.9992
4539.2608   0.9978
4539.2807   0.9969
4539.3006   0.9971
4539.3205   0.9972
4539.3404   0.9924
4539.3603   0.9877
4539.3802   0.9825
4539.4001   0.9759
4539.4200   0.9707
4539.4399   0.9674
4539.4598   0.9632
4539.4797   0.9600
4539.4996   0.9583
4539.5195   0.9564
4539.5394   0.9540
4539.5593   0.9521
4539.5792   0.9517
4539.5991   0.9519
4539.6190   0.9517
4539.6389   0.9521
4539.6587   0.9522
4539.6786   0.9520
4539.6985   0.9536
4539.7184   0.9572
4539.7383   0.9594
4539.7582   0.9618
4539.7781   0.9646
4539.7980   0.9685
4539.8179   0.9755
4539.8378   0.9821
4539.8577   0.9871
4539.8776   0.9907
4539.8975   0.9916
4539.9174   0.9933
4539.9373   0.9944
4539.9572   0.9940
4539.9771   0.9938
4539.9970   0.9951
4540.0169   0.9990
4540.0368   0.9995
4540.0566   0.9976
4540.0765   0.9973
4540.0964   0.9984
4540.1163  -0.9995
4540.1362  -0.9998
4540.1561  -0.9995
4540.1760  -0.9997
4540.1959  -0.9982
4540.2158  -0.9978
4540.2357  -0.9999
4540.2556  -0.9997
4540.2755  -0.9984
4540.2954  -0.9973
4540.3153  -0.9974
4540.3352  -0.9987
4540.3551  -0.9980
4540.3750  -0.9966
4540.3949  -0.9958
4540.4148  -0.9955
4540.4346  -0.9971
4540.4545  -0.9960
4540.4744  -0.9940
4540.4943  -0.9951
4540.5142  -0.9940
4540.5341  -0.9925
4540.5540  -0.9921
4540.5739  -0.9911
% 2601-4541516_070  1.0011  84
4540.7132  -0.9945
4540.7331  -0.9949
4540.7530  -0.9954
4540.7729  -0.9954
4540.7928  -0.9955
4540.8126  -0.9944
4540.8325  -0.9947
4540.8524  -0.9928
4540.8723  -0.9907
4540.8922  -0.9898
4540.9121  -0.9900
4540.9320  -0.9906
4540.9519  -0.9918
4540.9718  -0.9927
4540.9917  -0.9919
4541.0116  -0.9917
4541.0315  -0.9921
4541.0514  -0.9927
4541.0713  -0.9933
4541.0912  -0.9917
4541.1111  -0.9914
4541.1310   0.9923
4541.1509   0.9909
4541.1708   0.9902
4541.1907   0.9907
4541.2105   0.9891
4541.2304   0.9846
4541.2503   0.9767
4541.2702   0.9643
4541.2901   0.9476
4541.3100   0.9297
4541.3299   0.9096
4541.3498   0.8895
4541.3697   0.8714
4541.3896   0.8570
4541.4095   0.8470
4541.4294   0.8384
4541.4493   0.8310
4541.4692   0.8263
4541.4891   0.8232
4541.5090   0.8220
4541.5289   0.8221
4541.5488   0.8233
4541.5687   0.8266
4541.5886   0.8318
4541.6084   0.8387
4541.6283   0.8476
4541.6482   0.8574
4541.6681   0.8712
4541.6880   0.8883
4541.7079   0.9072
4541.7278   0.9270
4541.7477   0.9488
4541.7676   0.9669
4541.7875   0.9805
4541.8074   0.9903
4541.8273   0.9974
4541.8472   1.0002
4541.8671   0.9997
4541.8870   0.9997
4541.9069   1.0003
4541.9268   0.9997
4541.9467  -1.0000
4541.9666  -1.0010
4541.9865  -1.0011
4542.0063  -1.0010
4542.0262  -1.0009
4542.0461  -1.0000
4542.0660  -1.0004
4542.0859  -1.0012
4542.1058  -1.0011
4542.1257  -1.0000
4542.1456  -0.9990
4542.1655  -0.9991
4542.1854  -0.9994
4542.2053  -0.9992
4542.2252  -0.9997
4542.2451  -0.9996
4542.2650  -0.9984
4542.2849  -0.9991
4542.3048  -0.9998
4542.3247  -0.9999
4542.3446  -0.9993
4542.3645  -0.9981
% 2201-4544016_005  0.9987  72
4543.2597  -1.0016
4543.2796  -1.0029
4543.2995  -1.0006
4543.3194  -1.0001
4543.3393  -1.0016
4543.3592  -1.0016
4543.3790  -1.0004
4543.3989  -1.0006
4543.4188  -1.0002
4543.4387  -0.9998
4543.4586  -1.0005
4543.4785  -1.0002
4543.4984  -1.0003
4543.5183  -1.0023
4543.5382  -1.0005
4543.5581  -0.9993
4543.5780  -1.0002
4543.5979  -1.0004
4543.6178  -0.9998
4543.6377   0.9994
4543.6576   0.9998
4543.6775   0.9992
4543.6974   1.0002
4543.7173   1.0015
4543.7372   1.0003
4543.7571   0.9984
4543.7769   0.9959
4543.7968   0.9939
4543.8167   0.9934
4543.8366   0.9929
4543.8565   0.9913
4543.8764   0.9902
4543.8963   0.9898
4543.9162   0.9903
4543.9361   0.9899
4543.9560   0.9881
4543.9759   0.9875
4543.9958   0.9880
4544.0157   0.9889
4544.0356   0.9882
4544.0555   0.9881
4544.0754   0.9877
4544.0953   0.9884
4544.1152   0.9899
4544.1351   0.9906
4544.1550   0.9913
4544.1748   0.9918
4544.1947   0.9935
4544.2146   0.9945
4544.2345   0.9958
4544.2544   0.9960
4544.2743   0.9979
4544.2942   0.9997
4544.3141   1.0005
4544.3340   0.9988
4544.3539  -0.9986
4544.3738  -0.9996
4544.3937  -0.9981
4544.4136  -0.9977
4544.4335  -0.9981
4544.4534  -0.9985
4544.4733  -0.9968
4544.4932  -0.9956
4544.5131  -0.9969
4544.5330  -0.9966
4544.5529  -0.9968
4544.5727  -0.9971
4544.5926  -0.9961
4544.6125  -0.9950
4544.6324  -0.9948
4544.6523  -0.9947
4544.6722  -0.9956
% 2201-4545133_009  0.9980  77
4544.4335  -0.9988
4544.4534  -0.9992
4544.4733  -0.9975
4544.4932  -0.9963
4544.5131  -0.9976
4544.5330  -0.9973
4544.5528  -0.9975
4544.5727  -0.9978
4544.5926  -0.9968
4544.6125  -0.9957
4544.6324  -0.9955
4544.6523  -0.9954
4544.6722  -0.9963
4544.6921  -0.9969
4544.7120  -0.9960
4544.7319  -0.9974
4544.7518  -0.9973
4544.7717  -0.9960
4544.7916   0.9970
4544.8115   0.9989
4544.8314   0.9987
4544.8513   0.9974
4544.8712   0.9964
4544.8911   0.9944
4544.9110   0.9912
4544.9308   0.9894
4544.9507   0.9884
4544.9706   0.9866
4544.9905   0.9847
4545.0104   0.9837
4545.0303   0.9821
4545.0502   0.9803
4545.0701   0.9809
4545.0900   0.9806
4545.1099   0.9797
4545.1298   0.9807
4545.1497   0.9805
4545.1696   0.9787
4545.1895   0.9796
4545.2094   0.9807
4545.2293   0.9797
4545.2492   0.9795
4545.2691   0.9798
4545.2890   0.9820
4545.3089   0.9842
4545.3287   0.9856
4545.3486   0.9886
4545.3685   0.9924
4545.3884   0.9943
4545.4083   0.9957
4545.4282   0.9976
4545.4481   0.9993
4545.4680   0.9999
4545.4879   1.0006
4545.5078   0.9992
4545.5277   0.9980
4545.5476   0.9994
4545.5675  -0.9993
4545.5874  -1.0005
4545.6073  -1.0020
4545.6272  -1.0013
4545.6471  -1.0018
4545.6670  -1.0027
4545.6869  -1.0025
4545.7068  -1.0020
4545.7266  -1.0015
4545.7465  -1.0003
4545.7664  -0.9980
4545.7863  -0.9966
4545.8062  -0.9978
4545.8261  -0.9992
4545.8460  -0.9995
4545.8659  -0.9993
4545.8858  -0.9982
4545.9057  -0.9966
4545.9256  -0.9975
4545.9455  -0.9990
% 2400-4545953_002  1.0005  68
4545.3288  -0.9831
4545.3487  -0.9861
4545.3686  -0.9899
4545.3885  -0.9918
4545.4084  -0.9932
4545.4283  -0.9951
4545.4482  -0.9968
4545.4681  -0.9974
4545.4880  -0.9981
4545.5079  -0.9967
4545.5278  -0.9955
4545.5476  -0.9969
4545.5675  -0.9968
4545.5874  -0.9980
4545.6073  -0.9995
4545.6272  -0.9988
4545.6471   0.9993
4545.6670   1.0002
4545.6869   1.0000
4545.7068   0.9995
4545.7267   0.9990
4545.7466   0.9978
4545.7665   0.9955
4545.7864   0.9941
4545.8063   0.9953
4545.8262   0.9967
4545.8461   0.9970
4545.8660   0.9968
4545.8859   0.9957
4545.9058   0.9941
4545.9257   0.9950
4545.9455   0.9965
4545.9654   0.9955
4545.9853   0.9960
4546.0052   0.9966
4546.0251   0.9952
4546.0450   0.9952
4546.0649   0.9957
4546.0848   0.9956
4546.1047   0.9966
4546.1246   0.9970
4546.1445   0.9971
4546.1644   0.9982
4546.1843   0.9987
4546.2042   1.0001
4546.2241   1.0002
4546.2440   0.9997
4546.2639   1.0005
4546.2838   1.0007
4546.3037   0.9996
4546.3235  -1.0000
4546.3434  -0.9996
4546.3633  -0.9984
4546.3832  -0.9997
4546.4031  -1.0000
4546.4230  -0.9982
4546.4429  -0.9967
4546.4628  -0.9967
4546.4827  -0.9965
4546.5026  -0.9953
4546.5225  -0.9937
4546.5424  -0.9929
4546.5623  -0.9941
4546.5822  -0.9940
4546.6021  -0.9930
4546.6220  -0.9933
4546.6419  -0.9924
4546.6618  -0.9920
% 2600-4547847_009  1.0019  76
4547.1393  -0.9854
4547.1592  -0.9865
4547.1791  -0.9884
4547.1990  -0.9900
4547.2189  -0.9892
4547.2387  -0.9892
4547.2586  -0.9909
4547.2785  -0.9918
4547.2984  -0.9920
4547.3183  -0.9914
4547.3382  -0.9911
4547.3581  -0.9901
4547.3780  -0.9896
4547.3979  -0.9917
4547.4178  -0.9939
4547.4377  -0.9951
4547.4576  -0.9954
4547.4775  -0.9965
4547.4974   0.9992
4547.5173   1.0005
4547.5372   1.0003
4547.5571   0.9998
4547.5770   0.9982
4547.5969   0.9958
4547.6168   0.9942
4547.6366   0.9929
4547.6565   0.9899
4547.6764   0.9873
4547.6963   0.9853
4547.7162   0.9825
4547.7361   0.9806
4547.7560   0.9790
4547.7759   0.9782
4547.7958   0.9781
4547.8157   0.9780
4547.8356   0.9778
4547.8555   0.9776
4547.8754   0.9761
4547.8953   0.9758
4547.9152   0.9776
4547.9351   0.9787
4547.9550   0.9801
4547.9749   0.9822
4547.9948   0.9835
4548.0146   0.9855
4548.0345   0.9874
4548.0544   0.9892
4548.0743   0.9927
4548.0942   0.9954
4548.1141   0.9976
4548.1340   0.9994
4548.1539   0.9989
4548.1738   0.9992
4548.1937   1.0000
4548.2136   0.9987
4548.2335   0.9984
4548.2534  -0.9990
4548.2733  -1.0000
4548.2932  -1.0004
4548.3131  -1.0003
4548.3330  -1.0005
4548.3529  -1.0000
4548.3728  -1.0001
4548.3927  -0.9999
4548.4125  -0.9988
4548.4324  -0.9977
4548.4523  -0.9979
4548.4722  -0.9978
4548.4921  -0.9970
4548.5120  -0.9980
4548.5319  -0.9984
4548.5518  -0.9978
4548.5717  -0.9980
4548.5916  -0.9990
4548.6115  -0.9987
4548.6314  -0.9988
% 2201-4552293_007  1.0036  78
4551.5161  -0.9975
4551.5360  -0.9983
4551.5559  -0.9981
4551.5758  -0.9973
4551.5957  -0.9982
4551.6155  -0.9992
4551.6354  -0.9995
4551.6553  -0.9998
4551.6752  -0.9995
4551.6951  -0.9983
4551.7150  -0.9975
4551.7349  -0.9984
4551.7548  -1.0000
4551.7747  -1.0003
4551.7946  -1.0003
4551.8145  -1.0003
4551.8344  -0.9998
4551.8543  -1.0000
4551.8742  -1.0010
4551.8941  -1.0007
4551.9140  -0.9992
4551.9339  -0.9999
4551.9538   1.0005
4551.9737   0.9988
4551.9936   0.9967
4552.0134   0.9978
4552.0333   0.9981
4552.0532   0.9973
4552.0731   0.9967
4552.0930   0.9943
4552.1129   0.9935
4552.1328   0.9927
4552.1527   0.9921
4552.1726   0.9918
4552.1925   0.9909
4552.2124   0.9898
4552.2323   0.9890
4552.2522   0.9885
4552.2721   0.9875
4552.2920   0.9859
4552.3119   0.9858
4552.3318   0.9868
4552.3517   0.9852
4552.3716   0.9839
4552.3915   0.9857
4552.4113   0.9863
4552.4312   0.9860
4552.4511   0.9871
4552.4710   0.9868
4552.4909   0.9875
4552.5108   0.9881
4552.5307   0.9903
4552.5506   0.9914
4552.5705   0.9935
4552.5904   0.9953
4552.6103   0.9956
4552.6302   0.9948
4552.6501   0.9947
4552.6700   0.9966
4552.6899   0.9955
4552.7098  -0.9956
4552.7297  -0.9969
4552.7496  -0.9965
4552.7695  -0.9966
4552.7894  -0.9993
4552.8092  -1.0006
4552.8291  -0.9994
4552.8490  -0.9986
4552.8689  -0.9997
4552.8888  -1.0008
4552.9087  -0.9999
4552.9286  -1.0008
4552.9485  -1.0009
4552.9684  -1.0003
4552.9883  -0.9994
4553.0082  -1.0000
4553.0281  -1.0002
4553.0480  -0.9987
% 5601-4554034_094  1.0023  92
4553.1277  -0.9997
4553.1475  -0.9999
4553.1674  -0.9994
4553.1873  -0.9985
4553.2072  -0.9978
4553.2271  -0.9977
4553.2470  -0.9987
4553.2669  -0.9978
4553.2868  -0.9966
4553.3067  -0.9973
4553.3266  -0.9976
4553.3465  -0.9968
4553.3664  -0.9968
4553.3863  -0.9984
4553.4062  -0.9990
4553.4261  -0.9993
4553.4460  -1.0002
4553.4659  -0.9989
4553.4858  -0.9973
4553.5057  -0.9986
4553.5256  -1.0000
4553.5454  -0.9995
4553.5653  -0.9997
4553.5852   1.0003
4553.6051   0.9997
4553.6250   1.0009
4553.6449   0.9995
4553.6648   0.9981
4553.6847   0.9988
4553.7046   0.9975
4553.7245   0.9932
4553.7444   0.9838
4553.7643   0.9709
4553.7842   0.9520
4553.8041   0.9294
4553.8240   0.9051
4553.8439   0.8770
4553.8638   0.8500
4553.8837   0.8274
4553.9036   0.8086
4553.9234   0.7936
4553.9433   0.7815
4553.9632   0.7719
4553.9831   0.7641
4554.0030   0.7613
4554.0229   0.7595
4554.0428   0.7602
4554.0627   0.7617
4554.0826   0.7651
4554.1025   0.7720
4554.1224   0.7815
4554.1423   0.7933
4554.1622   0.8084
4554.1821   0.8272
4554.2020   0.8494
4554.2219   0.8747
4554.2418   0.9019
4554.2617   0.9267
4554.2816   0.9503
4554.3015   0.9686
4554.3213   0.9811
4554.3412   0.9904
4554.3611   0.9972
4554.3810   0.9984
4554.4009   0.9996
4554.4208   1.0002
4554.4407   1.0006
4554.4606   0.9999
4554.4805   0.9988
4554.5004  -0.9991
4554.5203  -1.0006
4554.5402  -0.9990
4554.5601  -1.0000
4554.5800  -1.0010
4554.5999  -0.9993
4554.6198  -0.9987
4554.6397  -0.9978
4554.6596  -0.9969
4554.6795  -0.9960
4554.6994  -0.9925
4554.7192  -0.9840
4554.7391  -0.9730
4554.7590  -0.9592
4554.7789  -0.9384
4554.7988  -0.9181
4554.8187  -0.9018
4554.8386  -0.8855
4554.8585  -0.8704
4554.8784  -0.8593
4554.8983  -0.8518
4554.9182  -0.8459
4554.9381  -0.8413
% 2401-4554988_064  1.0028  88
4554.0826  -0.7648
4554.1025  -0.7716
4554.1224  -0.7811
4554.1423  -0.7929
4554.1622  -0.8080
4554.1821  -0.8268
4554.2020  -0.8489
4554.2219  -0.8742
4554.2418  -0.9015
4554.2617  -0.9262
4554.2816  -0.9498
4554.3015  -0.9681
4554.3213  -0.9807
4554.3412  -0.9899
4554.3611  -0.9967
4554.3810  -0.9979
4554.4009  -0.9991
4554.4208  -0.9997
4554.4407  -1.0001
4554.4606  -0.9994
4554.4805  -0.9983
4554.5004  -0.9986
4554.5203  -1.0001
4554.5402   0.9985
4554.5601   0.9995
4554.5800   1.0005
4554.5999   0.9988
4554.6198   0.9982
4554.6397   0.9973
4554.6596   0.9964
4554.6795   0.9955
4554.6993   0.9920
4554.7192   0.9836
4554.7391   0.9725
4554.7590   0.9587
4554.7789   0.9380
4554.7988   0.9176
4554.8187   0.9014
4554.8386   0.8850
4554.8585   0.8700
4554.8784   0.8589
4554.8983   0.8514
4554.9182   0.8455
4554.9381   0.8408
4554.9580   0.8379
4554.9779   0.8361
4554.9978   0.8357
4555.0177   0.8370
4555.0376   0.8400
4555.0575   0.8434
4555.0774   0.8485
4555.0972   0.8577
4555.1171   0.8657
4555.1370   0.8759
4555.1569   0.8907
4555.1768   0.9078
4555.1967   0.9278
4555.2166   0.9477
4555.2365   0.9662
4555.2564   0.9792
4555.2763   0.9883
4555.2962   0.9957
4555.3161   0.9975
4555.3360   0.9973
4555.3559   0.9988
4555.3758   1.0001
4555.3957   1.0000
4555.4156  -0.9990
4555.4355  -0.9991
4555.4554  -0.9987
4555.4753  -0.9976
4555.4951  -0.9985
4555.5150  -0.9992
4555.5349  -0.9979
4555.5548  -0.9965
4555.5747  -0.9918
4555.5946  -0.9829
4555.6145  -0.9694
4555.6344  -0.9515
4555.6543  -0.9296
4555.6742  -0.9043
4555.6941  -0.8772
4555.7140  -0.8481
4555.7339  -0.8213
4555.7538  -0.7989
4555.7737  -0.7802
4555.7936  -0.7661
4555.8135  -0.7551
% 2601-4555887_110  1.0020  83
4555.0176  -0.8376
4555.0375  -0.8407
4555.0574  -0.8441
4555.0773  -0.8492
4555.0972  -0.8584
4555.1171  -0.8664
4555.1370  -0.8766
4555.1568  -0.8914
4555.1767  -0.9085
4555.1966  -0.9285
4555.2165  -0.9485
4555.2364  -0.9670
4555.2563  -0.9799
4555.2762  -0.9891
4555.2961  -0.9965
4555.3160  -0.9983
4555.3359  -0.9981
4555.3558  -0.9996
4555.3757  -1.0009
4555.3956  -1.0008
4555.4155  -0.9998
4555.4354  -0.9999
4555.4553  -0.9995
4555.4752   0.9984
4555.4951   0.9993
4555.5150   1.0000
4555.5348   0.9987
4555.5547   0.9973
4555.5746   0.9926
4555.5945   0.9837
4555.6144   0.9702
4555.6343   0.9523
4555.6542   0.9303
4555.6741   0.9050
4555.6940   0.8779
4555.7139   0.8488
4555.7338   0.8220
4555.7537   0.7995
4555.7736   0.7808
4555.7935   0.7668
4555.8134   0.7557
4555.8333   0.7465
4555.8532   0.7400
4555.8731   0.7363
4555.8930   0.7324
4555.9129   0.7294
4555.9327   0.7312
4555.9526   0.7345
4555.9725   0.7415
4555.9924   0.7523
4556.0123   0.7668
4556.0322   0.7856
4556.0521   0.8083
4556.0720   0.8338
4556.0919   0.8616
4556.1118   0.8877
4556.1317   0.9120
4556.1516   0.9322
4556.1715   0.9466
4556.1914   0.9570
4556.2113   0.9645
4556.2312   0.9690
4556.2511   0.9694
4556.2710   0.9698
4556.2909  -0.9721
4556.3108  -0.9736
4556.3306  -0.9758
4556.3505  -0.9805
4556.3704  -0.9834
4556.3903  -0.9883
4556.4102  -0.9911
4556.4301  -0.9913
4556.4500  -0.9917
4556.4699  -0.9918
4556.4898  -0.9919
4556.5097  -0.9929
4556.5296  -0.9929
4556.5495  -0.9943
4556.5694  -0.9959
4556.5893  -0.9957
4556.6092  -0.9992
4556.6291  -1.0007
4556.6490  -1.0009
% 2401-4558650_121  0.9993  97
4557.6836  -1.0046
4557.7035  -1.0046
4557.7234  -1.0033
4557.7433  -1.0026
4557.7632  -1.0023
4557.7831  -1.0034
4557.8030  -1.0046
4557.8229  -1.0040
4557.8428  -1.0030
4557.8627  -1.0045
4557.8825  -1.0040
4557.9024  -1.0046
4557.9223  -1.0042
4557.9422  -1.0036
4557.9621  -1.0027
4557.9820  -1.0014
4558.0019  -1.0013
4558.0218  -1.0015
4558.0417  -1.0018
4558.0616  -1.0006
4558.0815  -1.0007
4558.1014  -0.9992
4558.1213  -0.9991
4558.1412  -0.9996
4558.1611  -1.0003
4558.1810   0.9987
4558.2009   0.9965
4558.2208   0.9967
4558.2407   0.9971
4558.2606   0.9967
4558.2804   0.9967
4558.3003   0.9950
4558.3202   0.9900
4558.3401   0.9833
4558.3600   0.9722
4558.3799   0.9548
4558.3998   0.9331
4558.4197   0.9071
4558.4396   0.8780
4558.4595   0.8478
4558.4794   0.8184
4558.4993   0.7903
4558.5192   0.7661
4558.5391   0.7470
4558.5590   0.7310
4558.5789   0.7167
4558.5988   0.7059
4558.6187   0.6986
4558.6386   0.6939
4558.6584   0.6934
4558.6783   0.6960
4558.6982   0.7018
4558.7181   0.7107
4558.7380   0.7216
4558.7579   0.7364
4558.7778   0.7554
4558.7977   0.7783
4558.8176   0.8055
4558.8375   0.8356
4558.8574   0.8674
4558.8773   0.8957
4558.8972   0.9234
4558.9171   0.9446
4558.9370   0.9614
4558.9569   0.9745
4558.9768   0.9837
4558.9967   0.9897
4559.0166   0.9926
4559.0365   0.9970
4559.0563   1.0003
4559.0762   1.0011
4559.0961   1.0019
4559.1160   1.0015
4559.1359  -1.0024
4559.1558  -1.0031
4559.1757  -1.0036
4559.1956  -1.0040
4559.2155  -1.0028
4559.2354  -1.0023
4559.2553  -1.0027
4559.2752  -1.0027
4559.2951  -1.0015
4559.3150  -1.0006
4559.3349  -1.0007
4559.3548  -1.0000
4559.3747  -0.9986
4559.3946  -0.9969
4559.4145  -0.9977
4559.4344  -0.9978
4559.4542  -0.9961
4559.4741  -0.9963
4559.4940  -0.9974
4559.5139  -0.9987
4559.5338  -0.9981
4559.5537  -0.9975
4559.5736  -0.9981
4559.5935  -0.9991
% 2601-4559545_002  1.0027  58
4558.8574  -0.8645
4558.8772  -0.8927
4558.8971  -0.9202
4558.9170  -0.9414
4558.9369  -0.9581
4558.9568  -0.9712
4558.9767  -0.9804
4558.9966  -0.9863
4559.0165  -0.9892
4559.0364  -0.9936
4559.0563  -0.9969
4559.0762  -0.9977
4559.0961  -0.9985
4559.1160  -0.9981
4559.1359  -0.9990
4559.1558  -0.9997
4559.1757  -1.0002
4559.1956   1.0006
4559.2155   0.9994
4559.2354   0.9989
4559.2552   0.9993
4559.2751   0.9993
4559.2950   0.9981
4559.3149   0.9972
4559.3348   0.9973
4559.3547   0.9966
4559.3746   0.9952
4559.3945   0.9935
4559.4144   0.9943
4559.4343   0.9944
4559.4542   0.9927
4559.4741   0.9929
4559.4940   0.9940
4559.5139   0.9953
4559.5338   0.9947
4559.5537   0.9941
4559.5736   0.9947
4559.5935   0.9957
4559.6134   0.9966
4559.6333   0.9957
4559.6531   0.9970
4559.6730   0.9976
4559.6929   0.9963
4559.7128   0.9964
4559.7327   0.9967
4559.7526   0.9956
4559.7725  -0.9965
4559.7924  -0.9999
4559.8123  -0.9992
4559.8322  -0.9974
4559.8521  -0.9972
4559.8720  -0.9974
4559.8919  -0.9962
4559.9118  -0.9970
4559.9317  -0.9985
4559.9516  -0.9980
4559.9715  -0.9987
4559.9914  -0.9964
% 5801-4562359_003  1.0024  66
4561.7620  -0.9995
4561.7819  -0.9984
4561.8018  -0.9985
4561.8217  -0.9983
4561.8416  -0.9986
4561.8615  -0.9977
4561.8814  -0.9971
4561.9013  -0.9988
4561.9212  -0.9991
4561.9411  -0.9979
4561.9609  -0.9984
4561.9808  -0.9998
4562.0007  -0.9989
4562.0206  -0.9987
4562.0405  -0.9989
4562.0604   0.9985
4562.0803   1.0001
4562.1002   1.0004
4562.1201   0.9983
4562.1400   0.9957
4562.1599   0.9962
4562.1798   0.9966
4562.1997   0.9953
4562.2196   0.9947
4562.2395   0.9948
4562.2594   0.9951
4562.2793   0.9957
4562.2992   0.9946
4562.3191   0.9922
4562.3390   0.9929
4562.3588   0.9950
4562.3787   0.9943
4562.3986   0.9938
4562.4185   0.9953
4562.4384   0.9958
4562.4583   0.9940
4562.4782   0.9936
4562.4981   0.9950
4562.5180   0.9957
4562.5379   0.9956
4562.5578   0.9957
4562.5777   0.9973
4562.5976   0.9993
4562.6175   1.0001
4562.6374   1.0001
4562.6573   0.9992
4562.6772   1.0000
4562.6971   1.0013
4562.7170  -0.9995
4562.7368  -0.9984
4562.7567  -1.0007
4562.7766  -1.0009
4562.7965  -1.0004
4562.8164  -0.9994
4562.8363  -1.0002
4562.8562  -1.0000
4562.8761  -0.9984
4562.8960  -0.9983
4562.9159  -0.9990
4562.9358  -0.9971
4562.9557  -0.9958
4562.9756  -0.9965
4562.9955  -0.9968
4563.0154  -0.9964
4563.0353  -0.9969
4563.0552  -0.9967
% 2201-4563757_086  0.9984  81
4562.9491  -0.9987
4562.9692  -1.0005
4562.9892  -1.0015
4563.0093  -1.0006
4563.0294  -1.0002
4563.0494  -0.9998
4563.0695  -0.9990
4563.0895  -1.0002
4563.1096  -1.0007
4563.1296  -0.9991
4563.1497  -0.9983
4563.1698  -0.9982
4563.1898  -0.9967
4563.2099  -0.9976
4563.2299  -0.9993
4563.2500  -0.9983
4563.2700  -0.9969
4563.2901  -0.9978
4563.3102  -0.9999
4563.3302  -0.9984
4563.3503   0.9979
4563.3703   0.9998
4563.3904   1.0000
4563.4104   0.9984
4563.4305   0.9974
4563.4506   0.9934
4563.4706   0.9865
4563.4907   0.9768
4563.5107   0.9593
4563.5308   0.9380
4563.5508   0.9165
4563.5709   0.8919
4563.5910   0.8661
4563.6110   0.8426
4563.6311   0.8243
4563.6511   0.8105
4563.6712   0.7998
4563.6912   0.7909
4563.7113   0.7841
4563.7314   0.7815
4563.7514   0.7808
4563.7715   0.7813
4563.7915   0.7827
4563.8116   0.7849
4563.8316   0.7922
4563.8517   0.8008
4563.8717   0.8109
4563.8918   0.8248
4563.9119   0.8410
4563.9319   0.8615
4563.9520   0.8867
4563.9720   0.9124
4563.9921   0.9365
4564.0121   0.9583
4564.0322   0.9749
4564.0523   0.9862
4564.0723   0.9932
4564.0924   0.9972
4564.1124   0.9980
4564.1325   0.9973
4564.1525   0.9956
4564.1726  -0.9955
4564.1927  -0.9971
4564.2127  -0.9976
4564.2328  -0.9971
4564.2528  -0.9960
4564.2729  -0.9954
4564.2929  -0.9952
4564.3130  -0.9942
4564.3331  -0.9918
4564.3531  -0.9893
4564.3732  -0.9877
4564.3932  -0.9860
4564.4133  -0.9834
4564.4333  -0.9810
4564.4534  -0.9808
4564.4735  -0.9817
4564.4935  -0.9812
4564.5136  -0.9796
4564.5336  -0.9790
4564.5537  -0.9788
% 2301-4564577_009  0.9974  79
4563.8116  -0.7856
4563.8317  -0.7930
4563.8517  -0.8016
4563.8718  -0.8117
4563.8918  -0.8256
4563.9119  -0.8419
4563.9319  -0.8623
4563.9520  -0.8876
4563.9721  -0.9133
4563.9921  -0.9374
4564.0122  -0.9593
4564.0322  -0.9758
4564.0523  -0.9872
4564.0723  -0.9942
4564.0924  -0.9982
4564.1125  -0.9990
4564.1325  -0.9983
4564.1526  -0.9966
4564.1726  -0.9965
4564.1927   0.9981
4564.2127   0.9986
4564.2328   0.9981
4564.2529   0.9970
4564.2729   0.9964
4564.2930   0.9962
4564.3130   0.9952
4564.3331   0.9928
4564.3531   0.9903
4564.3732   0.9887
4564.3933   0.9870
4564.4133   0.9844
4564.4334   0.9819
4564.4534   0.9818
4564.4735   0.9827
4564.4935   0.9821
4564.5136   0.9806
4564.5337   0.9799
4564.5537   0.9798
4564.5738   0.9821
4564.5938   0.9816
4564.6139   0.9811
4564.6339   0.9810
4564.6540   0.9816
4564.6741   0.9839
4564.6941   0.9839
4564.7142   0.9841
4564.7342   0.9848
4564.7543   0.9872
4564.7743   0.9883
4564.7944   0.9909
4564.8145   0.9933
4564.8345   0.9951
4564.8546   0.9980
4564.8746   1.0001
4564.8947   1.0011
4564.9147   1.0016
4564.9348   1.0025
4564.9549   1.0013
4564.9749  -1.0017
4564.9950  -1.0031
4565.0150  -1.0017
4565.0351  -1.0016
4565.0551  -1.0021
4565.0752  -1.0017
4565.0953  -1.0021
4565.1153  -1.0017
4565.1354  -1.0015
4565.1554  -1.0016
4565.1755  -1.0017
4565.1955  -1.0017
4565.2156  -1.0016
4565.2357  -1.0021
4565.2557  -1.0003
4565.2758  -0.9991
4565.2958  -1.0000
4565.3159  -1.0002
4565.3359  -0.9999
4565.3560  -0.9987
4565.3761  -0.9999
% 2401-4565740_038  1.0001  85
4564.9147  -0.9989
4564.9348  -0.9998
4564.9548  -0.9986
4564.9749  -0.9990
4564.9949  -1.0004
4565.0150  -0.9990
4565.0350  -0.9989
4565.0551  -0.9994
4565.0752  -0.9990
4565.0952  -0.9994
4565.1153  -0.9990
4565.1353  -0.9988
4565.1554  -0.9989
4565.1754  -0.9990
4565.1955  -0.9990
4565.2156  -0.9989
4565.2356  -0.9994
4565.2557  -0.9976
4565.2757  -0.9964
4565.2958  -0.9973
4565.3158  -0.9975
4565.3359   0.9972
4565.3560   0.9960
4565.3760   0.9972
4565.3961   0.9975
4565.4161   0.9950
4565.4362   0.9923
4565.4562   0.9888
4565.4763   0.9821
4565.4964   0.9748
4565.5164   0.9653
4565.5365   0.9540
4565.5565   0.9424
4565.5766   0.9328
4565.5966   0.9248
4565.6167   0.9216
4565.6368   0.9160
4565.6568   0.9117
4565.6769   0.9104
4565.6969   0.9091
4565.7170   0.9071
4565.7370   0.9077
4565.7571   0.9069
4565.7772   0.9086
4565.7972   0.9112
4565.8173   0.9129
4565.8373   0.9167
4565.8574   0.9212
4565.8774   0.9256
4565.8975   0.9322
4565.9176   0.9417
4565.9376   0.9533
4565.9577   0.9661
4565.9777   0.9785
4565.9978   0.9880
4566.0178   0.9936
4566.0379   0.9968
4566.0580   0.9980
4566.0780   0.9991
4566.0981   0.9995
4566.1181   1.0002
4566.1382   1.0012
4566.1582   1.0019
4566.1783  -1.0032
4566.1984  -1.0019
4566.2184  -1.0011
4566.2385  -1.0030
4566.2585  -1.0028
4566.2786  -1.0019
4566.2986  -1.0013
4566.3187  -1.0005
4566.3388  -0.9994
4566.3588  -0.9984
4566.3789  -0.9983
4566.3989  -0.9992
4566.4190  -0.9997
4566.4390  -0.9999
4566.4591  -1.0014
4566.4792  -1.0009
4566.4992  -0.9997
4566.5193  -1.0002
4566.5393  -0.9985
4566.5594  -0.9971
4566.5794  -0.9974
4566.5995  -0.9985
% 2201-4568314_003  1.0026  66
4567.6224  -1.0012
4567.6425  -0.9993
4567.6625  -0.9980
4567.6826  -0.9992
4567.7027  -0.9989
4567.7227  -0.9989
4567.7428  -0.9996
4567.7628  -1.0001
4567.7829  -0.9998
4567.8029  -0.9984
4567.8230  -0.9973
4567.8431  -0.9983
4567.8631  -0.9997
4567.8832  -1.0002
4567.9032  -0.9988
4567.9233  -0.9979
4567.9433  -0.9990
4567.9634  -1.0017
4567.9835   1.0007
4568.0035   0.9996
4568.0236   0.9987
4568.0436   0.9986
4568.0637   0.9983
4568.0837   0.9973
4568.1038   0.9965
4568.1239   0.9959
4568.1439   0.9956
4568.1640   0.9957
4568.1840   0.9940
4568.2041   0.9921
4568.2241   0.9927
4568.2442   0.9934
4568.2643   0.9945
4568.2843   0.9945
4568.3044   0.9931
4568.3244   0.9934
4568.3445   0.9947
4568.3645   0.9930
4568.3846   0.9909
4568.4047   0.9918
4568.4247   0.9944
4568.4448   0.9950
4568.4648   0.9946
4568.4849   0.9962
4568.5049   0.9970
4568.5250   0.9958
4568.5451   0.9953
4568.5651   0.9966
4568.5852   0.9973
4568.6052   0.9982
4568.6253   0.9976
4568.6453  -0.9968
4568.6654  -0.9977
4568.6855  -0.9992
4568.7055  -0.9985
4568.7256  -0.9969
4568.7456  -0.9968
4568.7657  -0.9967
4568.7857  -0.9970
4568.8058  -0.9980
4568.8259  -0.9967
4568.8459  -0.9976
4568.8660  -0.9974
4568.8860  -0.9973
4568.9061  -0.9968
4568.9261  -0.9983
% 2701-4569246_004  1.0011  79
4568.4448  -0.9965
4568.4648  -0.9961
4568.4849  -0.9977
4568.5050  -0.9985
4568.5250  -0.9973
4568.5451  -0.9968
4568.5651  -0.9981
4568.5852  -0.9988
4568.6052  -0.9997
4568.6253  -0.9991
4568.6454  -0.9983
4568.6654  -0.9992
4568.6855  -1.0007
4568.7055  -1.0000
4568.7256  -0.9984
4568.7456  -0.9983
4568.7657  -0.9982
4568.7858  -0.9985
4568.8058  -0.9995
4568.8259  -0.9982
4568.8459  -0.9991
4568.8660   0.9989
4568.8860   0.9988
4568.9061   0.9983
4568.9262   0.9998
4568.9462   0.9990
4568.9663   0.9981
4568.9863   0.9991
4569.0064   0.9982
4569.0264   0.9973
4569.0465   0.9963
4569.0666   0.9941
4569.0866   0.9921
4569.1067   0.9922
4569.1267   0.9942
4569.1468   0.9922
4569.1668   0.9912
4569.1869   0.9907
4569.2070   0.9908
4569.2270   0.9910
4569.2471   0.9915
4569.2671   0.9914
4569.2872   0.9900
4569.3072   0.9896
4569.3273   0.9908
4569.3474   0.9915
4569.3674   0.9912
4569.3875   0.9920
4569.4075   0.9923
4569.4276   0.9912
4569.4476   0.9910
4569.4677   0.9932
4569.4878   0.9961
4569.5078   0.9961
4569.5279   0.9973
4569.5479   0.9994
4569.5680   0.9988
4569.5880   0.9986
4569.6081   1.0000
4569.6282   0.9984
4569.6482  -0.9970
4569.6683  -0.9994
4569.6883  -1.0002
4569.7084  -0.9998
4569.7284  -0.9984
4569.7485  -0.9987
4569.7686  -0.9984
4569.7886  -0.9968
4569.8087  -0.9996
4569.8287  -1.0013
4569.8488  -1.0019
4569.8688  -1.0026
4569.8889  -1.0015
4569.9090  -1.0006
4569.9290  -1.0010
4569.9491  -1.0009
4569.9691  -0.9984
4569.9892  -0.9977
4570.0092  -0.9994
% 2201-4571971_107  0.9993  93
4571.0321  -1.0000
4571.0522  -1.0011
4571.0722  -1.0010
4571.0923  -0.9995
4571.1124  -0.9982
4571.1324  -0.9991
4571.1525  -1.0007
4571.1725  -1.0007
4571.1926  -0.9989
4571.2126  -0.9981
4571.2327  -1.0001
4571.2528  -1.0016
4571.2728  -1.0007
4571.2929  -0.9995
4571.3129  -0.9999
4571.3330  -1.0002
4571.3530  -0.9992
4571.3731  -0.9987
4571.3932  -0.9997
4571.4132  -0.9998
4571.4333  -0.9998
4571.4533  -1.0011
4571.4734  -1.0007
4571.4934  -0.9997
4571.5135   1.0002
4571.5336   1.0003
4571.5536   1.0005
4571.5737   1.0013
4571.5937   1.0006
4571.6138   0.9989
4571.6338   0.9971
4571.6539   0.9937
4571.6740   0.9874
4571.6940   0.9751
4571.7141   0.9565
4571.7341   0.9337
4571.7542   0.9065
4571.7742   0.8770
4571.7943   0.8459
4571.8144   0.8189
4571.8344   0.7939
4571.8545   0.7737
4571.8745   0.7585
4571.8946   0.7467
4571.9146   0.7380
4571.9347   0.7315
4571.9548   0.7285
4571.9748   0.7277
4571.9949   0.7299
4572.0149   0.7337
4572.0350   0.7393
4572.0550   0.7477
4572.0751   0.7584
4572.0952   0.7727
4572.1152   0.7927
4572.1353   0.8172
4572.1553   0.8439
4572.1754   0.8734
4572.1954   0.9030
4572.2155   0.9294
4572.2356   0.9532
4572.2556   0.9711
4572.2757   0.9817
4572.2957   0.9897
4572.3158   0.9935
4572.3358   0.9948
4572.3559   0.9962
4572.3760   0.9967
4572.3960   0.9984
4572.4161   0.9992
4572.4361  -0.9984
4572.4562  -0.9972
4572.4762  -0.9967
4572.4963  -0.9990
4572.5164  -1.0022
4572.5364  -1.0030
4572.5565  -1.0026
4572.5765  -1.0030
4572.5966  -1.0023
4572.6166  -1.0008
4572.6367  -1.0004
4572.6568  -0.9996
4572.6768  -0.9994
4572.6969  -0.9999
4572.7169  -0.9997
4572.7370  -0.9986
4572.7570  -0.9976
4572.7771  -0.9976
4572.7972  -0.9994
4572.8172  -1.0001
4572.8373  -0.9990
4572.8573  -0.9994
4572.8774  -0.9987
% 2601-4576333_068  0.9993  86
4575.4848  -1.0017
4575.5049  -1.0013
4575.5249  -1.0021
4575.5450  -1.0033
4575.5651  -1.0034
4575.5851  -1.0017
4575.6052  -1.0014
4575.6252  -1.0009
4575.6453  -1.0007
4575.6653  -1.0009
4575.6854  -1.0010
4575.7055  -1.0007
4575.7255  -1.0025
4575.7456  -1.0022
4575.7656  -1.0009
4575.7857  -1.0012
4575.8057  -1.0007
4575.8258  -1.0008
4575.8459  -1.0008
4575.8659  -1.0014
4575.8860  -1.0018
4575.9060  -1.0002
4575.9261   1.0022
4575.9461   1.0015
4575.9662   1.0025
4575.9862   1.0028
4576.0063   1.0007
4576.0264   0.9978
4576.0464   0.9923
4576.0665   0.9836
4576.0865   0.9700
4576.1066   0.9523
4576.1266   0.9326
4576.1467   0.9112
4576.1668   0.8911
4576.1868   0.8731
4576.2069   0.8594
4576.2269   0.8483
4576.2470   0.8406
4576.2670   0.8339
4576.2871   0.8283
4576.3072   0.8255
4576.3272   0.8239
4576.3473   0.8227
4576.3673   0.8241
4576.3874   0.8295
4576.4074   0.8342
4576.4275   0.8382
4576.4476   0.8477
4576.4676   0.8602
4576.4877   0.8732
4576.5077   0.8897
4576.5278   0.9090
4576.5478   0.9310
4576.5679   0.9521
4576.5880   0.9705
4576.6080   0.9847
4576.6281   0.9938
4576.6481   0.9982
4576.6682   1.0005
4576.6882   1.0008
4576.7083   1.0013
4576.7284   1.0030
4576.7484   1.0027
4576.7685   1.0024
4576.7885  -1.0017
4576.8086  -1.0010
4576.8286  -1.0016
4576.8487  -1.0017
4576.8688  -1.0014
4576.8888  -1.0000
4576.9089  -0.9998
4576.9289  -1.0015
4576.9490  -1.0019
4576.9690  -1.0009
4576.9891  -1.0006
4577.0092  -1.0016
4577.0292  -1.0013
4577.0493  -1.0006
4577.0693  -1.0010
4577.0894  -1.0011
4577.1094  -1.0011
4577.1295  -1.0021
4577.1496  -1.0017
4577.1696  -0.9998
4577.1897  -1.0003
% 2601-4579522_018  0.9996  64
4578.7541  -1.0006
4578.7741  -1.0005
4578.7942  -1.0006
4578.8143  -1.0015
4578.8343  -1.0028
4578.8544  -1.0024
4578.8744  -1.0003
4578.8945  -0.9989
4578.9145  -1.0001
4578.9346  -1.0028
4578.9547  -1.0035
4578.9747  -1.0016
4578.9948  -1.0003
4579.0148  -1.0007
4579.0349  -1.0010
4579.0549  -1.0014
4579.0750  -1.0002
4579.0951  -0.9988
4579.1151  -0.9991
4579.1352   0.9998
4579.1552   1.0008
4579.1753   1.0010
4579.1953   1.0002
4579.2154   0.9996
4579.2355   0.9991
4579.2555   0.9979
4579.2756   0.9939
4579.2956   0.9878
4579.3157   0.9825
4579.3357   0.9770
4579.3558   0.9717
4579.3759   0.9670
4579.3959   0.9638
4579.4160   0.9605
4579.4360   0.9584
4579.4561   0.9569
4579.4761   0.9564
4579.4962   0.9566
4579.5163   0.9556
4579.5363   0.9558
4579.5564   0.9567
4579.5764   0.9568
4579.5965   0.9569
4579.6165   0.9586
4579.6366   0.9615
4579.6567   0.9624
4579.6767   0.9662
4579.6968   0.9727
4579.7168   0.9771
4579.7369   0.9812
4579.7569   0.9859
4579.7770   0.9880
4579.7971  -0.9869
4579.8171  -0.9823
4579.8372  -0.9757
4579.8572  -0.9658
4579.8773  -0.9558
4579.8973  -0.9480
4579.9174  -0.9449
4579.9375  -0.9412
4579.9575  -0.9361
4579.9776  -0.9342
4579.9976  -0.9333
4580.0177  -0.9320
% 2601-4580053_027  0.9965  65
4579.4762  -0.9594
4579.4963  -0.9596
4579.5163  -0.9586
4579.5364  -0.9588
4579.5564  -0.9597
4579.5765  -0.9598
4579.5965  -0.9599
4579.6166  -0.9616
4579.6367  -0.9645
4579.6567  -0.9654
4579.6768  -0.9692
4579.6968  -0.9757
4579.7169  -0.9801
4579.7369  -0.9842
4579.7570  -0.9890
4579.7771   0.9911
4579.7971   0.9900
4579.8172   0.9853
4579.8372   0.9787
4579.8573   0.9688
4579.8773   0.9588
4579.8974   0.9509
4579.9175   0.9478
4579.9375   0.9441
4579.9576   0.9390
4579.9776   0.9371
4579.9977   0.9362
4580.0177   0.9349
4580.0378   0.9335
4580.0579   0.9346
4580.0779   0.9342
4580.0980   0.9345
4580.1180   0.9369
4580.1381   0.9391
4580.1581   0.9420
4580.1782   0.9440
4580.1983   0.9474
4580.2183   0.9520
4580.2384   0.9574
4580.2584   0.9639
4580.2785   0.9742
4580.2985   0.9831
4580.3186   0.9909
4580.3387   0.9961
4580.3587   0.9985
4580.3788   0.9995
4580.3988   0.9985
4580.4189  -0.9976
4580.4389  -0.9994
4580.4590  -0.9996
4580.4791  -0.9977
4580.4991  -0.9980
4580.5192  -0.9991
4580.5392  -0.9997
4580.5593  -0.9990
4580.5793  -0.9999
4580.5994  -0.9995
4580.6195  -0.9992
4580.6395  -1.0004
4580.6596  -1.0005
4580.6796  -1.0002
4580.6997  -1.0016
4580.7197  -1.0030
4580.7398  -1.0029
4580.7599  -1.0031
% 2601-4582830_054  0.9966  76
4582.0234  -1.0045
4582.0434  -1.0030
4582.0635  -1.0020
4582.0835  -1.0028
4582.1036  -1.0025
4582.1236  -1.0022
4582.1437  -1.0016
4582.1638  -1.0001
4582.1838  -1.0007
4582.2039  -1.0015
4582.2239  -1.0010
4582.2440  -1.0014
4582.2640  -1.0009
4582.2841  -1.0001
4582.3042  -1.0001
4582.3242  -1.0007
4582.3443  -1.0013
4582.3643  -1.0007
4582.3844  -1.0010
4582.4044  -1.0018
4582.4245  -1.0016
4582.4446   1.0005
4582.4646   1.0008
4582.4847   1.0018
4582.5047   1.0005
4582.5248   0.9984
4582.5448   0.9946
4582.5649   0.9869
4582.5850   0.9769
4582.6050   0.9621
4582.6251   0.9440
4582.6451   0.9271
4582.6652   0.9116
4582.6852   0.8979
4582.7053   0.8867
4582.7254   0.8784
4582.7454   0.8718
4582.7655   0.8658
4582.7855   0.8625
4582.8056   0.8606
4582.8256   0.8585
4582.8457   0.8581
4582.8658   0.8608
4582.8858   0.8645
4582.9059   0.8677
4582.9259   0.8724
4582.9460   0.8788
4582.9660   0.8879
4582.9861   0.8986
4583.0062   0.9113
4583.0262   0.9282
4583.0463   0.9471
4583.0663   0.9652
4583.0864   0.9801
4583.1064   0.9915
4583.1265   0.9983
4583.1466   1.0014
4583.1666   1.0027
4583.1867  -1.0019
4583.2067  -0.9997
4583.2268  -0.9970
4583.2468  -0.9958
4583.2669  -0.9968
4583.2870  -0.9972
4583.3070  -0.9971
4583.3271  -0.9966
4583.3471  -0.9963
4583.3672  -0.9964
4583.3872  -0.9956
4583.4073  -0.9951
4583.4274  -0.9953
4583.4474  -0.9951
4583.4675  -0.9929
4583.4875  -0.9913
4583.5076  -0.9870
4583.5276  -0.9764
% 2601-4583829_138  0.9984  89
4583.0463  -0.9454
4583.0664  -0.9634
4583.0865  -0.9784
4583.1065  -0.9897
4583.1266  -0.9965
4583.1466  -0.9996
4583.1667  -1.0009
4583.1867  -1.0001
4583.2068  -0.9979
4583.2269  -0.9952
4583.2469  -0.9940
4583.2670  -0.9950
4583.2870  -0.9954
4583.3071  -0.9953
4583.3271  -0.9948
4583.3472  -0.9945
4583.3673  -0.9946
4583.3873  -0.9938
4583.4074  -0.9933
4583.4274  -0.9935
4583.4475   0.9933
4583.4675   0.9911
4583.4876   0.9895
4583.5077   0.9852
4583.5277   0.9747
4583.5478   0.9585
4583.5678   0.9385
4583.5879   0.9141
4583.6079   0.8856
4583.6280   0.8560
4583.6481   0.8248
4583.6681   0.7933
4583.6882   0.7625
4583.7082   0.7353
4583.7283   0.7140
4583.7483   0.6954
4583.7684   0.6794
4583.7885   0.6673
4583.8085   0.6590
4583.8286   0.6550
4583.8486   0.6533
4583.8687   0.6555
4583.8887   0.6613
4583.9088   0.6723
4583.9289   0.6877
4583.9489   0.7062
4583.9690   0.7293
4583.9890   0.7569
4584.0091   0.7875
4584.0291   0.8210
4584.0492   0.8543
4584.0693   0.8851
4584.0893   0.9131
4584.1094   0.9355
4584.1294   0.9523
4584.1495   0.9674
4584.1695   0.9773
4584.1896   0.9817
4584.2097   0.9877
4584.2297   0.9934
4584.2498   0.9959
4584.2698   0.9986
4584.2899   0.9992
4584.3099   0.9996
4584.3300  -1.0021
4584.3501  -1.0025
4584.3701  -1.0026
4584.3902  -1.0039
4584.4102  -1.0040
4584.4303  -1.0035
4584.4503  -1.0022
4584.4704  -1.0024
4584.4905  -1.0037
4584.5105  -1.0028
4584.5306  -1.0015
4584.5506  -1.0026
4584.5707  -1.0020
4584.5907  -1.0007
4584.6108  -1.0006
4584.6309  -1.0003
4584.6509  -0.9990
4584.6710  -0.9990
4584.6910  -0.9999
4584.7111  -0.9996
4584.7311  -0.9986
4584.7512  -0.9992
4584.7713  -1.0006
4584.7913  -0.9994
4584.8114  -0.9978
% 2401-4587264_005  1.0009  81
4586.3958  -0.9986
4586.4159  -0.9981
4586.4359  -0.9975
4586.4560  -0.9977
4586.4760  -0.9993
4586.4961  -1.0000
4586.5162  -0.9994
4586.5362  -0.9994
4586.5563  -1.0006
4586.5763  -1.0009
4586.5964  -1.0007
4586.6164  -1.0000
4586.6365  -0.9994
4586.6566  -1.0002
4586.6766  -1.0011
4586.6967  -1.0018
4586.7167  -1.0012
4586.7368  -0.9998
4586.7568  -0.9989
4586.7769  -0.9996
4586.7970  -1.0004
4586.8170   1.0006
4586.8371   0.9991
4586.8571   0.9977
4586.8772   0.9987
4586.8972   0.9999
4586.9173   1.0000
4586.9374   0.9983
4586.9574   0.9973
4586.9775   0.9962
4586.9975   0.9958
4587.0176   0.9965
4587.0376   0.9951
4587.0577   0.9940
4587.0778   0.9928
4587.0978   0.9906
4587.1179   0.9890
4587.1379   0.9885
4587.1580   0.9893
4587.1780   0.9896
4587.1981   0.9883
4587.2182   0.9877
4587.2382   0.9869
4587.2583   0.9874
4587.2783   0.9881
4587.2984   0.9886
4587.3184   0.9902
4587.3385   0.9915
4587.3586   0.9912
4587.3786   0.9910
4587.3987   0.9938
4587.4187   0.9950
4587.4388   0.9944
4587.4588   0.9962
4587.4789   0.9975
4587.4990   0.9980
4587.5190   0.9991
4587.5391   1.0001
4587.5591   1.0001
4587.5792   0.9996
4587.5992   0.9995
4587.6193   0.9998
4587.6394  -1.0016
4587.6594  -1.0011
4587.6795  -1.0008
4587.6995  -1.0010
4587.7196  -0.9993
4587.7396  -0.9981
4587.7597  -0.9999
4587.7798  -1.0004
4587.7998  -0.9996
4587.8199  -0.9985
4587.8399  -0.9977
4587.8600  -0.9968
4587.8800  -0.9933
4587.9001  -0.9846
4587.9202  -0.9727
4587.9402  -0.9564
4587.9603  -0.9334
4587.9803  -0.9064
4588.0004  -0.8791
% 2401-4588199_104  1.0011  87
4587.3586  -0.9910
4587.3787  -0.9908
4587.3987  -0.9936
4587.4188  -0.9948
4587.4388  -0.9942
4587.4589  -0.9960
4587.4789  -0.9973
4587.4990  -0.9978
4587.5191  -0.9989
4587.5391  -0.9999
4587.5592  -0.9999
4587.5792  -0.9994
4587.5993  -0.9993
4587.6193  -0.9996
4587.6394  -1.0014
4587.6595  -1.0009
4587.6795  -1.0006
4587.6996  -1.0008
4587.7196  -0.9991
4587.7397  -0.9979
4587.7597  -0.9997
4587.7798   1.0002
4587.7999   0.9994
4587.8199   0.9983
4587.8400   0.9975
4587.8600   0.9966
4587.8801   0.9931
4587.9001   0.9844
4587.9202   0.9725
4587.9403   0.9563
4587.9603   0.9332
4587.9804   0.9062
4588.0004   0.8789
4588.0205   0.8510
4588.0405   0.8236
4588.0606   0.8005
4588.0807   0.7818
4588.1007   0.7659
4588.1208   0.7541
4588.1408   0.7464
4588.1609   0.7407
4588.1809   0.7367
4588.2010   0.7354
4588.2211   0.7359
4588.2411   0.7397
4588.2612   0.7473
4588.2812   0.7558
4588.3013   0.7679
4588.3213   0.7840
4588.3414   0.8032
4588.3615   0.8264
4588.3815   0.8526
4588.4016   0.8801
4588.4216   0.9066
4588.4417   0.9327
4588.4617   0.9550
4588.4818   0.9728
4588.5019   0.9848
4588.5219   0.9917
4588.5420   0.9955
4588.5620   0.9976
4588.5821   0.9985
4588.6021   0.9986
4588.6222   1.0000
4588.6423   1.0003
4588.6623  -0.9999
4588.6824  -0.9998
4588.7024  -1.0004
4588.7225  -1.0001
4588.7425  -0.9995
4588.7626  -1.0004
4588.7827  -0.9997
4588.8027  -0.9986
4588.8228  -1.0002
4588.8428  -1.0008
4588.8629  -0.9986
4588.8829  -0.9998
4588.9030  -1.0012
4588.9231  -1.0001
4588.9431  -1.0007
4588.9632  -1.0010
4588.9832  -1.0011
4589.0033  -1.0022
4589.0233  -1.0023
4589.0434  -1.0022
4589.0635  -1.0021
4589.0835  -1.0017
% 2201-4589958_041  1.0029  79
4589.1838  -0.9986
4589.2038  -0.9992
4589.2239  -1.0000
4589.2439  -1.0003
4589.2640  -1.0008
4589.2840  -1.0005
4589.3041  -1.0002
4589.3242  -1.0000
4589.3442  -0.9994
4589.3643  -1.0000
4589.3843  -0.9997
4589.4044  -0.9983
4589.4244  -1.0000
4589.4445  -1.0014
4589.4646  -0.9996
4589.4846  -0.9990
4589.5047  -0.9993
4589.5247  -1.0006
4589.5448  -1.0005
4589.5648   0.9987
4589.5849   0.9985
4589.6050   1.0000
4589.6250   0.9985
4589.6451   0.9941
4589.6651   0.9883
4589.6852   0.9817
4589.7052   0.9705
4589.7253   0.9580
4589.7454   0.9456
4589.7654   0.9345
4589.7855   0.9251
4589.8055   0.9180
4589.8256   0.9112
4589.8456   0.9065
4589.8657   0.9043
4589.8858   0.9024
4589.9058   0.9004
4589.9259   0.8990
4589.9459   0.8991
4589.9660   0.8990
4589.9860   0.9007
4590.0061   0.9037
4590.0262   0.9054
4590.0462   0.9091
4590.0663   0.9154
4590.0863   0.9217
4590.1064   0.9293
4590.1264   0.9377
4590.1465   0.9508
4590.1666   0.9656
4590.1866   0.9764
4590.2067   0.9859
4590.2267   0.9937
4590.2468   0.9972
4590.2668   0.9985
4590.2869   1.0005
4590.3070   1.0015
4590.3270   1.0013
4590.3471  -1.0017
4590.3671  -1.0017
4590.3872  -1.0014
4590.4072  -1.0004
4590.4273  -1.0000
4590.4474  -0.9998
4590.4674  -1.0007
4590.4875  -1.0019
4590.5075  -1.0011
4590.5276  -1.0011
4590.5476  -1.0014
4590.5677  -0.9989
4590.5878  -0.9992
4590.6078  -1.0006
4590.6279  -0.9994
4590.6479  -0.9980
4590.6680  -0.9991
4590.6880  -0.9997
4590.7081  -1.0002
4590.7282  -1.0001
4590.7482  -0.9986
% 2401-4592049_065  0.9993  69
4591.3299  -1.0017
4591.3500  -1.0015
4591.3700  -1.0024
4591.3901  -1.0023
4591.4101  -1.0020
4591.4302  -1.0012
4591.4503  -1.0008
4591.4703  -1.0005
4591.4904  -1.0001
4591.5104  -1.0005
4591.5305  -1.0006
4591.5505  -0.9994
4591.5706  -1.0003
4591.5907  -1.0007
4591.6107  -1.0011
4591.6308  -1.0017
4591.6508  -1.0026
4591.6709  -1.0033
4591.6909   1.0028
4591.7110   1.0020
4591.7310   1.0005
4591.7511   0.9982
4591.7712   0.9916
4591.7912   0.9817
4591.8113   0.9672
4591.8313   0.9499
4591.8514   0.9308
4591.8714   0.9115
4591.8915   0.8936
4591.9116   0.8782
4591.9316   0.8658
4591.9517   0.8573
4591.9717   0.8503
4591.9918   0.8439
4592.0118   0.8391
4592.0319   0.8374
4592.0520   0.8379
4592.0720   0.8377
4592.0921   0.8395
4592.1121   0.8428
4592.1322   0.8461
4592.1522   0.8532
4592.1723   0.8627
4592.1924   0.8719
4592.2124   0.8843
4592.2325   0.9007
4592.2525   0.9191
4592.2726   0.9376
4592.2926   0.9551
4592.3127   0.9696
4592.3328   0.9795
4592.3528   0.9850
4592.3729   0.9864
4592.3929  -0.9855
4592.4130  -0.9844
4592.4330  -0.9824
4592.4531  -0.9799
4592.4732  -0.9792
4592.4932  -0.9791
4592.5133  -0.9788
4592.5333  -0.9784
4592.5534  -0.9776
4592.5734  -0.9772
4592.5935  -0.9765
4592.6136  -0.9769
4592.6336  -0.9775
4592.6537  -0.9785
4592.6737  -0.9805
4592.6938  -0.9819
% 2601-4596009_036  1.0005  75
4595.3614  -0.9964
4595.3814  -0.9966
4595.4015  -0.9945
4595.4216  -0.9936
4595.4416  -0.9913
4595.4617  -0.9891
4595.4817  -0.9877
4595.5018  -0.9859
4595.5218  -0.9849
4595.5419  -0.9845
4595.5620  -0.9846
4595.5820  -0.9841
4595.6021  -0.9849
4595.6221  -0.9864
4595.6422  -0.9864
4595.6622  -0.9860
4595.6823   0.9844
4595.7024   0.9820
4595.7224   0.9813
4595.7425   0.9784
4595.7625   0.9736
4595.7826   0.9653
4595.8026   0.9544
4595.8227   0.9466
4595.8428   0.9385
4595.8628   0.9297
4595.8829   0.9250
4595.9029   0.9220
4595.9230   0.9202
4595.9430   0.9192
4595.9631   0.9186
4595.9832   0.9171
4596.0032   0.9153
4596.0233   0.9161
4596.0433   0.9166
4596.0634   0.9180
4596.0834   0.9207
4596.1035   0.9237
4596.1236   0.9280
4596.1436   0.9323
4596.1637   0.9383
4596.1837   0.9462
4596.2038   0.9563
4596.2238   0.9675
4596.2439   0.9761
4596.2640   0.9841
4596.2840   0.9917
4596.3041   0.9967
4596.3241   0.9978
4596.3442   0.9988
4596.3642   0.9997
4596.3843   1.0005
4596.4044   0.9997
4596.4244   0.9994
4596.4445  -0.9992
4596.4645  -0.9987
4596.4846  -0.9989
4596.5046  -0.9994
4596.5247  -0.9986
4596.5448  -0.9994
4596.5648  -1.0000
4596.5849  -1.0005
4596.6049  -0.9996
4596.6250  -0.9995
4596.6450  -1.0006
4596.6651  -1.0018
4596.6852  -1.0005
4596.7052  -0.9997
4596.7253  -0.9995
4596.7453  -1.0002
4596.7654  -0.9991
4596.7854  -0.9976
4596.8055  -0.9996
4596.8256  -1.0013
4596.8456  -1.0011
% 2601-4598485_016  1.0005  84
4597.9086  -0.9904
4597.9286  -0.9894
4597.9487  -0.9911
4597.9688  -0.9905
4597.9888  -0.9890
4598.0089  -0.9903
4598.0289  -0.9903
4598.0490  -0.9904
4598.0690  -0.9906
4598.0891  -0.9922
4598.1092  -0.9925
4598.1292  -0.9928
4598.1493  -0.9935
4598.1693  -0.9945
4598.1894  -0.9950
4598.2094   0.9955
4598.2295   0.9945
4598.2496   0.9899
4598.2696   0.9860
4598.2897   0.9820
4598.3097   0.9769
4598.3298   0.9735
4598.3498   0.9734
4598.3699   0.9729
4598.3900   0.9701
4598.4100   0.9691
4598.4301   0.9682
4598.4501   0.9666
4598.4702   0.9658
4598.4902   0.9644
4598.5103   0.9638
4598.5304   0.9630
4598.5504   0.9630
4598.5705   0.9627
4598.5905   0.9646
4598.6106   0.9658
4598.6306   0.9684
4598.6507   0.9717
4598.6708   0.9741
4598.6908   0.9778
4598.7109   0.9840
4598.7309   0.9872
4598.7510   0.9895
4598.7710   0.9921
4598.7911   0.9936
4598.8112   0.9944
4598.8312   0.9946
4598.8513   0.9956
4598.8713   0.9967
4598.8914   0.9960
4598.9114   0.9955
4598.9315   0.9970
4598.9516   0.9983
4598.9716   1.0005
4598.9917   1.0010
4599.0117   1.0005
4599.0318   1.0011
4599.0518  -1.0016
4599.0719  -1.0006
4599.0920  -1.0001
4599.1120  -1.0017
4599.1321  -1.0031
4599.1521  -1.0016
4599.1722  -1.0001
4599.1922  -1.0005
4599.2123  -1.0012
4599.2324  -1.0022
4599.2524  -1.0011
4599.2725  -1.0006
4599.2925  -1.0012
4599.3126  -1.0022
4599.3326  -1.0025
4599.3527  -1.0013
4599.3728  -1.0004
4599.3928  -1.0004
4599.4129  -1.0004
4599.4329  -0.9997
4599.4530  -0.9987
4599.4730  -0.9998
4599.4931  -1.0023
4599.5132  -1.0013
4599.5332  -1.0010
4599.5533  -1.0009
4599.5733  -1.0011
% 2601-4601373_006  1.0018  73
4600.6095  -0.9953
4600.6297  -0.9958
4600.6499  -0.9977
4600.6702  -0.9982
4600.6904  -0.9961
4600.7106  -0.9956
4600.7308  -0.9952
4600.7510  -0.9944
4600.7713  -0.9956
4600.7915  -0.9962
4600.8117  -0.9954
4600.8319  -0.9954
4600.8522  -0.9961
4600.8724  -0.9970
4600.8926  -0.9973
4600.9128  -0.9970
4600.9330  -0.9968
4600.9533  -0.9984
4600.9735  -0.9985
4600.9937   1.0002
4601.0139   0.9994
4601.0341   0.9990
4601.0544   0.9991
4601.0746   0.9980
4601.0948   0.9982
4601.1150   0.9973
4601.1353   0.9958
4601.1555   0.9937
4601.1757   0.9916
4601.1959   0.9892
4601.2161   0.9879
4601.2364   0.9874
4601.2566   0.9861
4601.2768   0.9858
4601.2970   0.9844
4601.3173   0.9841
4601.3375   0.9852
4601.3577   0.9844
4601.3779   0.9832
4601.3981   0.9839
4601.4184   0.9850
4601.4386   0.9852
4601.4588   0.9866
4601.4790   0.9868
4601.4992   0.9874
4601.5195   0.9897
4601.5397   0.9901
4601.5599   0.9905
4601.5801   0.9922
4601.6004   0.9944
4601.6206   0.9963
4601.6408   0.9984
4601.6610   0.9996
4601.6812   0.9989
4601.7015   1.0004
4601.7217  -1.0007
4601.7419  -0.9995
4601.7621  -0.9972
4601.7824  -0.9973
4601.8026  -0.9972
4601.8228  -0.9958
4601.8430  -0.9987
4601.8632  -0.9993
4601.8835  -0.9973
4601.9037  -0.9961
4601.9239  -0.9956
4601.9441  -0.9973
4601.9643  -0.9972
4601.9846  -0.9959
4602.0048  -0.9952
4602.0250  -0.9952
4602.0452  -0.9960
4602.0655  -0.9971
% 2600-4602940_007  1.0032  85
4602.1261  -0.9947
4602.1463  -0.9955
4602.1666  -0.9970
4602.1868  -0.9977
4602.2070  -0.9968
4602.2272  -0.9965
4602.2474  -0.9984
4602.2677  -0.9992
4602.2879  -0.9998
4602.3081  -1.0007
4602.3283  -1.0004
4602.3485  -1.0012
4602.3688  -1.0015
4602.3890  -1.0003
4602.4092  -0.9990
4602.4294  -0.9994
4602.4497  -1.0008
4602.4699  -1.0015
4602.4901  -1.0007
4602.5103  -0.9990
4602.5305   0.9997
4602.5508   0.9987
4602.5710   0.9965
4602.5912   0.9987
4602.6114   0.9994
4602.6317   0.9980
4602.6519   0.9984
4602.6721   0.9972
4602.6923   0.9969
4602.7125   0.9938
4602.7328   0.9904
4602.7530   0.9894
4602.7732   0.9871
4602.7934   0.9864
4602.8136   0.9865
4602.8339   0.9865
4602.8541   0.9869
4602.8743   0.9864
4602.8945   0.9862
4602.9148   0.9841
4602.9350   0.9828
4602.9552   0.9838
4602.9754   0.9845
4602.9956   0.9851
4603.0159   0.9860
4603.0361   0.9863
4603.0563   0.9869
4603.0765   0.9876
4603.0968   0.9893
4603.1170   0.9909
4603.1372   0.9906
4603.1574   0.9918
4603.1776   0.9944
4603.1979   0.9965
4603.2181   0.9965
4603.2383   0.9972
4603.2585   0.9996
4603.2787   1.0008
4603.2990   1.0007
4603.3192   0.9993
4603.3394   0.9985
4603.3596   0.9971
4603.3799   0.9983
4603.4001  -0.9998
4603.4203  -1.0011
4603.4405  -1.0009
4603.4607  -0.9994
4603.4810  -0.9989
4603.5012  -0.9986
4603.5214  -0.9995
4603.5416  -1.0002
4603.5619  -0.9995
4603.5821  -1.0000
4603.6023  -0.9999
4603.6225  -0.9990
4603.6427  -0.9988
4603.6630  -0.9993
4603.6832  -0.9996
4603.7034  -0.9991
4603.7236  -0.9980
4603.7438  -0.9977
4603.7641  -0.9976
4603.7843  -0.9980
4603.8045  -0.9982
4603.8247  -0.9983
% 2800-4604988_013  0.9989  72
4604.1281  -1.0011
4604.1483  -1.0006
4604.1685  -1.0014
4604.1888  -1.0027
4604.2090  -1.0031
4604.2292  -1.0040
4604.2494  -1.0045
4604.2696  -1.0025
4604.2899  -1.0002
4604.3101  -1.0011
4604.3303  -1.0003
4604.3505  -1.0007
4604.3708  -1.0014
4604.3910  -1.0002
4604.4112  -0.9990
4604.4314  -0.9987
4604.4516  -0.9991
4604.4719  -0.9991
4604.4921  -0.9997
4604.5123  -0.9990
4604.5325  -0.9987
4604.5528  -0.9989
4604.5730   0.9995
4604.5932   0.9988
4604.6134   0.9978
4604.6336   0.9982
4604.6539   0.9974
4604.6741   0.9963
4604.6943   0.9962
4604.7145   0.9946
4604.7347   0.9932
4604.7550   0.9920
4604.7752   0.9882
4604.7954   0.9848
4604.8156   0.9821
4604.8359   0.9782
4604.8561   0.9759
4604.8763   0.9763
4604.8965   0.9756
4604.9167   0.9748
4604.9370   0.9724
4604.9572   0.9727
4604.9774   0.9728
4604.9976   0.9733
4605.0179   0.9734
4605.0381   0.9718
4605.0583   0.9722
4605.0785   0.9733
4605.0987   0.9751
4605.1190   0.9766
4605.1392   0.9767
4605.1594   0.9771
4605.1796   0.9782
4605.1998   0.9822
4605.2201   0.9854
4605.2403   0.9887
4605.2605   0.9912
4605.2807   0.9923
4605.3010  -0.9916
4605.3212  -0.9899
4605.3414  -0.9907
4605.3616  -0.9903
4605.3818  -0.9913
4605.4021  -0.9899
4605.4223  -0.9881
4605.4425  -0.9904
4605.4627  -0.9915
4605.4830  -0.9899
4605.5032  -0.9908
4605.5234  -0.9927
4605.5436  -0.9930
4605.5638  -0.9925
% 2800-4606221_003  1.0029  72
4605.6447  -0.9938
4605.6649  -0.9939
4605.6851  -0.9951
4605.7054  -0.9959
4605.7256  -0.9967
4605.7458  -0.9962
4605.7660  -0.9962
4605.7863  -0.9972
4605.8065  -0.9967
4605.8267  -0.9968
4605.8469  -0.9979
4605.8671  -0.9986
4605.8874  -0.9990
4605.9076  -0.9993
4605.9278  -0.9988
4605.9480  -0.9992
4605.9682   0.9988
4605.9885   0.9986
4606.0087   0.9990
4606.0289   0.9964
4606.0491   0.9959
4606.0694   0.9960
4606.0896   0.9970
4606.1098   0.9955
4606.1300   0.9952
4606.1502   0.9962
4606.1705   0.9943
4606.1907   0.9945
4606.2109   0.9941
4606.2311   0.9940
4606.2514   0.9933
4606.2716   0.9938
4606.2918   0.9934
4606.3120   0.9936
4606.3322   0.9929
4606.3525   0.9932
4606.3727   0.9943
4606.3929   0.9946
4606.4131   0.9941
4606.4333   0.9948
4606.4536   0.9959
4606.4738   0.9960
4606.4940   0.9973
4606.5142   0.9982
4606.5345   0.9985
4606.5547   0.9985
4606.5749   0.9981
4606.5951   0.9998
4606.6153   1.0002
4606.6356   0.9984
4606.6558   0.9988
4606.6760   1.0000
4606.6962  -1.0007
4606.7165  -0.9996
4606.7367  -0.9993
4606.7569  -1.0002
4606.7771  -1.0004
4606.7973  -1.0016
4606.8176  -1.0010
4606.8378  -0.9998
4606.8580  -0.9998
4606.8782  -0.9999
4606.8984  -0.9997
4606.9187  -0.9995
4606.9389  -1.0005
4606.9591  -1.0001
4606.9793  -1.0002
4606.9996  -1.0001
4607.0198  -0.9982
4607.0400  -0.9988
4607.0602  -1.0004
4607.0804  -1.0003
% 2600-4607646_004  1.0024  83
4606.7569  -1.0007
4606.7771  -1.0009
4606.7973  -1.0021
4606.8175  -1.0015
4606.8378  -1.0003
4606.8580  -1.0003
4606.8782  -1.0004
4606.8984  -1.0002
4606.9187  -1.0000
4606.9389  -1.0010
4606.9591  -1.0006
4606.9793  -1.0007
4606.9995  -1.0006
4607.0198  -0.9987
4607.0400  -0.9993
4607.0602  -1.0009
4607.0804  -1.0008
4607.1007  -1.0004
4607.1209  -1.0001
4607.1411  -1.0004
4607.1613  -0.9990
4607.1815  -0.9978
4607.2018  -0.9982
4607.2220   1.0002
4607.2422   0.9996
4607.2624   0.9988
4607.2826   0.9993
4607.3029   0.9984
4607.3231   0.9986
4607.3433   0.9999
4607.3635   0.9999
4607.3838   0.9989
4607.4040   0.9976
4607.4242   0.9970
4607.4444   0.9948
4607.4646   0.9928
4607.4849   0.9925
4607.5051   0.9912
4607.5253   0.9920
4607.5455   0.9932
4607.5658   0.9927
4607.5860   0.9916
4607.6062   0.9906
4607.6264   0.9903
4607.6466   0.9908
4607.6669   0.9912
4607.6871   0.9904
4607.7073   0.9896
4607.7275   0.9910
4607.7477   0.9915
4607.7680   0.9900
4607.7882   0.9901
4607.8084   0.9899
4607.8286   0.9911
4607.8489   0.9930
4607.8691   0.9951
4607.8893   0.9969
4607.9095   0.9972
4607.9297   0.9985
4607.9500   0.9989
4607.9702   0.9982
4607.9904   0.9982
4608.0106   0.9998
4608.0309   0.9996
4608.0511  -0.9973
4608.0713  -0.9977
4608.0915  -0.9984
4608.1117  -0.9971
4608.1320  -0.9978
4608.1522  -0.9986
4608.1724  -0.9995
4608.1926  -1.0005
4608.2128  -1.0005
4608.2331  -0.9996
4608.2533  -0.9988
4608.2735  -0.9994
4608.2937  -0.9995
4608.3140  -0.9997
4608.3342  -0.9983
4608.3544  -0.9984
4608.3746  -0.9991
4608.3948  -0.9991
4608.4151  -0.9995
% 2601-4610589_003  1.0017  79
4609.7699  -0.9977
4609.7902  -0.9979
4609.8104  -0.9976
4609.8306  -0.9979
4609.8508  -0.9983
4609.8711  -0.9993
4609.8913  -0.9994
4609.9115  -0.9990
4609.9317  -0.9986
4609.9519  -0.9981
4609.9722  -0.9991
4609.9924  -0.9984
4610.0126  -0.9986
4610.0328  -0.9981
4610.0531  -0.9983
4610.0733  -0.9982
4610.0935  -0.9986
4610.1137  -0.9984
4610.1339  -0.9994
4610.1542  -0.9989
4610.1744  -0.9989
4610.1946   0.9997
4610.2148   1.0007
4610.2350   1.0001
4610.2553   0.9994
4610.2755   0.9987
4610.2957   0.9984
4610.3159   0.9989
4610.3362   0.9991
4610.3564   0.9975
4610.3766   0.9972
4610.3968   0.9965
4610.4170   0.9966
4610.4373   0.9953
4610.4575   0.9959
4610.4777   0.9948
4610.4979   0.9947
4610.5182   0.9940
4610.5384   0.9928
4610.5586   0.9931
4610.5788   0.9931
4610.5990   0.9931
4610.6193   0.9935
4610.6395   0.9944
4610.6597   0.9948
4610.6799   0.9945
4610.7001   0.9937
4610.7204   0.9926
4610.7406   0.9940
4610.7608   0.9959
4610.7810   0.9958
4610.8013   0.9962
4610.8215   0.9973
4610.8417   0.9971
4610.8619   0.9978
4610.8821   0.9994
4610.9024   0.9991
4610.9226   0.9993
4610.9428   1.0002
4610.9630   0.9994
4610.9833  -0.9986
4611.0035  -0.9972
4611.0237  -0.9953
4611.0439  -0.9939
4611.0641  -0.9898
4611.0844  -0.9863
4611.1046  -0.9841
4611.1248  -0.9813
4611.1450  -0.9792
4611.1652  -0.9789
4611.1855  -0.9793
4611.2057  -0.9771
4611.2259  -0.9759
4611.2461  -0.9754
4611.2664  -0.9748
4611.2866  -0.9754
4611.3068  -0.9753
4611.3270  -0.9750
4611.3472  -0.9762
% 2600-4611279_010  1.0015  81
4610.5383  -0.9930
4610.5586  -0.9933
4610.5788  -0.9933
4610.5990  -0.9933
4610.6192  -0.9937
4610.6394  -0.9946
4610.6597  -0.9950
4610.6799  -0.9947
4610.7001  -0.9939
4610.7203  -0.9928
4610.7405  -0.9942
4610.7608  -0.9961
4610.7810  -0.9960
4610.8012  -0.9964
4610.8214  -0.9975
4610.8417  -0.9973
4610.8619  -0.9980
4610.8821  -0.9996
4610.9023  -0.9993
4610.9225   0.9995
4610.9428   1.0004
4610.9630   0.9996
4610.9832   0.9988
4611.0034   0.9974
4611.0237   0.9955
4611.0439   0.9941
4611.0641   0.9900
4611.0843   0.9865
4611.1045   0.9843
4611.1248   0.9815
4611.1450   0.9794
4611.1652   0.9791
4611.1854   0.9795
4611.2056   0.9773
4611.2259   0.9761
4611.2461   0.9756
4611.2663   0.9750
4611.2865   0.9756
4611.3068   0.9755
4611.3270   0.9752
4611.3472   0.9764
4611.3674   0.9769
4611.3876   0.9776
4611.4079   0.9784
4611.4281   0.9777
4611.4483   0.9809
4611.4685   0.9839
4611.4888   0.9876
4611.5090   0.9910
4611.5292   0.9936
4611.5494   0.9964
4611.5696   0.9979
4611.5899   0.9990
4611.6101   0.9992
4611.6303   0.9994
4611.6505   1.0006
4611.6707   0.9997
4611.6910   0.9976
4611.7112   0.9976
4611.7314  -0.9982
4611.7516  -0.9985
4611.7719  -0.9989
4611.7921  -0.9991
4611.8123  -0.9995
4611.8325  -0.9980
4611.8527  -0.9984
4611.8730  -0.9989
4611.8932  -0.9980
4611.9134  -0.9973
4611.9336  -0.9974
4611.9539  -0.9981
4611.9741  -0.9980
4611.9943  -0.9983
4612.0145  -0.9981
4612.0347  -0.9978
4612.0550  -0.9971
4612.0752  -0.9965
4612.0954  -0.9972
4612.1156  -0.9984
4612.1358  -0.9985
4612.1561  -0.9973
% 2601-4614545_004  1.0006  71
4613.8345  -0.9969
4613.8547  -0.9964
4613.8749  -0.9957
4613.8951  -0.9950
4613.9154  -0.9946
4613.9356  -0.9946
4613.9558  -0.9946
4613.9760  -0.9956
4613.9963  -0.9959
4614.0165  -0.9958
4614.0367  -0.9967
4614.0569  -0.9961
4614.0771  -0.9953
4614.0974  -0.9963
4614.1176  -0.9972
4614.1378  -0.9970
4614.1580  -0.9973
4614.1783  -0.9993
4614.1985   1.0002
4614.2187   0.9997
4614.2389   0.9993
4614.2591   0.9980
4614.2794   0.9986
4614.2996   0.9982
4614.3198   0.9979
4614.3400   0.9978
4614.3602   0.9961
4614.3805   0.9943
4614.4007   0.9929
4614.4209   0.9917
4614.4411   0.9914
4614.4614   0.9912
4614.4816   0.9916
4614.5018   0.9917
4614.5220   0.9917
4614.5422   0.9916
4614.5625   0.9899
4614.5827   0.9904
4614.6029   0.9900
4614.6231   0.9902
4614.6434   0.9915
4614.6636   0.9929
4614.6838   0.9925
4614.7040   0.9935
4614.7242   0.9951
4614.7445   0.9955
4614.7647   0.9956
4614.7849   0.9978
4614.8051   0.9998
4614.8253   1.0002
4614.8456   0.9991
4614.8658   0.9995
4614.8860   0.9991
4614.9062   1.0005
4614.9265  -1.0008
4614.9467  -1.0000
4614.9669  -0.9999
4614.9871  -1.0017
4615.0073  -1.0012
4615.0276  -1.0006
4615.0478  -1.0004
4615.0680  -1.0004
4615.0882  -1.0007
4615.1085  -1.0008
4615.1287  -0.9982
4615.1489  -0.9981
4615.1691  -0.9982
4615.1893  -0.9992
4615.2096  -0.9993
4615.2298  -0.9990
4615.2500  -0.9981
% 2401-4616629_060  0.9992  79
4615.8971  -0.9987
4615.9173  -0.9974
4615.9375  -0.9977
4615.9578  -0.9966
4615.9780  -0.9971
4615.9982  -0.9976
4616.0184  -0.9952
4616.0386  -0.9935
4616.0589  -0.9933
4616.0791  -0.9933
4616.0993  -0.9925
4616.1195  -0.9911
4616.1398  -0.9918
4616.1600  -0.9921
4616.1802  -0.9913
4616.2004  -0.9911
4616.2206  -0.9911
4616.2409  -0.9907
4616.2611   0.9908
4616.2813   0.9916
4616.3015   0.9896
4616.3217   0.9860
4616.3420   0.9819
4616.3622   0.9749
4616.3824   0.9629
4616.4026   0.9484
4616.4229   0.9305
4616.4431   0.9125
4616.4633   0.8971
4616.4835   0.8847
4616.5037   0.8740
4616.5240   0.8653
4616.5442   0.8605
4616.5644   0.8568
4616.5846   0.8536
4616.6049   0.8520
4616.6251   0.8526
4616.6453   0.8516
4616.6655   0.8530
4616.6857   0.8563
4616.7060   0.8615
4616.7262   0.8673
4616.7464   0.8741
4616.7666   0.8844
4616.7868   0.8964
4616.8071   0.9092
4616.8273   0.9267
4616.8475   0.9464
4616.8677   0.9646
4616.8880   0.9797
4616.9082   0.9893
4616.9284   0.9951
4616.9486   0.9981
4616.9688   1.0009
4616.9891   1.0007
4617.0093   1.0004
4617.0295   1.0014
4617.0497   1.0014
4617.0700  -1.0008
4617.0902  -1.0017
4617.1104  -1.0012
4617.1306  -1.0003
4617.1508  -1.0006
4617.1711  -1.0036
4617.1913  -1.0070
4617.2115  -1.0088
4617.2317  -1.0094
4617.2519  -1.0051
4617.2722  -1.0027
4617.2924  -1.0014
4617.3126  -1.0000
4617.3328  -0.9990
4617.3531  -0.9996
4617.3733  -1.0014
4617.3935  -1.0009
4617.4137  -1.0018
4617.4339  -1.0009
4617.4542  -1.0017
4617.4744  -1.0022
% 2401-4618803_091  0.9993  83
4617.8789  -1.0006
4617.8991  -1.0007
4617.9193  -1.0011
4617.9395  -1.0001
4617.9597  -0.9988
4617.9800  -0.9995
4618.0002  -1.0007
4618.0204  -1.0005
4618.0406  -1.0006
4618.0609  -1.0009
4618.0811  -1.0006
4618.1013  -0.9996
4618.1215  -1.0001
4618.1417  -1.0003
4618.1620  -1.0001
4618.1822  -1.0006
4618.2024  -1.0006
4618.2226  -1.0007
4618.2428  -1.0004
4618.2631  -1.0020
4618.2833  -1.0036
4618.3035  -1.0021
4618.3237  -1.0012
4618.3440   1.0023
4618.3642   1.0027
4618.3844   0.9998
4618.4046   0.9966
4618.4248   0.9971
4618.4451   0.9989
4618.4653   0.9997
4618.4855   0.9957
4618.5057   0.9898
4618.5260   0.9801
4618.5462   0.9654
4618.5664   0.9478
4618.5866   0.9251
4618.6068   0.8986
4618.6271   0.8729
4618.6473   0.8485
4618.6675   0.8285
4618.6877   0.8123
4618.7079   0.7986
4618.7282   0.7892
4618.7484   0.7825
4618.7686   0.7763
4618.7888   0.7717
4618.8091   0.7712
4618.8293   0.7737
4618.8495   0.7774
4618.8697   0.7823
4618.8899   0.7887
4618.9102   0.7987
4618.9304   0.8117
4618.9506   0.8269
4618.9708   0.8468
4618.9911   0.8708
4619.0113   0.8941
4619.0315   0.9168
4619.0517   0.9394
4619.0719   0.9587
4619.0922   0.9723
4619.1124   0.9805
4619.1326   0.9857
4619.1528   0.9877
4619.1730   0.9883
4619.1933  -0.9887
4619.2135  -0.9876
4619.2337  -0.9866
4619.2539  -0.9871
4619.2742  -0.9869
4619.2944  -0.9867
4619.3146  -0.9870
4619.3348  -0.9868
4619.3550  -0.9863
4619.3753  -0.9860
4619.3955  -0.9851
4619.4157  -0.9830
4619.4359  -0.9833
4619.4562  -0.9834
4619.4764  -0.9826
4619.4966  -0.9832
4619.5168  -0.9846
4619.5370  -0.9866
% 2601-4620513_050  0.9993  82
4619.6381  -0.9875
4619.6583  -0.9863
4619.6785  -0.9873
4619.6988  -0.9890
4619.7190  -0.9891
4619.7392  -0.9891
4619.7594  -0.9898
4619.7796  -0.9910
4619.7999  -0.9920
4619.8201  -0.9938
4619.8403  -0.9966
4619.8605  -0.9978
4619.8808  -0.9988
4619.9010  -1.0001
4619.9212  -0.9992
4619.9414  -0.9999
4619.9616  -1.0015
4619.9819  -1.0007
4620.0021  -1.0013
4620.0223  -1.0017
4620.0425  -0.9999
4620.0628  -0.9994
4620.0830   1.0004
4620.1032   1.0006
4620.1234   1.0002
4620.1436   1.0001
4620.1639   1.0003
4620.1841   1.0002
4620.2043   0.9987
4620.2245   0.9950
4620.2447   0.9889
4620.2650   0.9794
4620.2852   0.9664
4620.3054   0.9503
4620.3256   0.9333
4620.3459   0.9195
4620.3661   0.9094
4620.3863   0.8991
4620.4065   0.8914
4620.4267   0.8864
4620.4470   0.8808
4620.4672   0.8770
4620.4874   0.8753
4620.5076   0.8740
4620.5279   0.8745
4620.5481   0.8755
4620.5683   0.8766
4620.5885   0.8798
4620.6087   0.8839
4620.6290   0.8901
4620.6492   0.8973
4620.6694   0.9057
4620.6896   0.9175
4620.7098   0.9310
4620.7301   0.9461
4620.7503   0.9624
4620.7705   0.9779
4620.7907   0.9884
4620.8110   0.9945
4620.8312   0.9992
4620.8514   1.0000
4620.8716   0.9999
4620.8918   0.9999
4620.9121  -1.0003
4620.9323  -1.0004
4620.9525  -1.0003
4620.9727  -1.0012
4620.9930  -1.0006
4621.0132  -1.0005
4621.0334  -1.0007
4621.0536  -0.9995
4621.0738  -0.9989
4621.0941  -0.9980
4621.1143  -0.9997
4621.1345  -0.9986
4621.1547  -0.9965
4621.1749  -0.9966
4621.1952  -0.9963
4621.2154  -0.9953
4621.2356  -0.9941
4621.2558  -0.9936
4621.2761  -0.9936
% 2601-4625898_013  0.9974  75
4625.1991  -0.9953
4625.2193  -0.9961
4625.2396  -0.9959
4625.2598  -0.9974
4625.2800  -0.9975
4625.3002  -0.9976
4625.3204  -0.9978
4625.3407  -0.9971
4625.3609  -0.9971
4625.3811  -0.9959
4625.4013  -0.9949
4625.4215  -0.9951
4625.4418  -0.9949
4625.4620  -0.9943
4625.4822  -0.9945
4625.5024  -0.9955
4625.5227  -0.9972
4625.5429  -0.9962
4625.5631   0.9960
4625.5833   0.9982
4625.6035   0.9965
4625.6238   0.9952
4625.6440   0.9942
4625.6642   0.9924
4625.6844   0.9890
4625.7047   0.9860
4625.7249   0.9835
4625.7451   0.9795
4625.7653   0.9767
4625.7855   0.9755
4625.8058   0.9733
4625.8260   0.9709
4625.8462   0.9708
4625.8664   0.9715
4625.8866   0.9696
4625.9069   0.9682
4625.9271   0.9679
4625.9473   0.9680
4625.9675   0.9684
4625.9878   0.9680
4626.0080   0.9699
4626.0282   0.9705
4626.0484   0.9725
4626.0686   0.9762
4626.0889   0.9798
4626.1091   0.9840
4626.1293   0.9884
4626.1495   0.9920
4626.1698   0.9951
4626.1900   0.9960
4626.2102   0.9970
4626.2304   0.9988
4626.2506   1.0005
4626.2709   1.0004
4626.2911   0.9991
4626.3113   0.9983
4626.3315  -1.0005
4626.3517  -1.0008
4626.3720  -1.0005
4626.3922  -1.0017
4626.4124  -1.0033
4626.4326  -1.0030
4626.4529  -1.0026
4626.4731  -1.0024
4626.4933  -1.0031
4626.5135  -1.0032
4626.5337  -1.0034
4626.5540  -1.0035
4626.5742  -1.0017
4626.5944  -1.0012
4626.6146  -1.0008
4626.6349  -1.0008
4626.6551  -1.0010
4626.6753  -0.9999
4626.6955  -0.9989
% 2601-4629331_101  0.9957  77
4628.6570  -0.9846
4628.6772  -0.9825
4628.6975  -0.9814
4628.7177  -0.9810
4628.7379  -0.9822
4628.7581  -0.9802
4628.7783  -0.9798
4628.7986  -0.9795
4628.8188  -0.9792
4628.8390  -0.9782
4628.8592  -0.9772
4628.8795  -0.9788
4628.8997  -0.9795
4628.9199  -0.9795
4628.9401  -0.9806
4628.9603  -0.9829
4628.9806  -0.9848
4629.0008   0.9844
4629.0210   0.9837
4629.0412   0.9776
4629.0614   0.9659
4629.0817   0.9464
4629.1019   0.9228
4629.1221   0.8971
4629.1423   0.8686
4629.1626   0.8424
4629.1828   0.8191
4629.2030   0.7979
4629.2232   0.7804
4629.2434   0.7669
4629.2637   0.7583
4629.2839   0.7522
4629.3041   0.7487
4629.3243   0.7475
4629.3446   0.7483
4629.3648   0.7503
4629.3850   0.7552
4629.4052   0.7634
4629.4254   0.7722
4629.4457   0.7849
4629.4659   0.8023
4629.4861   0.8219
4629.5063   0.8454
4629.5265   0.8723
4629.5468   0.9006
4629.5670   0.9267
4629.5872   0.9493
4629.6074   0.9676
4629.6277   0.9812
4629.6479   0.9910
4629.6681   0.9965
4629.6883   0.9999
4629.7085   1.0017
4629.7288   1.0018
4629.7490   1.0025
4629.7692   1.0024
4629.7894  -1.0002
4629.8097  -1.0003
4629.8299  -1.0010
4629.8501  -1.0007
4629.8703  -1.0005
4629.8905  -1.0013
4629.9108  -1.0002
4629.9310  -1.0004
4629.9512  -0.9997
4629.9714  -0.9990
4629.9916  -0.9983
4630.0119  -0.9989
4630.0321  -0.9990
4630.0523  -0.9987
4630.0725  -0.9971
4630.0928  -0.9961
4630.1130  -0.9958
4630.1332  -0.9960
4630.1534  -0.9957
4630.1736  -0.9951
4630.1939  -0.9934
% 2601-4631867_006  1.0007  76
4631.0836  -0.9991
4631.1038  -0.9976
4631.1240  -0.9973
4631.1442  -0.9983
4631.1645  -0.9984
4631.1847  -0.9986
4631.2049  -0.9990
4631.2251  -0.9983
4631.2454  -0.9986
4631.2656  -0.9990
4631.2858  -0.9976
4631.3060  -0.9979
4631.3262  -0.9982
4631.3465  -0.9973
4631.3667  -0.9980
4631.3869  -0.9979
4631.4071  -0.9986
4631.4274  -0.9995
4631.4476  -0.9992
4631.4678  -1.0000
4631.4880   1.0001
4631.5082   0.9984
4631.5285   0.9983
4631.5487   0.9993
4631.5689   0.9995
4631.5891   0.9994
4631.6093   0.9991
4631.6296   0.9968
4631.6498   0.9956
4631.6700   0.9934
4631.6902   0.9908
4631.7105   0.9895
4631.7307   0.9888
4631.7509   0.9888
4631.7711   0.9883
4631.7913   0.9876
4631.8116   0.9879
4631.8318   0.9864
4631.8520   0.9860
4631.8722   0.9854
4631.8925   0.9858
4631.9127   0.9863
4631.9329   0.9854
4631.9531   0.9862
4631.9733   0.9871
4631.9936   0.9878
4632.0138   0.9890
4632.0340   0.9905
4632.0542   0.9901
4632.0744   0.9923
4632.0947   0.9951
4632.1149   0.9962
4632.1351   0.9993
4632.1553   1.0003
4632.1756   0.9997
4632.1958   1.0000
4632.2160   0.9991
4632.2362   0.9992
4632.2564  -0.9993
4632.2767  -0.9994
4632.2969  -0.9997
4632.3171  -1.0005
4632.3373  -1.0010
4632.3576  -1.0012
4632.3778  -1.0012
4632.3980  -1.0010
4632.4182  -1.0020
4632.4384  -1.0019
4632.4587  -1.0010
4632.4789  -1.0013
4632.4991  -1.0016
4632.5193  -1.0016
4632.5395  -1.0009
4632.5598  -0.9992
4632.5800  -0.9989
4632.6002  -0.9996
% 2401-4634070_081  1.0011  89
4633.1664  -0.9992
4633.1866  -0.9993
4633.2069  -0.9987
4633.2271  -0.9997
4633.2473  -1.0001
4633.2675  -1.0015
4633.2877  -1.0010
4633.3080  -0.9987
4633.3282  -0.9989
4633.3484  -1.0004
4633.3686  -1.0001
4633.3889  -1.0000
4633.4091  -1.0002
4633.4293  -1.0004
4633.4495  -0.9998
4633.4697  -1.0012
4633.4900  -1.0011
4633.5102  -0.9997
4633.5304  -0.9994
4633.5506  -1.0004
4633.5709  -1.0020
4633.5911  -1.0013
4633.6113  -0.9993
4633.6315   1.0000
4633.6517   1.0009
4633.6720   1.0001
4633.6922   0.9990
4633.7124   0.9993
4633.7326   1.0003
4633.7528   0.9975
4633.7731   0.9907
4633.7933   0.9803
4633.8135   0.9663
4633.8337   0.9482
4633.8540   0.9273
4633.8742   0.9034
4633.8944   0.8809
4633.9146   0.8608
4633.9348   0.8440
4633.9551   0.8297
4633.9753   0.8191
4633.9955   0.8111
4634.0157   0.8047
4634.0360   0.7995
4634.0562   0.7964
4634.0764   0.7953
4634.0966   0.7975
4634.1168   0.8001
4634.1371   0.8046
4634.1573   0.8109
4634.1775   0.8206
4634.1977   0.8319
4634.2179   0.8452
4634.2382   0.8625
4634.2584   0.8837
4634.2786   0.9066
4634.2988   0.9302
4634.3191   0.9517
4634.3393   0.9709
4634.3595   0.9851
4634.3797   0.9928
4634.3999   0.9949
4634.4202   0.9972
4634.4404   0.9982
4634.4606   0.9979
4634.4808   0.9984
4634.5011   0.9988
4634.5213  -0.9995
4634.5415  -0.9978
4634.5617  -0.9968
4634.5819  -0.9978
4634.6022  -0.9976
4634.6224  -0.9964
4634.6426  -0.9957
4634.6628  -0.9960
4634.6830  -0.9956
4634.7033  -0.9953
4634.7235  -0.9960
4634.7437  -0.9969
4634.7639  -0.9955
4634.7842  -0.9939
4634.8044  -0.9954
4634.8246  -0.9977
4634.8448  -0.9967
4634.8650  -0.9966
4634.8853  -0.9973
4634.9055  -0.9988
4634.9257  -0.9992
4634.9459  -1.0003
% 2601-4635317_052  0.9993  78
4634.5415  -0.9996
4634.5617  -0.9986
4634.5819  -0.9996
4634.6022  -0.9994
4634.6224  -0.9982
4634.6426  -0.9975
4634.6628  -0.9978
4634.6831  -0.9974
4634.7033  -0.9971
4634.7235  -0.9978
4634.7437  -0.9987
4634.7639  -0.9973
4634.7842  -0.9957
4634.8044  -0.9972
4634.8246  -0.9995
4634.8448  -0.9985
4634.8650  -0.9984
4634.8853  -0.9991
4634.9055  -1.0006
4634.9257   1.0010
4634.9459   1.0021
4634.9662   1.0009
4634.9864   1.0004
4635.0066   1.0003
4635.0268   0.9969
4635.0470   0.9886
4635.0673   0.9773
4635.0875   0.9637
4635.1077   0.9493
4635.1279   0.9322
4635.1482   0.9177
4635.1684   0.9037
4635.1886   0.8934
4635.2088   0.8854
4635.2290   0.8771
4635.2493   0.8721
4635.2695   0.8686
4635.2897   0.8665
4635.3099   0.8656
4635.3301   0.8650
4635.3504   0.8652
4635.3706   0.8688
4635.3908   0.8722
4635.4110   0.8764
4635.4313   0.8840
4635.4515   0.8923
4635.4717   0.9022
4635.4919   0.9140
4635.5121   0.9295
4635.5324   0.9480
4635.5526   0.9639
4635.5728   0.9780
4635.5930   0.9902
4635.6133   0.9958
4635.6335   0.9993
4635.6537   0.9997
4635.6739   0.9997
4635.6941   1.0016
4635.7144  -1.0018
4635.7346  -1.0013
4635.7548  -1.0018
4635.7750  -1.0014
4635.7952  -1.0014
4635.8155  -1.0007
4635.8357  -1.0014
4635.8559  -1.0002
4635.8761  -0.9994
4635.8964  -0.9997
4635.9166  -1.0008
4635.9368  -1.0029
4635.9570  -1.0025
4635.9772  -1.0020
4635.9975  -1.0012
4636.0177  -1.0030
4636.0379  -1.0028
4636.0581  -1.0022
4636.0784  -1.0020
4636.0986  -1.0013
% 2201-4636320_002  1.0032  61
4635.7548  -0.9979
4635.7750  -0.9975
4635.7952  -0.9975
4635.8155  -0.9968
4635.8357  -0.9975
4635.8559  -0.9963
4635.8761  -0.9955
4635.8963  -0.9958
4635.9166  -0.9969
4635.9368  -0.9990
4635.9570  -0.9986
4635.9772  -0.9981
4635.9975  -0.9973
4636.0177   0.9991
4636.0379   0.9989
4636.0581   0.9983
4636.0783   0.9981
4636.0986   0.9974
4636.1188   0.9979
4636.1390   0.9969
4636.1592   0.9965
4636.1794   0.9970
4636.1997   0.9966
4636.2199   0.9952
4636.2401   0.9957
4636.2603   0.9958
4636.2806   0.9949
4636.3008   0.9945
4636.3210   0.9960
4636.3412   0.9963
4636.3614   0.9956
4636.3817   0.9952
4636.4019   0.9965
4636.4221   0.9972
4636.4423   0.9982
4636.4626   0.9985
4636.4828   0.9987
4636.5030   0.9981
4636.5232   0.9983
4636.5434   0.9982
4636.5637   0.9983
4636.5839   0.9991
4636.6041   1.0001
4636.6243   1.0008
4636.6445  -1.0006
4636.6648  -0.9998
4636.6850  -0.9994
4636.7052  -1.0002
4636.7254  -1.0008
4636.7457  -0.9996
4636.7659  -0.9985
4636.7861  -0.9988
4636.8063  -1.0011
4636.8265  -1.0005
4636.8468  -0.9994
4636.8670  -0.9998
4636.8872  -1.0003
4636.9074  -1.0013
4636.9277  -1.0008
4636.9479  -1.0011
4636.9681  -1.0008
% 2600-4637503_005  1.0032  62
4636.7052  -1.0002
4636.7254  -1.0008
4636.7457  -0.9996
4636.7659  -0.9985
4636.7861  -0.9988
4636.8063  -1.0011
4636.8266  -1.0005
4636.8468  -0.9994
4636.8670  -0.9998
4636.8872  -1.0003
4636.9074  -1.0013
4636.9277  -1.0008
4636.9479  -1.0011
4636.9681  -1.0008
4636.9883  -0.9992
4637.0086  -1.0004
4637.0288  -1.0001
4637.0490  -1.0005
4637.0692  -1.0008
4637.0894  -0.9996
4637.1097  -0.9996
4637.1299   0.9997
4637.1501   0.9994
4637.1703   0.9993
4637.1905   1.0003
4637.2108   0.9990
4637.2310   0.9976
4637.2512   0.9966
4637.2714   0.9952
4637.2917   0.9936
4637.3119   0.9921
4637.3321   0.9922
4637.3523   0.9913
4637.3725   0.9905
4637.3928   0.9893
4637.4130   0.9896
4637.4332   0.9903
4637.4534   0.9902
4637.4737   0.9904
4637.4939   0.9899
4637.5141   0.9908
4637.5343   0.9918
4637.5545   0.9905
4637.5748   0.9896
4637.5950   0.9887
4637.6152   0.9898
4637.6354   0.9904
4637.6556   0.9900
4637.6759   0.9921
4637.6961   0.9928
4637.7163   0.9934
4637.7365  -0.9935
4637.7568  -0.9926
4637.7770  -0.9901
4637.7972  -0.9878
4637.8174  -0.9819
4637.8376  -0.9758
4637.8579  -0.9689
4637.8781  -0.9635
4637.8983  -0.9606
4637.9185  -0.9563
4637.9388  -0.9520
% 2601-4638041_021  1.0034  71
4637.4535  -0.9900
4637.4737  -0.9902
4637.4939  -0.9897
4637.5141  -0.9906
4637.5343  -0.9916
4637.5546  -0.9903
4637.5748  -0.9894
4637.5950  -0.9885
4637.6152  -0.9896
4637.6355  -0.9902
4637.6557  -0.9898
4637.6759  -0.9919
4637.6961  -0.9926
4637.7163  -0.9932
4637.7366  -0.9933
4637.7568   0.9924
4637.7770   0.9899
4637.7972   0.9876
4637.8174   0.9817
4637.8377   0.9756
4637.8579   0.9687
4637.8781   0.9633
4637.8983   0.9604
4637.9186   0.9562
4637.9388   0.9519
4637.9590   0.9494
4637.9792   0.9487
4637.9994   0.9471
4638.0197   0.9464
4638.0399   0.9476
4638.0601   0.9476
4638.0803   0.9487
4638.1006   0.9506
4638.1208   0.9526
4638.1410   0.9534
4638.1612   0.9559
4638.1814   0.9595
4638.2017   0.9633
4638.2219   0.9686
4638.2421   0.9752
4638.2623   0.9816
4638.2825   0.9884
4638.3028   0.9938
4638.3230   0.9976
4638.3432   0.9987
4638.3634   1.0001
4638.3837   1.0002
4638.4039   1.0007
4638.4241   0.9992
4638.4443   0.9995
4638.4645  -1.0002
4638.4848  -0.9992
4638.5050  -0.9997
4638.5252  -1.0004
4638.5454  -0.9997
4638.5657  -0.9980
4638.5859  -0.9983
4638.6061  -0.9980
4638.6263  -0.9986
4638.6465  -0.9976
4638.6668  -0.9984
4638.6870  -0.9979
4638.7072  -0.9979
4638.7274  -0.9985
4638.7476  -0.9979
4638.7679  -0.9978
4638.7881  -0.9984
4638.8083  -0.9964
4638.8285  -0.9964
4638.8488  -0.9966
4638.8690  -0.9965
% 2601-4640804_009  1.0007  77
4640.0690  -1.0015
4640.0894  -1.0024
4640.1098  -1.0008
4640.1302  -0.9995
4640.1506  -0.9992
4640.1710  -1.0000
4640.1914  -1.0011
4640.2118  -1.0006
4640.2321  -1.0007
4640.2525  -0.9996
4640.2729  -0.9996
4640.2933  -1.0002
4640.3137  -0.9991
4640.3341  -0.9987
4640.3545  -0.9993
4640.3749  -0.9991
4640.3953  -0.9958
4640.4157  -0.9952
4640.4360  -0.9956
4640.4564   0.9979
4640.4768   0.9989
4640.4972   0.9985
4640.5176   0.9991
4640.5380   0.9989
4640.5584   0.9970
4640.5788   0.9949
4640.5992   0.9916
4640.6195   0.9895
4640.6399   0.9886
4640.6603   0.9857
4640.6807   0.9832
4640.7011   0.9833
4640.7215   0.9828
4640.7419   0.9803
4640.7623   0.9801
4640.7827   0.9821
4640.8030   0.9808
4640.8234   0.9785
4640.8438   0.9790
4640.8642   0.9809
4640.8846   0.9799
4640.9050   0.9812
4640.9254   0.9813
4640.9458   0.9806
4640.9662   0.9822
4640.9865   0.9853
4641.0069   0.9879
4641.0273   0.9894
4641.0477   0.9916
4641.0681   0.9937
4641.0885   0.9957
4641.1089   0.9977
4641.1293   0.9978
4641.1497   0.9954
4641.1700   0.9971
4641.1904   0.9974
4641.2108   0.9960
4641.2312  -0.9980
4641.2516  -1.0001
4641.2720  -1.0012
4641.2924  -1.0000
4641.3128  -0.9992
4641.3332  -1.0002
4641.3535  -1.0006
4641.3739  -1.0010
4641.3943  -1.0003
4641.4147  -1.0005
4641.4351  -1.0008
4641.4555  -1.0001
4641.4759  -1.0000
4641.4963  -0.9994
4641.5167  -0.9997
4641.5370  -1.0011
4641.5574  -1.0017
4641.5778  -1.0013
4641.5982  -1.0012
4641.6186  -1.0017
% 2600-4643463_004  1.0012  69
4642.7604  -1.0013
4642.7808  -1.0003
4642.8012  -1.0023
4642.8216  -1.0040
4642.8419  -1.0017
4642.8623  -1.0000
4642.8827  -0.9991
4642.9031  -1.0006
4642.9235  -1.0004
4642.9439  -0.9992
4642.9643  -0.9996
4642.9847  -0.9992
4643.0051  -0.9989
4643.0255  -0.9989
4643.0458  -0.9990
4643.0662  -0.9982
4643.0866  -0.9979
4643.1070  -0.9986
4643.1274   0.9997
4643.1478   1.0001
4643.1682   0.9994
4643.1886   0.9990
4643.2090   0.9985
4643.2293   0.9975
4643.2497   0.9954
4643.2701   0.9945
4643.2905   0.9943
4643.3109   0.9929
4643.3313   0.9928
4643.3517   0.9928
4643.3721   0.9925
4643.3925   0.9936
4643.4128   0.9931
4643.4332   0.9913
4643.4536   0.9919
4643.4740   0.9917
4643.4944   0.9905
4643.5148   0.9910
4643.5352   0.9909
4643.5556   0.9908
4643.5760   0.9918
4643.5963   0.9929
4643.6167   0.9923
4643.6371   0.9929
4643.6575   0.9937
4643.6779   0.9940
4643.6983   0.9952
4643.7187   0.9971
4643.7391   0.9977
4643.7595   0.9992
4643.7798   0.9997
4643.8002   1.0003
4643.8206   0.9994
4643.8410  -0.9987
4643.8614  -0.9985
4643.8818  -0.9974
4643.9022  -0.9958
4643.9226  -0.9964
4643.9430  -0.9970
4643.9633  -0.9976
4643.9837  -0.9971
4644.0041  -0.9961
4644.0245  -0.9961
4644.0449  -0.9967
4644.0653  -0.9974
4644.0857  -0.9969
4644.1061  -0.9955
4644.1265  -0.9969
4644.1468  -0.9977
% 2400-4646162_006  0.9991  74
4645.3091  -1.0005
4645.3294  -0.9995
4645.3498  -0.9991
4645.3702  -1.0000
4645.3906  -0.9998
4645.4110  -0.9993
4645.4314  -1.0000
4645.4518  -0.9999
4645.4722  -0.9998
4645.4926  -1.0009
4645.5129  -1.0014
4645.5333  -1.0009
4645.5537  -1.0005
4645.5741  -1.0021
4645.5945  -1.0020
4645.6149  -1.0002
4645.6353  -0.9992
4645.6557  -0.9990
4645.6761  -0.9991
4645.6964  -1.0011
4645.7168  -1.0017
4645.7372  -1.0025
4645.7576   1.0016
4645.7780   1.0004
4645.7984   0.9991
4645.8188   1.0002
4645.8392   0.9998
4645.8596   0.9992
4645.8799   0.9999
4645.9003   0.9983
4645.9207   0.9962
4645.9411   0.9937
4645.9615   0.9915
4645.9819   0.9903
4646.0023   0.9896
4646.0227   0.9902
4646.0431   0.9899
4646.0635   0.9889
4646.0838   0.9871
4646.1042   0.9875
4646.1246   0.9880
4646.1450   0.9869
4646.1654   0.9852
4646.1858   0.9863
4646.2062   0.9881
4646.2266   0.9869
4646.2470   0.9871
4646.2673   0.9875
4646.2877   0.9873
4646.3081   0.9887
4646.3285   0.9884
4646.3489   0.9884
4646.3693   0.9904
4646.3897   0.9923
4646.4101   0.9943
4646.4305   0.9963
4646.4508   0.9971
4646.4712   0.9965
4646.4916   0.9977
4646.5120  -0.9977
4646.5324  -0.9980
4646.5528  -0.9973
4646.5732  -0.9953
4646.5936  -0.9954
4646.6140  -0.9954
4646.6343  -0.9965
4646.6547  -0.9973
4646.6751  -0.9967
4646.6955  -0.9960
4646.7159  -0.9974
4646.7363  -0.9989
4646.7567  -0.9978
4646.7771  -0.9963
4646.7975  -0.9987
% 2600-4647434_008  0.9985  72
4646.5528  -0.9979
4646.5731  -0.9959
4646.5935  -0.9960
4646.6139  -0.9960
4646.6343  -0.9971
4646.6547  -0.9979
4646.6751  -0.9973
4646.6955  -0.9966
4646.7159  -0.9980
4646.7363  -0.9995
4646.7566  -0.9984
4646.7770  -0.9969
4646.7974  -0.9993
4646.8178  -1.0000
4646.8382  -1.0002
4646.8586  -1.0000
4646.8790  -1.0007
4646.8994  -1.0004
4646.9198  -1.0008
4646.9402  -1.0010
4646.9605  -1.0015
4646.9809  -1.0014
4647.0013   0.9989
4647.0217   0.9993
4647.0421   1.0007
4647.0625   0.9998
4647.0829   0.9991
4647.1033   0.9998
4647.1237   0.9993
4647.1440   0.9984
4647.1644   0.9976
4647.1848   0.9944
4647.2052   0.9928
4647.2256   0.9916
4647.2460   0.9886
4647.2664   0.9864
4647.2868   0.9857
4647.3072   0.9865
4647.3275   0.9858
4647.3479   0.9835
4647.3683   0.9823
4647.3887   0.9832
4647.4091   0.9826
4647.4295   0.9813
4647.4499   0.9814
4647.4703   0.9821
4647.4907   0.9836
4647.5110   0.9837
4647.5314   0.9835
4647.5518   0.9846
4647.5722   0.9864
4647.5926   0.9870
4647.6130   0.9868
4647.6334   0.9886
4647.6538   0.9913
4647.6742   0.9931
4647.6945   0.9958
4647.7149   0.9975
4647.7353  -0.9976
4647.7557  -0.9973
4647.7761  -0.9972
4647.7965  -0.9970
4647.8169  -0.9960
4647.8373  -0.9976
4647.8577  -0.9981
4647.8780  -0.9959
4647.8984  -0.9950
4647.9188  -0.9966
4647.9392  -0.9963
4647.9596  -0.9965
4647.9800  -0.9957
4648.0004  -0.9948
% 1301-4663046_029  1.0014  83
4662.0280  -0.9999
4662.0484  -0.9992
4662.0688  -0.9995
4662.0892  -1.0009
4662.1096  -1.0008
4662.1300  -1.0008
4662.1504  -1.0013
4662.1708  -1.0011
4662.1911  -1.0005
4662.2115  -1.0019
4662.2319  -1.0009
4662.2523  -0.9997
4662.2727  -1.0010
4662.2931  -1.0018
4662.3135  -1.0017
4662.3339  -1.0010
4662.3543  -1.0015
4662.3746  -1.0023
4662.3950  -1.0021
4662.4154  -1.0017
4662.4358  -1.0012
4662.4562  -1.0002
4662.4766  -1.0008
4662.4970  -1.0012
4662.5174  -1.0006
4662.5378  -1.0002
4662.5581   0.9998
4662.5785   0.9979
4662.5989   0.9980
4662.6193   0.9996
4662.6397   0.9996
4662.6601   0.9985
4662.6805   0.9986
4662.7009   0.9980
4662.7213   0.9977
4662.7416   0.9969
4662.7620   0.9946
4662.7824   0.9925
4662.8028   0.9864
4662.8232   0.9798
4662.8436   0.9729
4662.8640   0.9644
4662.8844   0.9563
4662.9048   0.9482
4662.9251   0.9422
4662.9455   0.9380
4662.9659   0.9338
4662.9863   0.9303
4663.0067   0.9287
4663.0271   0.9274
4663.0475   0.9263
4663.0679   0.9257
4663.0883   0.9256
4663.1086   0.9284
4663.1290   0.9315
4663.1494   0.9342
4663.1698   0.9380
4663.1902   0.9438
4663.2106   0.9504
4663.2310   0.9573
4663.2514   0.9645
4663.2718   0.9725
4663.2921   0.9808
4663.3125   0.9868
4663.3329   0.9906
4663.3533   0.9928
4663.3737   0.9944
4663.3941  -0.9943
4663.4145  -0.9936
4663.4349  -0.9924
4663.4553  -0.9884
4663.4756  -0.9833
4663.4960  -0.9759
4663.5164  -0.9689
4663.5368  -0.9633
4663.5572  -0.9587
4663.5776  -0.9559
4663.5980  -0.9538
4663.6184  -0.9518
4663.6388  -0.9498
4663.6591  -0.9474
4663.6795  -0.9472
4663.6999  -0.9484
% 2601-4663704_023  1.0018  74
4663.0474  -0.9259
4663.0678  -0.9253
4663.0882  -0.9252
4663.1086  -0.9280
4663.1290  -0.9311
4663.1494  -0.9338
4663.1698  -0.9376
4663.1901  -0.9434
4663.2105  -0.9500
4663.2309  -0.9569
4663.2513  -0.9641
4663.2717  -0.9721
4663.2921  -0.9804
4663.3125  -0.9864
4663.3329  -0.9902
4663.3533  -0.9924
4663.3736  -0.9940
4663.3940   0.9939
4663.4144   0.9932
4663.4348   0.9920
4663.4552   0.9880
4663.4756   0.9829
4663.4960   0.9755
4663.5164   0.9686
4663.5368   0.9629
4663.5572   0.9583
4663.5775   0.9555
4663.5979   0.9534
4663.6183   0.9514
4663.6387   0.9494
4663.6591   0.9470
4663.6795   0.9468
4663.6999   0.9480
4663.7203   0.9476
4663.7407   0.9470
4663.7610   0.9485
4663.7814   0.9501
4663.8018   0.9514
4663.8222   0.9532
4663.8426   0.9553
4663.8630   0.9579
4663.8834   0.9627
4663.9038   0.9670
4663.9242   0.9726
4663.9445   0.9792
4663.9649   0.9860
4663.9853   0.9922
4664.0057   0.9947
4664.0261   0.9966
4664.0465   0.9978
4664.0669   1.0001
4664.0873   1.0012
4664.1077   0.9999
4664.1280  -1.0011
4664.1484  -1.0001
4664.1688  -0.9982
4664.1892  -0.9987
4664.2096  -0.9991
4664.2300  -0.9990
4664.2504  -0.9991
4664.2708  -1.0002
4664.2912  -1.0002
4664.3115  -1.0006
4664.3319  -1.0007
4664.3523  -1.0008
4664.3727  -1.0001
4664.3931  -0.9998
4664.4135  -1.0007
4664.4339  -1.0009
4664.4543  -0.9993
4664.4747  -0.9983
4664.4950  -0.9987
4664.5154  -0.9983
4664.5358  -0.9991
% 2601-4666749_052  0.9957  82
4665.7796  -0.9832
4665.7999  -0.9881
4665.8203  -0.9907
4665.8407  -0.9920
4665.8611  -0.9928
4665.8815  -0.9938
4665.9019  -0.9949
4665.9223  -0.9942
4665.9427  -0.9939
4665.9631  -0.9941
4665.9834  -0.9953
4666.0038  -0.9966
4666.0242  -0.9974
4666.0446  -0.9971
4666.0650  -0.9970
4666.0854  -0.9989
4666.1058  -1.0002
4666.1262  -1.0005
4666.1466  -1.0003
4666.1669  -1.0010
4666.1873  -1.0016
4666.2077  -1.0009
4666.2281  -1.0012
4666.2485  -1.0026
4666.2689   1.0010
4666.2893   0.9991
4666.3097   0.9990
4666.3301   0.9992
4666.3504   0.9994
4666.3708   0.9994
4666.3912   0.9988
4666.4116   0.9976
4666.4320   0.9972
4666.4524   0.9941
4666.4728   0.9871
4666.4932   0.9783
4666.5136   0.9682
4666.5339   0.9536
4666.5543   0.9374
4666.5747   0.9219
4666.5951   0.9098
4666.6155   0.8994
4666.6359   0.8901
4666.6563   0.8842
4666.6767   0.8803
4666.6971   0.8776
4666.7174   0.8765
4666.7378   0.8753
4666.7582   0.8748
4666.7786   0.8755
4666.7990   0.8774
4666.8194   0.8792
4666.8398   0.8816
4666.8602   0.8861
4666.8806   0.8934
4666.9009   0.9016
4666.9213   0.9120
4666.9417   0.9251
4666.9621   0.9382
4666.9825   0.9544
4667.0029   0.9697
4667.0233   0.9809
4667.0437   0.9878
4667.0641   0.9916
4667.0844   0.9940
4667.1048  -0.9937
4667.1252  -0.9942
4667.1456  -0.9930
4667.1660  -0.9915
4667.1864  -0.9920
4667.2068  -0.9891
4667.2272  -0.9872
4667.2476  -0.9852
4667.2679  -0.9804
4667.2883  -0.9779
4667.3087  -0.9769
4667.3291  -0.9751
4667.3495  -0.9737
4667.3699  -0.9733
4667.3903  -0.9729
4667.4107  -0.9725
4667.4311  -0.9721
% 2600-4667453_010  0.9925  69
4666.7582  -0.8776
4666.7786  -0.8783
4666.7990  -0.8802
4666.8194  -0.8820
4666.8398  -0.8844
4666.8602  -0.8890
4666.8805  -0.8963
4666.9009  -0.9045
4666.9213  -0.9150
4666.9417  -0.9281
4666.9621  -0.9413
4666.9825  -0.9575
4667.0029  -0.9728
4667.0233  -0.9841
4667.0437  -0.9909
4667.0640  -0.9948
4667.0844  -0.9972
4667.1048   0.9969
4667.1252   0.9974
4667.1456   0.9962
4667.1660   0.9947
4667.1864   0.9952
4667.2068   0.9923
4667.2272   0.9904
4667.2475   0.9884
4667.2679   0.9836
4667.2883   0.9811
4667.3087   0.9800
4667.3291   0.9782
4667.3495   0.9768
4667.3699   0.9764
4667.3903   0.9760
4667.4107   0.9756
4667.4310   0.9752
4667.4514   0.9744
4667.4718   0.9764
4667.4922   0.9787
4667.5126   0.9785
4667.5330   0.9780
4667.5534   0.9778
4667.5738   0.9783
4667.5942   0.9792
4667.6145   0.9816
4667.6349   0.9837
4667.6553   0.9868
4667.6757   0.9906
4667.6961   0.9940
4667.7165   0.9979
4667.7369   1.0007
4667.7573   1.0009
4667.7777   1.0010
4667.7980  -1.0007
4667.8184  -1.0003
4667.8388  -1.0006
4667.8592  -1.0002
4667.8796  -0.9989
4667.9000  -0.9970
4667.9204  -0.9946
4667.9408  -0.9923
4667.9612  -0.9910
4667.9815  -0.9901
4668.0019  -0.9892
4668.0223  -0.9887
4668.0427  -0.9891
4668.0631  -0.9895
4668.0835  -0.9893
4668.1039  -0.9886
4668.1243  -0.9876
4668.1447  -0.9882
% 2601-4670170_023  0.9961  68
4669.4292  -0.9954
4669.4496  -0.9961
4669.4700  -0.9956
4669.4903  -0.9975
4669.5107  -0.9978
4669.5311  -0.9976
4669.5515  -0.9978
4669.5719  -0.9980
4669.5923  -1.0002
4669.6127  -0.9998
4669.6331  -0.9996
4669.6535  -0.9985
4669.6738  -0.9986
4669.6942  -0.9994
4669.7146  -0.9995
4669.7350  -0.9995
4669.7554  -0.9983
4669.7758  -0.9966
4669.7962  -0.9973
4669.8166   0.9980
4669.8370   0.9989
4669.8573   0.9983
4669.8777   0.9971
4669.8981   0.9948
4669.9185   0.9921
4669.9389   0.9860
4669.9593   0.9781
4669.9797   0.9720
4670.0001   0.9680
4670.0205   0.9639
4670.0408   0.9595
4670.0612   0.9579
4670.0816   0.9551
4670.1020   0.9533
4670.1224   0.9526
4670.1428   0.9502
4670.1632   0.9483
4670.1836   0.9479
4670.2040   0.9481
4670.2243   0.9479
4670.2447   0.9489
4670.2651   0.9493
4670.2855   0.9502
4670.3059   0.9527
4670.3263   0.9561
4670.3467   0.9600
4670.3671   0.9642
4670.3875   0.9689
4670.4078   0.9748
4670.4282   0.9806
4670.4486   0.9873
4670.4690   0.9918
4670.4894   0.9937
4670.5098  -0.9951
4670.5302  -0.9950
4670.5506  -0.9959
4670.5710  -0.9967
4670.5913  -0.9979
4670.6117  -0.9994
4670.6321  -1.0006
4670.6525  -1.0009
4670.6729  -1.0029
4670.6933  -1.0036
4670.7137  -1.0019
4670.7341  -1.0015
4670.7545  -1.0031
4670.7748  -1.0022
4670.7952  -1.0014
% 3000-4680134_006  1.0008  68
4679.3177  -0.9759
4679.3383  -0.9790
4679.3589  -0.9817
4679.3794  -0.9849
4679.4000  -0.9890
4679.4205  -0.9927
4679.4411  -0.9946
4679.4616  -0.9963
4679.4822  -0.9978
4679.5028  -1.0001
4679.5233  -1.0012
4679.5439  -1.0000
4679.5644  -0.9989
4679.5850  -0.9991
4679.6056  -0.9998
4679.6261  -0.9997
4679.6467  -0.9996
4679.6672  -1.0010
4679.6878  -1.0014
4679.7084  -1.0000
4679.7289  -1.0010
4679.7495   1.0012
4679.7700   0.9989
4679.7906   0.9993
4679.8112   1.0005
4679.8317   0.9991
4679.8523   0.9982
4679.8728   0.9983
4679.8934   0.9982
4679.9140   0.9951
4679.9345   0.9901
4679.9551   0.9891
4679.9756   0.9899
4679.9962   0.9910
4680.0167   0.9904
4680.0373   0.9885
4680.0579   0.9889
4680.0784   0.9896
4680.0990   0.9885
4680.1195   0.9882
4680.1401   0.9894
4680.1607   0.9881
4680.1812   0.9881
4680.2018   0.9869
4680.2223   0.9886
4680.2429   0.9896
4680.2635   0.9884
4680.2840   0.9891
4680.3046   0.9901
4680.3251   0.9899
4680.3457   0.9904
4680.3663   0.9915
4680.3868   0.9933
4680.4074   0.9937
4680.4279   0.9963
4680.4485  -0.9969
4680.4690  -0.9960
4680.4896  -0.9951
4680.5102  -0.9952
4680.5307  -0.9962
4680.5513  -0.9955
4680.5718  -0.9952
4680.5924  -0.9956
4680.6130  -0.9958
4680.6335  -0.9958
4680.6541  -0.9960
4680.6746  -0.9961
4680.6952  -0.9954
% 2401-4684753_005  1.0020  68
4684.0257  -1.0018
4684.0463  -1.0010
4684.0668  -0.9998
4684.0874  -0.9980
4684.1080  -0.9973
4684.1285  -0.9987
4684.1491  -1.0009
4684.1696  -0.9997
4684.1902  -1.0005
4684.2108  -1.0007
4684.2313  -0.9998
4684.2519  -1.0000
4684.2724  -0.9996
4684.2930  -0.9989
4684.3135  -0.9979
4684.3341  -0.9984
4684.3547  -0.9997
4684.3752  -0.9988
4684.3958   0.9988
4684.4163   1.0002
4684.4369   1.0007
4684.4575   0.9996
4684.4780   0.9979
4684.4986   0.9961
4684.5191   0.9958
4684.5397   0.9947
4684.5603   0.9943
4684.5808   0.9942
4684.6014   0.9924
4684.6219   0.9922
4684.6425   0.9915
4684.6631   0.9904
4684.6836   0.9908
4684.7042   0.9914
4684.7247   0.9912
4684.7453   0.9906
4684.7658   0.9909
4684.7864   0.9903
4684.8070   0.9900
4684.8275   0.9902
4684.8481   0.9910
4684.8686   0.9927
4684.8892   0.9931
4684.9098   0.9934
4684.9303   0.9946
4684.9509   0.9940
4684.9714   0.9929
4684.9920   0.9936
4685.0126   0.9958
4685.0331   0.9971
4685.0537   0.9971
4685.0742   0.9971
4685.0948  -0.9962
4685.1154  -0.9975
4685.1359  -0.9976
4685.1565  -0.9961
4685.1770  -0.9966
4685.1976  -0.9958
4685.2181  -0.9952
4685.2387  -0.9960
4685.2593  -0.9970
4685.2798  -0.9987
4685.3004  -0.9986
4685.3209  -0.9988
4685.3415  -0.9986
4685.3621  -0.9991
4685.3826  -0.9978
4685.4032  -0.9975
% 2600-4691411_009  1.0021  77
4690.4402  -0.9987
4690.4607  -0.9997
4690.4813  -1.0002
4690.5019  -1.0015
4690.5224  -1.0014
4690.5430  -1.0005
4690.5635  -1.0000
4690.5841  -1.0004
4690.6047  -1.0008
4690.6252  -1.0004
4690.6458  -0.9998
4690.6663  -0.9984
4690.6869  -0.9980
4690.7075  -0.9982
4690.7280  -0.9988
4690.7486  -0.9996
4690.7691  -0.9996
4690.7897  -1.0012
4690.8103  -1.0003
4690.8308  -0.9985
4690.8514  -0.9989
4690.8719  -0.9991
4690.8925  -1.0001
4690.9130  -1.0001
4690.9336  -1.0008
4690.9542   1.0014
4690.9747   0.9989
4690.9953   1.0000
4691.0158   0.9995
4691.0364   0.9979
4691.0570   0.9983
4691.0775   0.9979
4691.0981   0.9957
4691.1186   0.9934
4691.1392   0.9929
4691.1598   0.9918
4691.1803   0.9909
4691.2009   0.9897
4691.2214   0.9897
4691.2420   0.9890
4691.2626   0.9874
4691.2831   0.9865
4691.3037   0.9863
4691.3242   0.9857
4691.3448   0.9857
4691.3653   0.9861
4691.3859   0.9859
4691.4065   0.9846
4691.4270   0.9841
4691.4476   0.9842
4691.4681   0.9835
4691.4887   0.9842
4691.5093   0.9847
4691.5298   0.9842
4691.5504   0.9835
4691.5709   0.9840
4691.5915   0.9856
4691.6121   0.9871
4691.6326   0.9891
4691.6532   0.9917
4691.6737   0.9937
4691.6943   0.9947
4691.7149   0.9943
4691.7354  -0.9944
4691.7560  -0.9950
4691.7765  -0.9941
4691.7971  -0.9934
4691.8176  -0.9954
4691.8382  -0.9972
4691.8588  -0.9975
4691.8793  -0.9964
4691.8999  -0.9973
4691.9204  -0.9987
4691.9410  -0.9982
4691.9616  -0.9964
4691.9821  -0.9986
4692.0027  -1.0006
% 1600-4694113_003  1.0014  72
4693.4007  -0.9986
4693.4213  -0.9989
4693.4419  -0.9975
4693.4624  -0.9980
4693.4830  -0.9986
4693.5035  -0.9983
4693.5241  -0.9970
4693.5447  -0.9984
4693.5652  -0.9977
4693.5858  -0.9970
4693.6063  -0.9981
4693.6269  -0.9989
4693.6475  -0.9994
4693.6680  -0.9986
4693.6886  -0.9986
4693.7091  -0.9984
4693.7297   0.9992
4693.7503   1.0003
4693.7708   0.9998
4693.7914   0.9996
4693.8119   0.9994
4693.8325   0.9973
4693.8530   0.9960
4693.8736   0.9951
4693.8942   0.9954
4693.9147   0.9932
4693.9353   0.9916
4693.9558   0.9923
4693.9764   0.9919
4693.9970   0.9915
4694.0175   0.9916
4694.0381   0.9923
4694.0586   0.9922
4694.0792   0.9915
4694.0998   0.9923
4694.1203   0.9933
4694.1409   0.9926
4694.1614   0.9930
4694.1820   0.9946
4694.2026   0.9946
4694.2231   0.9949
4694.2437   0.9950
4694.2642   0.9967
4694.2848   0.9967
4694.3053   0.9963
4694.3259   0.9965
4694.3465   0.9973
4694.3670   0.9986
4694.3876   0.9997
4694.4081   0.9995
4694.4287   1.0002
4694.4493   1.0005
4694.4698  -0.9998
4694.4904  -1.0006
4694.5109  -1.0009
4694.5315  -1.0011
4694.5521  -1.0003
4694.5726  -0.9999
4694.5932  -0.9987
4694.6137  -0.9985
4694.6343  -0.9993
4694.6549  -1.0000
4694.6754  -0.9992
4694.6960  -0.9994
4694.7165  -0.9995
4694.7371  -0.9993
4694.7576  -0.9997
4694.7782  -0.9982
4694.7988  -0.9969
4694.8193  -0.9973
4694.8399  -0.9978
4694.8604  -0.9986
% 2401-4697598_010  1.0025  61
4697.0602  -0.9967
4697.0808  -0.9955
4697.1014  -0.9936
4697.1219  -0.9919
4697.1425  -0.9935
4697.1630  -0.9942
4697.1836  -0.9936
4697.2042  -0.9927
4697.2247  -0.9904
4697.2453  -0.9868
4697.2658  -0.9841
4697.2864  -0.9854
4697.3070  -0.9891
4697.3275   0.9910
4697.3481   0.9895
4697.3686   0.9883
4697.3892   0.9869
4697.4098   0.9855
4697.4303   0.9843
4697.4509   0.9832
4697.4714   0.9809
4697.4920   0.9808
4697.5125   0.9808
4697.5331   0.9806
4697.5537   0.9809
4697.5742   0.9815
4697.5948   0.9813
4697.6153   0.9815
4697.6359   0.9816
4697.6565   0.9817
4697.6770   0.9817
4697.6976   0.9822
4697.7181   0.9827
4697.7387   0.9842
4697.7593   0.9848
4697.7798   0.9866
4697.8004   0.9895
4697.8209   0.9918
4697.8415   0.9934
4697.8621   0.9945
4697.8826   0.9968
4697.9032   0.9996
4697.9237   1.0004
4697.9443  -1.0008
4697.9648  -0.9992
4697.9854  -0.9991
4698.0060  -0.9999
4698.0265  -0.9999
4698.0471  -0.9997
4698.0676  -0.9994
4698.0882  -0.9994
4698.1088  -0.9993
4698.1293  -0.9986
4698.1499  -0.9981
4698.1704  -0.9977
4698.1910  -0.9959
4698.2116  -0.9952
4698.2321  -0.9949
4698.2527  -0.9944
4698.2732  -0.9937
4698.2938  -0.9937
% 1401-4699451_007  1.0012  79
4698.4582  -0.9911
4698.4788  -0.9908
4698.4993  -0.9895
4698.5199  -0.9891
4698.5404  -0.9915
4698.5610  -0.9916
4698.5816  -0.9896
4698.6021  -0.9883
4698.6227  -0.9887
4698.6432  -0.9905
4698.6638  -0.9919
4698.6844  -0.9927
4698.7049  -0.9923
4698.7255  -0.9940
4698.7460  -0.9950
4698.7666  -0.9954
4698.7872  -0.9962
4698.8077  -0.9963
4698.8283  -0.9955
4698.8488  -0.9963
4698.8694  -0.9980
4698.8899  -0.9997
4698.9105  -1.0004
4698.9311   0.9994
4698.9516   0.9992
4698.9722   1.0004
4698.9927   0.9995
4699.0133   0.9983
4699.0339   0.9990
4699.0544   1.0003
4699.0750   0.9985
4699.0955   0.9967
4699.1161   0.9954
4699.1367   0.9936
4699.1572   0.9933
4699.1778   0.9909
4699.1983   0.9879
4699.2189   0.9878
4699.2395   0.9864
4699.2600   0.9850
4699.2806   0.9845
4699.3011   0.9834
4699.3217   0.9830
4699.3422   0.9836
4699.3628   0.9843
4699.3834   0.9850
4699.4039   0.9853
4699.4245   0.9841
4699.4450   0.9834
4699.4656   0.9840
4699.4862   0.9835
4699.5067   0.9841
4699.5273   0.9869
4699.5478   0.9884
4699.5684   0.9907
4699.5890   0.9927
4699.6095   0.9934
4699.6301   0.9941
4699.6506   0.9956
4699.6712   0.9976
4699.6918   0.9981
4699.7123   0.9991
4699.7329  -0.9983
4699.7534  -0.9956
4699.7740  -0.9956
4699.7946  -0.9972
4699.8151  -0.9979
4699.8357  -0.9986
4699.8562  -1.0002
4699.8768  -0.9999
4699.8973  -1.0000
4699.9179  -0.9995
4699.9385  -0.9987
4699.9590  -0.9979
4699.9796  -0.9973
4700.0001  -0.9971
4700.0207  -0.9958
4700.0413  -0.9946
4700.0618  -0.9948
% 1200-4702991_045  0.9987  92
4702.1178  -1.0044
4702.1384  -1.0034
4702.1589  -1.0036
4702.1795  -1.0034
4702.2000  -1.0028
4702.2206  -1.0021
4702.2412  -1.0018
4702.2617  -1.0028
4702.2823  -1.0033
4702.3028  -1.0013
4702.3234  -0.9993
4702.3440  -0.9998
4702.3645  -1.0007
4702.3851  -0.9996
4702.4056  -0.9978
4702.4262  -0.9975
4702.4468  -0.9965
4702.4673  -0.9933
4702.4879  -0.9918
4702.5084  -0.9929
4702.5290  -0.9950
4702.5496  -0.9982
4702.5701   0.9981
4702.5907   0.9970
4702.6112   0.9976
4702.6318   0.9977
4702.6523   0.9973
4702.6729   0.9965
4702.6935   0.9920
4702.7140   0.9874
4702.7346   0.9810
4702.7551   0.9720
4702.7757   0.9624
4702.7963   0.9506
4702.8168   0.9392
4702.8374   0.9283
4702.8579   0.9194
4702.8785   0.9132
4702.8991   0.9058
4702.9196   0.9005
4702.9402   0.8988
4702.9607   0.8957
4702.9813   0.8941
4703.0019   0.8935
4703.0224   0.8938
4703.0430   0.8942
4703.0635   0.8961
4703.0841   0.8999
4703.1046   0.9027
4703.1252   0.9064
4703.1458   0.9121
4703.1663   0.9212
4703.1869   0.9317
4703.2074   0.9432
4703.2280   0.9567
4703.2486   0.9702
4703.2691   0.9798
4703.2897   0.9873
4703.3102   0.9921
4703.3308   0.9957
4703.3514   0.9974
4703.3719   0.9988
4703.3925   0.9997
4703.4130   0.9992
4703.4336   0.9992
4703.4542   1.0006
4703.4747   1.0020
4703.4953   1.0018
4703.5158  -1.0014
4703.5364  -1.0019
4703.5570  -1.0021
4703.5775  -0.9999
4703.5981  -0.9969
4703.6186  -0.9957
4703.6392  -0.9948
4703.6597  -0.9942
4703.6803  -0.9947
4703.7009  -0.9942
4703.7214  -0.9927
4703.7420  -0.9921
4703.7625  -0.9926
4703.7831  -0.9929
4703.8037  -0.9927
4703.8242  -0.9925
4703.8448  -0.9929
4703.8653  -0.9935
4703.8859  -0.9943
4703.9065  -0.9945
4703.9270  -0.9942
4703.9476  -0.9947
4703.9681  -0.9964
4703.9887  -0.9966
% 2800-4703807_004  1.0006  67
4703.1458  -0.9103
4703.1663  -0.9194
4703.1869  -0.9299
4703.2074  -0.9414
4703.2280  -0.9549
4703.2486  -0.9683
4703.2691  -0.9779
4703.2897  -0.9854
4703.3102  -0.9902
4703.3308  -0.9938
4703.3514  -0.9955
4703.3719  -0.9969
4703.3925  -0.9978
4703.4130  -0.9973
4703.4336  -0.9973
4703.4542  -0.9987
4703.4747   1.0001
4703.4953   0.9999
4703.5158   0.9995
4703.5364   1.0000
4703.5569   1.0002
4703.5775   0.9980
4703.5981   0.9950
4703.6186   0.9938
4703.6392   0.9929
4703.6597   0.9923
4703.6803   0.9928
4703.7009   0.9923
4703.7214   0.9908
4703.7420   0.9902
4703.7625   0.9907
4703.7831   0.9910
4703.8037   0.9908
4703.8242   0.9906
4703.8448   0.9910
4703.8653   0.9916
4703.8859   0.9924
4703.9065   0.9926
4703.9270   0.9923
4703.9476   0.9928
4703.9681   0.9945
4703.9887   0.9947
4704.0093   0.9950
4704.0298   0.9964
4704.0504   0.9984
4704.0709   0.9991
4704.0915   0.9992
4704.1120   0.9995
4704.1326   0.9992
4704.1532   0.9997
4704.1737  -0.9995
4704.1943  -0.9993
4704.2148  -0.9997
4704.2354  -1.0001
4704.2560  -1.0007
4704.2765  -0.9994
4704.2971  -0.9975
4704.3176  -0.9975
4704.3382  -0.9981
4704.3588  -0.9966
4704.3793  -0.9962
4704.3999  -0.9975
4704.4204  -0.9969
4704.4410  -0.9971
4704.4616  -0.9988
4704.4821  -0.9990
4704.5027  -0.9992
% 2600-4704948_002  1.0001  71
4704.1942  -0.9998
4704.2148  -1.0002
4704.2353  -1.0006
4704.2559  -1.0012
4704.2764  -0.9999
4704.2970  -0.9980
4704.3176  -0.9980
4704.3381  -0.9986
4704.3587  -0.9971
4704.3792  -0.9967
4704.3998  -0.9980
4704.4204  -0.9974
4704.4409  -0.9976
4704.4615  -0.9993
4704.4820  -0.9995
4704.5026  -0.9997
4704.5232  -0.9989
4704.5437  -1.0000
4704.5643   0.9991
4704.5848   0.9991
4704.6054   0.9993
4704.6259   0.9981
4704.6465   0.9981
4704.6671   0.9984
4704.6876   0.9984
4704.7082   0.9980
4704.7287   0.9976
4704.7493   0.9976
4704.7699   0.9968
4704.7904   0.9966
4704.8110   0.9966
4704.8315   0.9951
4704.8521   0.9947
4704.8727   0.9949
4704.8932   0.9936
4704.9138   0.9936
4704.9343   0.9959
4704.9549   0.9958
4704.9755   0.9957
4704.9960   0.9952
4705.0166   0.9964
4705.0371   0.9957
4705.0577   0.9962
4705.0782   0.9960
4705.0988   0.9973
4705.1194   0.9978
4705.1399   0.9973
4705.1605   0.9986
4705.1810   0.9975
4705.2016   0.9980
4705.2222   0.9982
4705.2427   1.0010
4705.2633   1.0017
4705.2838  -1.0008
4705.3044  -1.0002
4705.3250  -0.9992
4705.3455  -0.9989
4705.3661  -0.9990
4705.3866  -0.9997
4705.4072  -0.9986
4705.4278  -0.9995
4705.4483  -0.9997
4705.4689  -0.9998
4705.4894  -0.9994
4705.5100  -0.9991
4705.5305  -0.9990
4705.5511  -0.9983
4705.5717  -0.9981
4705.5922  -0.9951
4705.6128  -0.9914
4705.6333  -0.9958
% 2600-4707274_010  0.9998  69
4706.5380  -0.9975
4706.5586  -0.9991
4706.5791  -0.9994
4706.5997  -1.0000
4706.6203  -0.9989
4706.6408  -0.9984
4706.6614  -0.9987
4706.6819  -0.9984
4706.7025  -0.9988
4706.7231  -0.9986
4706.7436  -0.9981
4706.7642  -0.9939
4706.7847  -0.9858
4706.8053  -0.9821
4706.8258  -0.9853
4706.8464  -0.9890
4706.8670  -0.9925
4706.8875  -0.9993
4706.9081  -1.0000
4706.9286   1.0003
4706.9492   1.0005
4706.9698   0.9991
4706.9903   0.9992
4707.0109   0.9981
4707.0314   0.9959
4707.0520   0.9923
4707.0726   0.9896
4707.0931   0.9862
4707.1137   0.9836
4707.1342   0.9820
4707.1548   0.9810
4707.1754   0.9805
4707.1959   0.9802
4707.2165   0.9795
4707.2370   0.9781
4707.2576   0.9766
4707.2781   0.9756
4707.2987   0.9760
4707.3193   0.9756
4707.3398   0.9749
4707.3604   0.9760
4707.3809   0.9771
4707.4015   0.9781
4707.4221   0.9810
4707.4426   0.9815
4707.4632   0.9826
4707.4837   0.9864
4707.5043   0.9893
4707.5249   0.9912
4707.5454   0.9946
4707.5660   0.9970
4707.5865   0.9980
4707.6071   0.9990
4707.6277  -1.0002
4707.6482  -1.0006
4707.6688  -0.9995
4707.6893  -0.9991
4707.7099  -0.9982
4707.7304  -0.9974
4707.7510  -0.9971
4707.7716  -0.9976
4707.7921  -0.9990
4707.8127  -0.9984
4707.8332  -0.9984
4707.8538  -0.9983
4707.8744  -0.9981
4707.8949  -0.9976
4707.9155  -0.9980
4707.9360  -0.9973
% 2800-4714417_031  1.0004  80
4713.6016  -0.9971
4713.6223  -0.9983
4713.6431  -0.9983
4713.6638  -0.9981
4713.6845  -0.9990
4713.7053  -0.9982
4713.7260  -0.9973
4713.7467  -0.9980
4713.7675  -0.9996
4713.7882  -1.0004
4713.8089  -1.0008
4713.8297  -0.9995
4713.8504  -0.9986
4713.8711  -0.9986
4713.8919  -0.9973
4713.9126  -0.9976
4713.9333  -0.9975
4713.9541  -0.9953
4713.9748  -0.9960
4713.9955  -0.9962
4714.0163   0.9949
4714.0370   0.9969
4714.0577   0.9985
4714.0784   0.9970
4714.0992   0.9933
4714.1199   0.9930
4714.1406   0.9908
4714.1614   0.9829
4714.1821   0.9739
4714.2028   0.9652
4714.2236   0.9557
4714.2443   0.9472
4714.2650   0.9423
4714.2858   0.9388
4714.3065   0.9351
4714.3272   0.9312
4714.3480   0.9292
4714.3687   0.9268
4714.3894   0.9264
4714.4102   0.9265
4714.4309   0.9269
4714.4516   0.9281
4714.4724   0.9297
4714.4931   0.9301
4714.5138   0.9334
4714.5345   0.9373
4714.5553   0.9394
4714.5760   0.9439
4714.5967   0.9499
4714.6175   0.9589
4714.6382   0.9691
4714.6589   0.9783
4714.6797   0.9851
4714.7004   0.9922
4714.7211   0.9963
4714.7419   0.9984
4714.7626   1.0009
4714.7833   1.0004
4714.8041   0.9988
4714.8248   0.9983
4714.8455  -0.9993
4714.8663  -0.9985
4714.8870  -0.9969
4714.9077  -0.9963
4714.9285  -0.9967
4714.9492  -0.9972
4714.9699  -0.9959
4714.9906  -0.9951
4715.0114  -0.9945
4715.0321  -0.9942
4715.0528  -0.9958
4715.0736  -0.9965
4715.0943  -0.9961
4715.1150  -0.9948
4715.1358  -0.9952
4715.1565  -0.9957
4715.1772  -0.9959
4715.1980  -0.9960
4715.2187  -0.9947
4715.2394  -0.9947
% 2401-4715092_003  1.0018  72
4714.4102  -0.9252
4714.4309  -0.9256
4714.4516  -0.9268
4714.4723  -0.9284
4714.4931  -0.9288
4714.5138  -0.9321
4714.5345  -0.9360
4714.5553  -0.9381
4714.5760  -0.9426
4714.5967  -0.9486
4714.6175  -0.9576
4714.6382  -0.9678
4714.6589  -0.9769
4714.6797  -0.9837
4714.7004  -0.9908
4714.7211  -0.9949
4714.7419  -0.9970
4714.7626   0.9995
4714.7833   0.9990
4714.8041   0.9974
4714.8248   0.9969
4714.8455   0.9979
4714.8663   0.9971
4714.8870   0.9955
4714.9077   0.9949
4714.9284   0.9953
4714.9492   0.9958
4714.9699   0.9945
4714.9906   0.9937
4715.0114   0.9931
4715.0321   0.9928
4715.0528   0.9944
4715.0736   0.9951
4715.0943   0.9947
4715.1150   0.9934
4715.1358   0.9938
4715.1565   0.9943
4715.1772   0.9945
4715.1980   0.9946
4715.2187   0.9933
4715.2394   0.9933
4715.2602   0.9938
4715.2809   0.9943
4715.3016   0.9966
4715.3224   0.9973
4715.3431   0.9971
4715.3638   0.9964
4715.3846   0.9991
4715.4053   1.0008
4715.4260   1.0011
4715.4467   0.9998
4715.4675   0.9995
4715.4882   1.0005
4715.5089  -0.9977
4715.5297  -0.9942
4715.5504  -0.9920
4715.5711  -0.9895
4715.5919  -0.9865
4715.6126  -0.9843
4715.6333  -0.9834
4715.6541  -0.9835
4715.6748  -0.9827
4715.6955  -0.9805
4715.7163  -0.9795
4715.7370  -0.9789
4715.7577  -0.9785
4715.7785  -0.9796
4715.7992  -0.9803
4715.8199  -0.9803
4715.8407  -0.9787
4715.8614  -0.9771
4715.8821  -0.9790
% 2800-4715762_009  1.0018  65
4715.0943  -0.9947
4715.1151  -0.9934
4715.1358  -0.9938
4715.1565  -0.9943
4715.1773  -0.9945
4715.1980  -0.9946
4715.2187  -0.9933
4715.2395  -0.9933
4715.2602  -0.9938
4715.2809  -0.9943
4715.3016  -0.9966
4715.3224  -0.9973
4715.3431  -0.9971
4715.3638  -0.9964
4715.3846  -0.9991
4715.4053  -1.0008
4715.4260  -1.0011
4715.4468   0.9998
4715.4675   0.9995
4715.4882   1.0005
4715.5090   0.9977
4715.5297   0.9942
4715.5504   0.9920
4715.5712   0.9895
4715.5919   0.9865
4715.6126   0.9843
4715.6334   0.9834
4715.6541   0.9835
4715.6748   0.9827
4715.6956   0.9805
4715.7163   0.9795
4715.7370   0.9789
4715.7578   0.9785
4715.7785   0.9796
4715.7992   0.9803
4715.8199   0.9803
4715.8407   0.9787
4715.8614   0.9771
4715.8821   0.9790
4715.9029   0.9821
4715.9236   0.9848
4715.9443   0.9857
4715.9651   0.9855
4715.9858   0.9872
4716.0065   0.9888
4716.0273   0.9925
4716.0480   0.9966
4716.0687   0.9986
4716.0895   0.9966
4716.1102   0.9962
4716.1309  -0.9954
4716.1517  -0.9948
4716.1724  -0.9968
4716.1931  -0.9958
4716.2139  -0.9940
4716.2346  -0.9939
4716.2553  -0.9930
4716.2760  -0.9932
4716.2968  -0.9942
4716.3175  -0.9935
4716.3382  -0.9927
4716.3590  -0.9939
4716.3797  -0.9945
4716.4004  -0.9950
4716.4212  -0.9951
% 2400-4718419_004  1.0008  77
4717.6858  -0.9972
4717.7066  -0.9971
4717.7273  -0.9973
4717.7480  -0.9981
4717.7688  -0.9969
4717.7895  -0.9958
4717.8102  -0.9958
4717.8309  -0.9979
4717.8517  -0.9992
4717.8724  -0.9993
4717.8931  -0.9985
4717.9139  -0.9977
4717.9346  -0.9979
4717.9553  -0.9980
4717.9761  -0.9978
4717.9968  -0.9982
4718.0175  -0.9992
4718.0383  -0.9996
4718.0590   0.9998
4718.0797   0.9994
4718.1005   0.9988
4718.1212   0.9993
4718.1419   0.9997
4718.1627   0.9981
4718.1834   0.9976
4718.2041   0.9950
4718.2249   0.9938
4718.2456   0.9938
4718.2663   0.9939
4718.2870   0.9931
4718.3078   0.9912
4718.3285   0.9917
4718.3492   0.9923
4718.3700   0.9909
4718.3907   0.9907
4718.4114   0.9916
4718.4322   0.9920
4718.4529   0.9916
4718.4736   0.9906
4718.4944   0.9893
4718.5151   0.9909
4718.5358   0.9917
4718.5566   0.9914
4718.5773   0.9932
4718.5980   0.9943
4718.6188   0.9943
4718.6395   0.9950
4718.6602   0.9975
4718.6810   0.9994
4718.7017   0.9994
4718.7224   0.9985
4718.7431   0.9985
4718.7639   0.9996
4718.7846   0.9985
4718.8053   0.9982
4718.8261   1.0001
4718.8468   1.0004
4718.8675  -1.0006
4718.8883  -1.0008
4718.9090  -1.0002
4718.9297  -1.0000
4718.9505  -1.0002
4718.9712  -1.0012
4718.9919  -1.0007
4719.0127  -0.9994
4719.0334  -1.0001
4719.0541  -1.0015
4719.0749  -1.0012
4719.0956  -1.0005
4719.1163  -0.9998
4719.1371  -0.9998
4719.1578  -0.9982
4719.1785  -0.9991
4719.1992  -0.9987
4719.2200  -0.9977
4719.2407  -0.9991
4719.2614  -1.0009
% 2201-4719511_002  1.0011  60
4718.9089  -0.9999
4718.9297  -0.9997
4718.9504  -0.9999
4718.9711  -1.0009
4718.9919  -1.0004
4719.0126  -0.9991
4719.0333  -0.9998
4719.0541  -1.0012
4719.0748  -1.0009
4719.0955  -1.0002
4719.1163  -0.9995
4719.1370  -0.9995
4719.1577  -0.9979
4719.1785  -0.9988
4719.1992  -0.9984
4719.2199  -0.9974
4719.2407  -0.9988
4719.2614   1.0006
4719.2821   0.9991
4719.3028   0.9974
4719.3236   0.9979
4719.3443   0.9989
4719.3650   0.9984
4719.3858   0.9989
4719.4065   0.9983
4719.4272   0.9967
4719.4480   0.9970
4719.4687   0.9973
4719.4894   0.9959
4719.5102   0.9966
4719.5309   0.9961
4719.5516   0.9948
4719.5724   0.9965
4719.5931   0.9962
4719.6138   0.9952
4719.6346   0.9948
4719.6553   0.9947
4719.6760   0.9955
4719.6968   0.9968
4719.7175   0.9981
4719.7382   0.9976
4719.7589   0.9971
4719.7797   0.9968
4719.8004   0.9965
4719.8211   0.9994
4719.8419   1.0006
4719.8626   0.9986
4719.8833  -0.9977
4719.9041  -0.9967
4719.9248  -0.9937
4719.9455  -0.9917
4719.9663  -0.9932
4719.9870  -0.9936
4720.0077  -0.9934
4720.0285  -0.9936
4720.0492  -0.9918
4720.0699  -0.9899
4720.0907  -0.9909
4720.1114  -0.9911
4720.1321  -0.9900
% 3000-4722153_014  1.0020  75
4721.4176  -0.9999
4721.4383  -0.9996
4721.4590  -0.9995
4721.4798  -0.9994
4721.5005  -0.9992
4721.5212  -0.9989
4721.5420  -0.9985
4721.5627  -0.9983
4721.5834  -0.9986
4721.6042  -0.9998
4721.6249  -0.9982
4721.6456  -0.9969
4721.6664  -0.9980
4721.6871  -0.9979
4721.7078  -0.9989
4721.7286  -1.0002
4721.7493  -1.0004
4721.7700  -1.0000
4721.7908   1.0007
4721.8115   1.0015
4721.8322   1.0005
4721.8529   1.0004
4721.8737   0.9995
4721.8944   0.9981
4721.9151   0.9937
4721.9359   0.9898
4721.9566   0.9861
4721.9773   0.9821
4721.9981   0.9776
4722.0188   0.9755
4722.0395   0.9745
4722.0603   0.9717
4722.0810   0.9700
4722.1017   0.9690
4722.1225   0.9679
4722.1432   0.9689
4722.1639   0.9703
4722.1847   0.9693
4722.2054   0.9693
4722.2261   0.9687
4722.2469   0.9678
4722.2676   0.9682
4722.2883   0.9716
4722.3090   0.9754
4722.3298   0.9768
4722.3505   0.9794
4722.3712   0.9817
4722.3920   0.9827
4722.4127   0.9853
4722.4334   0.9906
4722.4542   0.9954
4722.4749   0.9988
4722.4956   1.0001
4722.5164   1.0001
4722.5371   1.0001
4722.5578   0.9995
4722.5786  -0.9998
4722.5993  -1.0004
4722.6200  -0.9999
4722.6408  -0.9995
4722.6615  -0.9977
4722.6822  -0.9969
4722.7030  -0.9982
4722.7237  -0.9992
4722.7444  -1.0002
4722.7651  -0.9998
4722.7859  -0.9989
4722.8066  -0.9997
4722.8273  -0.9995
4722.8481  -0.9974
4722.8688  -0.9984
4722.8895  -0.9985
4722.9103  -0.9980
4722.9310  -0.9979
4722.9517  -0.9968
% 2401-4723340_006  1.0015  71
4722.7029  -0.9987
4722.7236  -0.9997
4722.7443  -1.0007
4722.7651  -1.0003
4722.7858  -0.9994
4722.8065  -1.0002
4722.8273  -1.0000
4722.8480  -0.9979
4722.8687  -0.9989
4722.8895  -0.9990
4722.9102  -0.9985
4722.9309  -0.9984
4722.9517  -0.9973
4722.9724  -0.9968
4722.9931  -0.9978
4723.0139   0.9975
4723.0346   0.9984
4723.0553   0.9982
4723.0760   0.9960
4723.0968   0.9966
4723.1175   0.9939
4723.1382   0.9903
4723.1590   0.9886
4723.1797   0.9889
4723.2004   0.9890
4723.2212   0.9877
4723.2419   0.9873
4723.2626   0.9893
4723.2834   0.9885
4723.3041   0.9880
4723.3248   0.9874
4723.3456   0.9868
4723.3663   0.9881
4723.3870   0.9889
4723.4078   0.9880
4723.4285   0.9894
4723.4492   0.9899
4723.4700   0.9898
4723.4907   0.9902
4723.5114   0.9916
4723.5321   0.9919
4723.5529   0.9927
4723.5736   0.9947
4723.5943   0.9962
4723.6151   0.9986
4723.6358   0.9995
4723.6565   0.9990
4723.6773   1.0000
4723.6980   1.0004
4723.7187   0.9992
4723.7395   0.9986
4723.7602  -0.9990
4723.7809  -0.9994
4723.8017  -0.9999
4723.8224  -0.9999
4723.8431  -0.9992
4723.8639  -1.0001
4723.8846  -1.0008
4723.9053  -0.9992
4723.9261  -0.9987
4723.9468  -1.0007
4723.9675  -1.0004
4723.9882  -1.0004
4724.0090  -1.0008
4724.0297  -0.9995
4724.0504  -0.9999
4724.0712  -0.9996
4724.0919  -1.0008
4724.1126  -1.0007
4724.1334  -0.9999
4724.1541  -1.0012
% 2600-4728546_004  0.9995  78
4727.8029  -0.9931
4727.8236  -0.9928
4727.8444  -0.9922
4727.8651  -0.9933
4727.8858  -0.9937
4727.9066  -0.9930
4727.9273  -0.9944
4727.9480  -0.9930
4727.9688  -0.9933
4727.9895  -0.9939
4728.0102  -0.9936
4728.0310  -0.9949
4728.0517  -0.9956
4728.0724  -0.9958
4728.0932  -0.9980
4728.1139  -0.9994
4728.1346  -0.9994
4728.1554   0.9989
4728.1761   0.9987
4728.1968   0.9989
4728.2176   0.9987
4728.2383   0.9984
4728.2590   0.9978
4728.2797   0.9975
4728.3005   0.9962
4728.3212   0.9954
4728.3419   0.9949
4728.3627   0.9924
4728.3834   0.9934
4728.4041   0.9925
4728.4249   0.9908
4728.4456   0.9886
4728.4663   0.9873
4728.4871   0.9875
4728.5078   0.9898
4728.5285   0.9909
4728.5493   0.9919
4728.5700   0.9913
4728.5907   0.9907
4728.6115   0.9908
4728.6322   0.9916
4728.6529   0.9939
4728.6737   0.9935
4728.6944   0.9932
4728.7151   0.9931
4728.7358   0.9943
4728.7566   0.9962
4728.7773   0.9978
4728.7980   0.9990
4728.8188   0.9992
4728.8395   0.9996
4728.8602   0.9996
4728.8810   0.9990
4728.9017   0.9993
4728.9224   1.0001
4728.9432   1.0006
4728.9639  -1.0005
4728.9846  -0.9993
4729.0054  -0.9999
4729.0261  -1.0012
4729.0468  -1.0005
4729.0676  -0.9999
4729.0883  -1.0004
4729.1090  -1.0004
4729.1298  -0.9999
4729.1505  -1.0005
4729.1712  -1.0010
4729.1919  -1.0002
4729.2127  -0.9992
4729.2334  -0.9993
4729.2541  -0.9998
4729.2749  -0.9999
4729.2956  -1.0001
4729.3163  -1.0008
4729.3371  -0.9998
4729.3578  -0.9993
4729.3785  -0.9993
4729.3993  -0.9981
% 2601-4731448_060  0.9979  90
4730.5188  -0.9926
4730.5396  -0.9918
4730.5603  -0.9914
4730.5810  -0.9928
4730.6017  -0.9940
4730.6225  -0.9952
4730.6432  -0.9967
4730.6639  -0.9982
4730.6847  -1.0001
4730.7054  -1.0001
4730.7261  -0.9998
4730.7469  -0.9992
4730.7676  -0.9989
4730.7883  -0.9991
4730.8091  -0.9992
4730.8298  -0.9978
4730.8505  -0.9992
4730.8713  -1.0013
4730.8920  -1.0001
4730.9127  -0.9981
4730.9335  -0.9984
4730.9542  -0.9996
4730.9749  -1.0007
4730.9957   1.0012
4731.0164   1.0016
4731.0371   1.0019
4731.0578   1.0013
4731.0786   1.0008
4731.0993   0.9999
4731.1200   0.9984
4731.1408   0.9967
4731.1615   0.9901
4731.1822   0.9808
4731.2030   0.9692
4731.2237   0.9536
4731.2444   0.9360
4731.2652   0.9186
4731.2859   0.9036
4731.3066   0.8897
4731.3274   0.8781
4731.3481   0.8705
4731.3688   0.8647
4731.3896   0.8593
4731.4103   0.8561
4731.4310   0.8538
4731.4518   0.8526
4731.4725   0.8538
4731.4932   0.8555
4731.5139   0.8590
4731.5347   0.8633
4731.5554   0.8680
4731.5761   0.8744
4731.5969   0.8836
4731.6176   0.8958
4731.6383   0.9115
4731.6591   0.9287
4731.6798   0.9456
4731.7005   0.9629
4731.7213   0.9776
4731.7420   0.9868
4731.7627   0.9933
4731.7835   0.9967
4731.8042   0.9991
4731.8249   0.9993
4731.8457   0.9989
4731.8664   0.9978
4731.8871   0.9983
4731.9079   1.0001
4731.9286  -1.0007
4731.9493  -1.0007
4731.9700  -1.0000
4731.9908  -1.0008
4732.0115  -1.0019
4732.0322  -1.0023
4732.0530  -1.0021
4732.0737  -1.0032
4732.0944  -1.0028
4732.1152  -1.0027
4732.1359  -1.0029
4732.1566  -1.0025
4732.1774  -1.0031
4732.1981  -1.0037
4732.2188  -1.0026
4732.2396  -1.0008
4732.2603  -1.0006
4732.2810  -1.0000
4732.3018  -0.9998
4732.3225  -0.9994
4732.3432  -0.9978
4732.3640  -0.9957
% 2501-4738290_006  0.9981  77
4737.5055  -0.9956
4737.5262  -0.9980
4737.5470  -0.9977
4737.5677  -0.9982
4737.5884  -0.9994
4737.6091  -0.9994
4737.6299  -0.9997
4737.6506  -1.0004
4737.6713  -1.0014
4737.6921  -1.0015
4737.7128  -1.0012
4737.7335  -1.0003
4737.7543  -0.9991
4737.7750  -0.9984
4737.7957  -0.9991
4737.8165  -0.9995
4737.8372  -0.9988
4737.8579  -0.9989
4737.8787  -0.9999
4737.8994  -1.0001
4737.9201   0.9992
4737.9409   0.9998
4737.9616   1.0007
4737.9823   1.0003
4738.0031   0.9995
4738.0238   0.9977
4738.0445   0.9956
4738.0652   0.9944
4738.0860   0.9932
4738.1067   0.9921
4738.1274   0.9913
4738.1482   0.9901
4738.1689   0.9894
4738.1896   0.9898
4738.2104   0.9895
4738.2311   0.9880
4738.2518   0.9862
4738.2726   0.9870
4738.2933   0.9876
4738.3140   0.9859
4738.3348   0.9857
4738.3555   0.9863
4738.3762   0.9870
4738.3970   0.9873
4738.4177   0.9871
4738.4384   0.9869
4738.4592   0.9874
4738.4799   0.9883
4738.5006   0.9891
4738.5214   0.9914
4738.5421   0.9932
4738.5628   0.9948
4738.5835   0.9977
4738.6043   0.9977
4738.6250   0.9972
4738.6457   0.9976
4738.6665   0.9986
4738.6872   0.9978
4738.7079   0.9979
4738.7287  -0.9991
4738.7494  -0.9986
4738.7701  -0.9988
4738.7909  -0.9981
4738.8116  -0.9967
4738.8323  -0.9956
4738.8531  -0.9956
4738.8738  -0.9964
4738.8945  -0.9956
4738.9153  -0.9944
4738.9360  -0.9951
4738.9567  -0.9963
4738.9775  -0.9954
4738.9982  -0.9949
4739.0189  -0.9955
4739.0396  -0.9953
4739.0604  -0.9956
4739.0811  -0.9950
% 2600-4745800_004  1.0014  72
4745.0311  -0.9999
4745.0519  -0.9997
4745.0726  -0.9979
4745.0933  -0.9985
4745.1141  -0.9993
4745.1348  -0.9975
4745.1555  -0.9971
4745.1763  -0.9979
4745.1970  -0.9982
4745.2177  -0.9973
4745.2385  -0.9971
4745.2592  -0.9983
4745.2799  -0.9994
4745.3007  -0.9996
4745.3214  -0.9987
4745.3421  -0.9988
4745.3629  -0.9997
4745.3836  -0.9995
4745.4043  -0.9996
4745.4251  -0.9995
4745.4458  -0.9982
4745.4665   0.9983
4745.4872   0.9995
4745.5080   1.0006
4745.5287   0.9996
4745.5494   0.9984
4745.5702   0.9969
4745.5909   0.9956
4745.6116   0.9968
4745.6324   0.9952
4745.6531   0.9942
4745.6738   0.9945
4745.6946   0.9945
4745.7153   0.9956
4745.7360   0.9942
4745.7568   0.9925
4745.7775   0.9924
4745.7982   0.9915
4745.8190   0.9910
4745.8397   0.9917
4745.8604   0.9914
4745.8812   0.9917
4745.9019   0.9921
4745.9226   0.9920
4745.9434   0.9909
4745.9641   0.9915
4745.9848   0.9912
4746.0055   0.9912
4746.0263   0.9923
4746.0470   0.9949
4746.0677   0.9963
4746.0885   0.9979
4746.1092   0.9985
4746.1299   0.9980
4746.1507   0.9991
4746.1714   0.9999
4746.1921  -0.9992
4746.2129  -1.0002
4746.2336  -0.9997
4746.2543  -0.9995
4746.2751  -1.0001
4746.2958  -0.9982
4746.3165  -0.9979
4746.3373  -0.9985
4746.3580  -0.9988
4746.3787  -0.9976
4746.3995  -0.9966
4746.4202  -0.9971
4746.4409  -0.9989
4746.4616  -0.9987
4746.4824  -0.9985
4746.5031  -0.9990
% 2500-4754040_005  1.0017  74
4753.2824  -1.0006
4753.3031  -1.0003
4753.3238  -0.9993
4753.3446  -0.9995
4753.3653  -0.9995
4753.3860  -0.9988
4753.4068  -0.9988
4753.4275  -0.9987
4753.4482  -0.9991
4753.4690  -0.9990
4753.4897  -0.9990
4753.5104  -0.9992
4753.5312  -0.9994
4753.5519  -0.9992
4753.5726  -0.9988
4753.5934  -0.9977
4753.6141  -1.0013
4753.6348  -1.0025
4753.6556   0.9998
4753.6763   0.9994
4753.6970   0.9980
4753.7177   0.9976
4753.7385   0.9965
4753.7592   0.9969
4753.7799   0.9975
4753.8007   0.9975
4753.8214   0.9950
4753.8421   0.9924
4753.8629   0.9910
4753.8836   0.9891
4753.9043   0.9892
4753.9251   0.9893
4753.9458   0.9899
4753.9665   0.9893
4753.9873   0.9883
4754.0080   0.9885
4754.0287   0.9889
4754.0495   0.9891
4754.0702   0.9896
4754.0909   0.9892
4754.1117   0.9887
4754.1324   0.9894
4754.1531   0.9892
4754.1738   0.9898
4754.1946   0.9908
4754.2153   0.9922
4754.2360   0.9944
4754.2568   0.9954
4754.2775   0.9976
4754.2982   0.9986
4754.3190   0.9985
4754.3397   0.9985
4754.3604   0.9986
4754.3812   0.9997
4754.4019   1.0002
4754.4226  -0.9998
4754.4434  -1.0001
4754.4641  -1.0009
4754.4848  -1.0009
4754.5056  -0.9998
4754.5263  -0.9986
4754.5470  -0.9981
4754.5678  -0.9973
4754.5885  -0.9970
4754.6092  -0.9989
4754.6299  -0.9991
4754.6507  -0.9982
4754.6714  -0.9977
4754.6921  -0.9964
4754.7129  -0.9949
4754.7336  -0.9964
4754.7543  -0.9970
4754.7751  -0.9967
4754.7958  -0.9967
% 2800-4754762_002  1.0018  62
4754.0637  -0.9877
4754.0846  -0.9881
4754.1055  -0.9883
4754.1265  -0.9869
4754.1474  -0.9880
4754.1683  -0.9891
4754.1892  -0.9892
4754.2101  -0.9894
4754.2310  -0.9917
4754.2519  -0.9936
4754.2728  -0.9945
4754.2937  -0.9960
4754.3146  -0.9973
4754.3355  -0.9984
4754.3564  -0.9983
4754.3773  -0.9995
4754.3983  -1.0004
4754.4192  -1.0002
4754.4401   0.9997
4754.4610   1.0001
4754.4819   1.0004
4754.5028   0.9997
4754.5237   0.9994
4754.5446   0.9990
4754.5655   0.9981
4754.5864   0.9968
4754.6073   0.9960
4754.6282   0.9968
4754.6491   0.9974
4754.6701   0.9960
4754.6910   0.9949
4754.7119   0.9948
4754.7328   0.9959
4754.7537   0.9966
4754.7746   0.9958
4754.7955   0.9958
4754.8164   0.9954
4754.8373   0.9954
4754.8582   0.9956
4754.8791   0.9962
4754.9000   0.9971
4754.9209   0.9965
4754.9419   0.9961
4754.9628   0.9969
4754.9837   0.9974
4755.0046   0.9971
4755.0255   0.9990
4755.0464   0.9982
4755.0673   0.9982
4755.0882  -0.9985
4755.1091  -0.9975
4755.1300  -0.9977
4755.1509  -0.9984
4755.1718  -0.9986
4755.1927  -0.9969
4755.2137  -0.9954
4755.2346  -0.9967
4755.2555  -0.9984
4755.2764  -0.9988
4755.2973  -0.9977
4755.3182  -0.9972
4755.3391  -0.9976
% 2501-4755727_019  1.0006  81
4754.7955  -0.9970
4754.8164  -0.9966
4754.8373  -0.9966
4754.8582  -0.9968
4754.8791  -0.9974
4754.9000  -0.9983
4754.9209  -0.9977
4754.9418  -0.9973
4754.9627  -0.9981
4754.9837  -0.9986
4755.0046  -0.9983
4755.0255  -1.0002
4755.0464  -0.9994
4755.0673  -0.9994
4755.0882  -0.9997
4755.1091  -0.9987
4755.1300  -0.9989
4755.1509  -0.9996
4755.1718  -0.9998
4755.1927  -0.9981
4755.2136  -0.9966
4755.2345  -0.9979
4755.2555  -0.9996
4755.2764   1.0000
4755.2973   0.9989
4755.3182   0.9984
4755.3391   0.9988
4755.3600   0.9984
4755.3809   0.9965
4755.4018   0.9957
4755.4227   0.9959
4755.4436   0.9923
4755.4645   0.9888
4755.4854   0.9855
4755.5063   0.9810
4755.5273   0.9766
4755.5482   0.9727
4755.5691   0.9687
4755.5900   0.9660
4755.6109   0.9649
4755.6318   0.9629
4755.6527   0.9605
4755.6736   0.9603
4755.6945   0.9618
4755.7154   0.9614
4755.7363   0.9597
4755.7572   0.9606
4755.7781   0.9636
4755.7991   0.9653
4755.8200   0.9661
4755.8409   0.9666
4755.8618   0.9672
4755.8827   0.9689
4755.9036   0.9706
4755.9245   0.9730
4755.9454   0.9766
4755.9663   0.9798
4755.9872   0.9824
4756.0081   0.9853
4756.0290   0.9877
4756.0499   0.9894
4756.0709   0.9912
4756.0918   0.9926
4756.1127  -0.9924
4756.1336  -0.9913
4756.1545  -0.9913
4756.1754  -0.9909
4756.1963  -0.9908
4756.2172  -0.9910
4756.2381  -0.9901
4756.2590  -0.9873
4756.2799  -0.9852
4756.3008  -0.9829
4756.3217  -0.9823
4756.3427  -0.9809
4756.3636  -0.9821
4756.3845  -0.9815
4756.4054  -0.9788
4756.4263  -0.9785
4756.4472  -0.9787
4756.4681  -0.9788
% 2800-4756515_012  1.0020  67
4755.9454  -0.9752
4755.9663  -0.9784
4755.9872  -0.9810
4756.0081  -0.9839
4756.0290  -0.9863
4756.0499  -0.9880
4756.0708  -0.9898
4756.0917  -0.9912
4756.1126  -0.9910
4756.1336  -0.9899
4756.1545  -0.9899
4756.1754  -0.9895
4756.1963  -0.9894
4756.2172   0.9896
4756.2381   0.9887
4756.2590   0.9859
4756.2799   0.9838
4756.3008   0.9815
4756.3217   0.9809
4756.3426   0.9795
4756.3635   0.9807
4756.3844   0.9801
4756.4054   0.9775
4756.4263   0.9771
4756.4472   0.9774
4756.4681   0.9775
4756.4890   0.9768
4756.5099   0.9767
4756.5308   0.9768
4756.5517   0.9775
4756.5726   0.9776
4756.5935   0.9765
4756.6144   0.9772
4756.6353   0.9793
4756.6562   0.9813
4756.6772   0.9821
4756.6981   0.9837
4756.7190   0.9872
4756.7399   0.9904
4756.7608   0.9928
4756.7817   0.9945
4756.8026   0.9976
4756.8235   1.0008
4756.8444   1.0001
4756.8653   0.9992
4756.8862   1.0007
4756.9071   1.0006
4756.9280  -1.0009
4756.9490  -1.0005
4756.9699  -0.9998
4756.9908  -1.0000
4757.0117  -0.9995
4757.0326  -1.0003
4757.0535  -1.0003
4757.0744  -1.0010
4757.0953  -1.0012
4757.1162  -1.0013
4757.1371  -0.9999
4757.1580  -0.9998
4757.1789  -1.0006
4757.1998  -1.0003
4757.2208  -1.0007
4757.2417  -1.0005
4757.2626  -1.0005
4757.2835  -1.0004
4757.3044  -0.9997
4757.3253  -0.9994
% 2601-4760159_002  1.0027  59
4759.6461  -0.9963
4759.6670  -0.9956
4759.6879  -0.9946
4759.7088  -0.9956
4759.7297  -0.9965
4759.7506  -0.9960
4759.7716  -0.9971
4759.7925  -0.9986
4759.8134  -0.9980
4759.8343  -0.9976
4759.8552  -0.9982
4759.8761  -0.9987
4759.8970  -0.9990
4759.9179   0.9986
4759.9388   0.9976
4759.9597   0.9982
4759.9806   0.9973
4760.0015   0.9958
4760.0224   0.9950
4760.0434   0.9956
4760.0643   0.9949
4760.0852   0.9931
4760.1061   0.9937
4760.1270   0.9933
4760.1479   0.9940
4760.1688   0.9950
4760.1897   0.9942
4760.2106   0.9945
4760.2315   0.9949
4760.2524   0.9952
4760.2733   0.9954
4760.2942   0.9950
4760.3152   0.9959
4760.3361   0.9963
4760.3570   0.9960
4760.3779   0.9972
4760.3988   0.9983
4760.4197   0.9991
4760.4406   1.0004
4760.4615   1.0004
4760.4824   1.0001
4760.5033   1.0002
4760.5242  -1.0010
4760.5451  -1.0018
4760.5660  -1.0007
4760.5870  -0.9984
4760.6079  -0.9979
4760.6288  -0.9996
4760.6497  -0.9994
4760.6706  -0.9989
4760.6915  -0.9990
4760.7124  -0.9995
4760.7333  -0.9997
4760.7542  -0.9996
4760.7751  -0.9986
4760.7960  -0.9978
4760.8169  -0.9980
4760.8378  -0.9988
4760.8588  -0.9983
% 2201-4763883_012  1.0008  82
4762.9077  -0.9926
4762.9286  -0.9918
4762.9495  -0.9924
4762.9704  -0.9933
4762.9913  -0.9952
4763.0122  -0.9963
4763.0331  -0.9973
4763.0540  -0.9980
4763.0749  -0.9991
4763.0958  -1.0004
4763.1167  -1.0008
4763.1376  -1.0012
4763.1585  -1.0002
4763.1795  -0.9989
4763.2004  -1.0001
4763.2213  -1.0012
4763.2422  -1.0002
4763.2631  -0.9988
4763.2840  -0.9993
4763.3049  -1.0005
4763.3258  -0.9992
4763.3467  -0.9988
4763.3676  -0.9997
4763.3885  -0.9993
4763.4094   0.9984
4763.4303   0.9988
4763.4513   1.0002
4763.4722   1.0003
4763.4931   0.9997
4763.5140   0.9988
4763.5349   0.9990
4763.5558   0.9989
4763.5767   0.9989
4763.5976   0.9993
4763.6185   0.9978
4763.6394   0.9952
4763.6603   0.9919
4763.6812   0.9885
4763.7021   0.9848
4763.7231   0.9812
4763.7440   0.9800
4763.7649   0.9790
4763.7858   0.9774
4763.8067   0.9760
4763.8276   0.9756
4763.8485   0.9756
4763.8694   0.9750
4763.8903   0.9728
4763.9112   0.9735
4763.9321   0.9748
4763.9530   0.9749
4763.9739   0.9750
4763.9949   0.9758
4764.0158   0.9776
4764.0367   0.9781
4764.0576   0.9786
4764.0785   0.9786
4764.0994   0.9806
4764.1203   0.9837
4764.1412   0.9872
4764.1621   0.9914
4764.1830   0.9947
4764.2039   0.9965
4764.2248   0.9981
4764.2457   0.9983
4764.2667  -0.9969
4764.2876  -0.9953
4764.3085  -0.9946
4764.3294  -0.9925
4764.3503  -0.9906
4764.3712  -0.9907
4764.3921  -0.9917
4764.4130  -0.9908
4764.4339  -0.9882
4764.4548  -0.9861
4764.4757  -0.9840
4764.4966  -0.9820
4764.5175  -0.9787
4764.5385  -0.9755
4764.5594  -0.9737
4764.5803  -0.9716
4764.6012  -0.9708
% 2500-4765850_003  0.9995  59
4765.2703  -0.9946
4765.2912  -0.9931
4765.3121  -0.9933
4765.3330  -0.9952
4765.3539  -0.9951
4765.3748  -0.9974
4765.3958  -0.9976
4765.4167  -0.9958
4765.4376  -0.9967
4765.4585  -0.9968
4765.4794  -0.9965
4765.5003  -0.9963
4765.5212  -0.9959
4765.5421   0.9973
4765.5630   0.9980
4765.5839   0.9969
4765.6048   0.9955
4765.6257   0.9952
4765.6466   0.9950
4765.6676   0.9952
4765.6885   0.9951
4765.7094   0.9934
4765.7303   0.9929
4765.7512   0.9938
4765.7721   0.9935
4765.7930   0.9935
4765.8139   0.9939
4765.8348   0.9936
4765.8557   0.9942
4765.8766   0.9945
4765.8975   0.9939
4765.9184   0.9940
4765.9394   0.9947
4765.9603   0.9962
4765.9812   0.9955
4766.0021   0.9956
4766.0230   0.9969
4766.0439   0.9971
4766.0648   0.9990
4766.0857   0.9988
4766.1066   0.9998
4766.1275   1.0003
4766.1484  -0.9995
4766.1693  -0.9989
4766.1902  -0.9987
4766.2112  -0.9978
4766.2321  -0.9949
4766.2530  -0.9945
4766.2739  -0.9949
4766.2948  -0.9936
4766.3157  -0.9943
4766.3366  -0.9946
4766.3575  -0.9944
4766.3784  -0.9935
4766.3993  -0.9914
4766.4202  -0.9908
4766.4411  -0.9917
4766.4620  -0.9923
4766.4830  -0.9918
% 2401-4779053_003  1.0016  61
4778.3376  -0.9984
4778.3585  -0.9995
4778.3794  -1.0002
4778.4003  -1.0006
4778.4212  -1.0000
4778.4421  -0.9995
4778.4630  -0.9988
4778.4840  -0.9987
4778.5049  -0.9991
4778.5258  -1.0006
4778.5467  -1.0007
4778.5676  -0.9994
4778.5885  -0.9986
4778.6094  -0.9994
4778.6303  -1.0007
4778.6512  -1.0004
4778.6721  -0.9998
4778.6930  -0.9987
4778.7139   0.9989
4778.7348   1.0001
4778.7558   1.0006
4778.7767   0.9991
4778.7976   0.9976
4778.8185   0.9982
4778.8394   0.9982
4778.8603   0.9967
4778.8812   0.9949
4778.9021   0.9952
4778.9230   0.9954
4778.9439   0.9945
4778.9648   0.9941
4778.9857   0.9952
4779.0066   0.9947
4779.0276   0.9926
4779.0485   0.9930
4779.0694   0.9944
4779.0903   0.9940
4779.1112   0.9940
4779.1321   0.9945
4779.1530   0.9945
4779.1739   0.9943
4779.1948   0.9945
4779.2157   0.9954
4779.2366   0.9954
4779.2575   0.9947
4779.2784   0.9960
4779.2994   0.9983
4779.3203   0.9984
4779.3412  -0.9975
4779.3621  -0.9974
4779.3830  -0.9979
4779.4039  -0.9982
4779.4248  -0.9983
4779.4457  -0.9980
4779.4666  -0.9982
4779.4875  -0.9991
4779.5084  -0.9982
4779.5293  -0.9968
4779.5502  -0.9967
4779.5712  -0.9968
4779.5921  -0.9977
% 2201-4779985_028  1.0001  82
4779.1530  -0.9960
4779.1739  -0.9958
4779.1948  -0.9960
4779.2157  -0.9969
4779.2366  -0.9969
4779.2575  -0.9962
4779.2784  -0.9975
4779.2993  -0.9998
4779.3202  -0.9999
4779.3411  -0.9990
4779.3621  -0.9989
4779.3830  -0.9994
4779.4039  -0.9997
4779.4248  -0.9998
4779.4457  -0.9995
4779.4666  -0.9997
4779.4875  -1.0006
4779.5084  -0.9997
4779.5293  -0.9983
4779.5502  -0.9982
4779.5711   0.9983
4779.5920   0.9992
4779.6129   0.9994
4779.6339   0.9995
4779.6548   0.9994
4779.6757   0.9977
4779.6966   0.9942
4779.7175   0.9891
4779.7384   0.9813
4779.7593   0.9719
4779.7802   0.9640
4779.8011   0.9570
4779.8220   0.9504
4779.8429   0.9450
4779.8638   0.9423
4779.8847   0.9403
4779.9057   0.9372
4779.9266   0.9358
4779.9475   0.9351
4779.9684   0.9340
4779.9893   0.9342
4780.0102   0.9337
4780.0311   0.9334
4780.0520   0.9343
4780.0729   0.9371
4780.0938   0.9408
4780.1147   0.9429
4780.1356   0.9466
4780.1565   0.9518
4780.1775   0.9579
4780.1984   0.9661
4780.2193   0.9751
4780.2402   0.9843
4780.2611   0.9912
4780.2820   0.9958
4780.3029   0.9993
4780.3238   0.9999
4780.3447   1.0000
4780.3656   1.0011
4780.3865   1.0017
4780.4074   1.0004
4780.4283  -0.9995
4780.4493  -1.0013
4780.4702  -1.0017
4780.4911  -1.0016
4780.5120  -1.0013
4780.5329  -1.0003
4780.5538  -1.0003
4780.5747  -1.0013
4780.5956  -1.0010
4780.6165  -1.0017
4780.6374  -1.0024
4780.6583  -1.0016
4780.6792  -1.0010
4780.7001  -1.0009
4780.7211  -1.0013
4780.7420  -1.0006
4780.7629  -1.0011
4780.7838  -1.0009
4780.8047  -1.0019
4780.8256  -1.0021
4780.8465  -1.0020
% 2500-4783430_006  0.9991  75
4782.6236  -1.0006
4782.6445  -1.0013
4782.6654  -1.0011
4782.6863  -1.0012
4782.7072  -1.0021
4782.7281  -1.0005
4782.7491  -1.0002
4782.7700  -1.0012
4782.7909  -1.0028
4782.8118  -1.0023
4782.8327  -1.0005
4782.8536  -1.0003
4782.8745  -1.0013
4782.8954  -1.0019
4782.9163  -1.0008
4782.9372  -1.0000
4782.9581  -0.9995
4782.9790  -0.9989
4782.9999  -0.9997
4783.0209   1.0002
4783.0418   1.0002
4783.0627   0.9994
4783.0836   0.9989
4783.1045   0.9987
4783.1254   0.9987
4783.1463   0.9995
4783.1672   0.9967
4783.1881   0.9932
4783.2090   0.9917
4783.2299   0.9905
4783.2508   0.9898
4783.2717   0.9894
4783.2927   0.9886
4783.3136   0.9875
4783.3345   0.9868
4783.3554   0.9868
4783.3763   0.9862
4783.3972   0.9852
4783.4181   0.9851
4783.4390   0.9864
4783.4599   0.9864
4783.4808   0.9850
4783.5017   0.9859
4783.5226   0.9870
4783.5435   0.9876
4783.5645   0.9867
4783.5854   0.9868
4783.6063   0.9890
4783.6272   0.9917
4783.6481   0.9925
4783.6690   0.9956
4783.6899   0.9977
4783.7108   0.9990
4783.7317   1.0001
4783.7526   1.0000
4783.7735   0.9993
4783.7944   0.9988
4783.8154  -0.9994
4783.8363  -0.9995
4783.8572  -0.9994
4783.8781  -1.0001
4783.8990  -0.9993
4783.9199  -0.9985
4783.9408  -0.9989
4783.9617  -0.9989
4783.9826  -0.9990
4784.0035  -0.9992
4784.0244  -0.9992
4784.0453  -0.9990
4784.0662  -0.9985
4784.0872  -0.9989
4784.1081  -0.9995
4784.1290  -0.9992
4784.1499  -0.9983
4784.1708  -0.9983
% 2501-4784624_002  1.0002  70
4783.8990  -0.9982
4783.9200  -0.9974
4783.9409  -0.9978
4783.9618  -0.9978
4783.9827  -0.9979
4784.0036  -0.9981
4784.0245  -0.9981
4784.0454  -0.9979
4784.0663  -0.9974
4784.0872  -0.9978
4784.1081  -0.9984
4784.1290  -0.9981
4784.1499  -0.9972
4784.1708  -0.9972
4784.1918  -0.9990
4784.2127  -0.9999
4784.2336  -0.9997
4784.2545  -0.9996
4784.2754  -0.9995
4784.2963   1.0000
4784.3172   1.0003
4784.3381   1.0003
4784.3590   0.9993
4784.3799   0.9980
4784.4008   0.9988
4784.4217   0.9982
4784.4426   0.9988
4784.4636   0.9987
4784.4845   0.9983
4784.5054   0.9975
4784.5263   0.9960
4784.5472   0.9956
4784.5681   0.9961
4784.5890   0.9968
4784.6099   0.9968
4784.6308   0.9964
4784.6517   0.9963
4784.6726   0.9968
4784.6935   0.9965
4784.7144   0.9964
4784.7354   0.9966
4784.7563   0.9958
4784.7772   0.9949
4784.7981   0.9950
4784.8190   0.9966
4784.8399   0.9988
4784.8608   0.9984
4784.8817   0.9976
4784.9026   0.9984
4784.9235   0.9999
4784.9444   1.0001
4784.9653   0.9997
4784.9862   0.9999
4785.0072   1.0004
4785.0281  -0.9992
4785.0490  -0.9993
4785.0699  -1.0004
4785.0908  -0.9998
4785.1117  -0.9991
4785.1326  -0.9992
4785.1535  -0.9985
4785.1744  -0.9996
4785.1953  -1.0007
4785.2162  -0.9998
4785.2371  -1.0002
4785.2580  -1.0002
4785.2790  -0.9992
4785.2999  -0.9993
4785.3208  -1.0000
4785.3417  -1.0001
% 2201-4798531_006  0.9987  63
4797.9526  -0.9986
4797.9737  -0.9987
4797.9948  -0.9978
4798.0159  -0.9972
4798.0370  -0.9964
4798.0581  -0.9951
4798.0792  -0.9946
4798.1002  -0.9957
4798.1213  -0.9946
4798.1424  -0.9943
4798.1635  -0.9958
4798.1846  -0.9953
4798.2057  -0.9957
4798.2268   0.9958
4798.2479   0.9956
4798.2689   0.9951
4798.2900   0.9933
4798.3111   0.9918
4798.3322   0.9897
4798.3533   0.9887
4798.3744   0.9889
4798.3955   0.9880
4798.4165   0.9860
4798.4376   0.9849
4798.4587   0.9855
4798.4798   0.9859
4798.5009   0.9868
4798.5220   0.9864
4798.5431   0.9862
4798.5641   0.9854
4798.5852   0.9859
4798.6063   0.9881
4798.6274   0.9893
4798.6485   0.9890
4798.6696   0.9899
4798.6907   0.9913
4798.7118   0.9915
4798.7328   0.9930
4798.7539   0.9950
4798.7750   0.9962
4798.7961   0.9974
4798.8172   0.9986
4798.8383   0.9999
4798.8594   1.0017
4798.8804   1.0015
4798.9015  -1.0003
4798.9226  -0.9997
4798.9437  -1.0008
4798.9648  -1.0004
4798.9859  -0.9993
4799.0070  -1.0016
4799.0280  -1.0010
4799.0491  -1.0004
4799.0702  -1.0005
4799.0913  -1.0001
4799.1124  -0.9996
4799.1335  -1.0012
4799.1546  -1.0000
4799.1757  -0.9999
4799.1967  -1.0000
4799.2178  -0.9993
4799.2389  -0.9993
4799.2600  -0.9991
% 2600-4800649_002  0.9986  57
4800.0401  -0.9966
4800.0612  -0.9964
4800.0823  -0.9958
4800.1034  -0.9954
4800.1245  -0.9969
4800.1456  -0.9981
4800.1666  -0.9976
4800.1877  -0.9974
4800.2088  -0.9976
4800.2299  -0.9979
4800.2510  -0.9991
4800.2721  -0.9989
4800.2932  -0.9990
4800.3143  -0.9996
4800.3353  -0.9987
4800.3564   0.9979
4800.3775   0.9991
4800.3986   1.0003
4800.4197   0.9993
4800.4408   0.9976
4800.4619   0.9971
4800.4829   0.9967
4800.5040   0.9960
4800.5251   0.9956
4800.5462   0.9959
4800.5673   0.9956
4800.5884   0.9950
4800.6095   0.9961
4800.6305   0.9961
4800.6516   0.9951
4800.6727   0.9947
4800.6938   0.9953
4800.7149   0.9959
4800.7360   0.9955
4800.7571   0.9959
4800.7782   0.9960
4800.7992   0.9951
4800.8203   0.9947
4800.8414   0.9953
4800.8625   0.9963
4800.8836   0.9973
4800.9047   0.9989
4800.9258   0.9988
4800.9468   0.9976
4800.9679  -0.9982
4800.9890  -0.9988
4801.0101  -0.9971
4801.0312  -0.9966
4801.0523  -0.9971
4801.0734  -0.9979
4801.0944  -0.9972
4801.1155  -0.9978
4801.1366  -0.9976
4801.1577  -0.9973
4801.1788  -0.9986
4801.1999  -0.9994
4801.2210  -0.9993
% 2201-4805085_047  0.9996  92
4804.1942  -1.0004
4804.2153  -1.0020
4804.2364  -1.0021
4804.2575  -1.0000
4804.2786  -0.9997
4804.2997  -1.0004
4804.3207  -1.0012
4804.3418  -1.0021
4804.3629  -1.0021
4804.3840  -1.0010
4804.4051  -1.0012
4804.4262  -1.0015
4804.4473  -1.0010
4804.4684  -0.9990
4804.4894  -0.9987
4804.5105  -0.9994
4804.5316  -0.9984
4804.5527  -0.9975
4804.5738  -0.9969
4804.5949  -0.9960
4804.6160  -0.9945
4804.6370  -0.9940
4804.6581   0.9940
4804.6792   0.9936
4804.7003   0.9933
4804.7214   0.9933
4804.7425   0.9937
4804.7636   0.9923
4804.7846   0.9892
4804.8057   0.9853
4804.8268   0.9769
4804.8479   0.9656
4804.8690   0.9544
4804.8901   0.9420
4804.9112   0.9301
4804.9323   0.9202
4804.9533   0.9131
4804.9744   0.9080
4804.9955   0.9031
4805.0166   0.8995
4805.0377   0.8964
4805.0588   0.8947
4805.0799   0.8952
4805.1009   0.8948
4805.1220   0.8940
4805.1431   0.8956
4805.1642   0.8976
4805.1853   0.9004
4805.2064   0.9049
4805.2275   0.9098
4805.2486   0.9175
4805.2696   0.9249
4805.2907   0.9347
4805.3118   0.9480
4805.3329   0.9612
4805.3540   0.9739
4805.3751   0.9846
4805.3962   0.9913
4805.4172   0.9947
4805.4383   0.9967
4805.4594   0.9973
4805.4805   0.9975
4805.5016   0.9972
4805.5227   0.9977
4805.5438   0.9998
4805.5648   1.0006
4805.5859   0.9999
4805.6070   0.9992
4805.6281  -0.9993
4805.6492  -1.0001
4805.6703  -1.0010
4805.6914  -1.0023
4805.7125  -1.0023
4805.7335  -1.0017
4805.7546  -1.0010
4805.7757  -1.0018
4805.7968  -1.0021
4805.8179  -1.0011
4805.8390  -1.0014
4805.8601  -1.0023
4805.8811  -1.0025
4805.9022  -1.0018
4805.9233  -1.0016
4805.9444  -1.0017
4805.9655  -1.0014
4805.9866  -1.0015
4806.0077  -1.0010
4806.0287  -0.9998
4806.0498  -1.0000
4806.0709  -1.0010
4806.0920  -1.0014
4806.1131  -1.0009
% 2401-4812337_031  0.9989  88
4811.3847  -1.0007
4811.4058  -1.0000
4811.4269  -1.0006
4811.4479  -1.0011
4811.4690  -0.9996
4811.4901  -0.9997
4811.5112  -1.0000
4811.5323  -1.0000
4811.5534  -0.9996
4811.5745  -0.9988
4811.5956  -1.0007
4811.6166  -1.0019
4811.6377  -1.0012
4811.6588  -1.0002
4811.6799  -0.9995
4811.7010  -0.9995
4811.7221  -1.0002
4811.7432  -1.0002
4811.7642  -0.9994
4811.7853  -0.9990
4811.8064  -0.9995
4811.8275  -1.0013
4811.8486  -1.0015
4811.8697   1.0015
4811.8908   1.0010
4811.9119   1.0011
4811.9329   1.0021
4811.9540   1.0020
4811.9751   0.9996
4811.9962   0.9992
4812.0173   0.9996
4812.0384   0.9994
4812.0595   0.9961
4812.0805   0.9890
4812.1016   0.9803
4812.1227   0.9711
4812.1438   0.9615
4812.1649   0.9527
4812.1860   0.9460
4812.2071   0.9409
4812.2281   0.9364
4812.2492   0.9335
4812.2703   0.9317
4812.2914   0.9295
4812.3125   0.9278
4812.3336   0.9270
4812.3547   0.9271
4812.3758   0.9263
4812.3968   0.9270
4812.4179   0.9274
4812.4390   0.9280
4812.4601   0.9324
4812.4812   0.9368
4812.5023   0.9410
4812.5234   0.9474
4812.5444   0.9562
4812.5655   0.9658
4812.5866   0.9753
4812.6077   0.9831
4812.6288   0.9909
4812.6499   0.9977
4812.6710   0.9990
4812.6920   0.9991
4812.7131   0.9988
4812.7342   0.9983
4812.7553   0.9984
4812.7764   0.9992
4812.7975  -0.9993
4812.8186  -0.9990
4812.8397  -0.9993
4812.8607  -0.9993
4812.8818  -0.9987
4812.9029  -0.9987
4812.9240  -0.9993
4812.9451  -1.0002
4812.9662  -0.9995
4812.9873  -0.9993
4813.0083  -0.9989
4813.0294  -0.9987
4813.0505  -0.9986
4813.0716  -0.9988
4813.0927  -0.9992
4813.1138  -0.9983
4813.1349  -0.9975
4813.1559  -0.9974
4813.1770  -0.9976
4813.1981  -0.9977
4813.2192  -0.9973
% 1601-4815552_003  0.9991  72
4814.8639  -0.9976
4814.8849  -0.9989
4814.9060  -0.9990
4814.9271  -0.9993
4814.9482  -1.0000
4814.9693  -1.0000
4814.9904  -0.9990
4815.0115  -0.9991
4815.0326  -0.9999
4815.0536  -0.9991
4815.0747  -0.9985
4815.0958  -0.9994
4815.1169  -0.9998
4815.1380  -0.9998
4815.1591  -0.9994
4815.1802  -0.9976
4815.2012   0.9973
4815.2223   0.9988
4815.2434   0.9996
4815.2645   0.9991
4815.2856   0.9991
4815.3067   0.9984
4815.3278   0.9972
4815.3488   0.9963
4815.3699   0.9950
4815.3910   0.9939
4815.4121   0.9933
4815.4332   0.9930
4815.4543   0.9924
4815.4754   0.9918
4815.4965   0.9920
4815.5175   0.9919
4815.5386   0.9906
4815.5597   0.9911
4815.5808   0.9914
4815.6019   0.9920
4815.6230   0.9917
4815.6441   0.9918
4815.6651   0.9935
4815.6862   0.9932
4815.7073   0.9939
4815.7284   0.9955
4815.7495   0.9970
4815.7706   0.9976
4815.7917   0.9981
4815.8127   0.9998
4815.8338   1.0006
4815.8549   0.9997
4815.8760   0.9996
4815.8971   1.0003
4815.9182   1.0003
4815.9393   1.0000
4815.9604  -0.9997
4815.9814  -1.0000
4816.0025  -1.0006
4816.0236  -1.0000
4816.0447  -0.9994
4816.0658  -0.9985
4816.0869  -0.9996
4816.1080  -1.0009
4816.1290  -1.0004
4816.1501  -1.0008
4816.1712  -1.0007
4816.1923  -0.9996
4816.2134  -0.9995
4816.2345  -0.9992
4816.2556  -0.9993
4816.2766  -1.0007
4816.2977  -1.0003
4816.3188  -1.0003
4816.3399  -0.9995
4816.3610  -0.9993
% 2500-4823520_009  1.0029  69
4822.6424  -1.0003
4822.6636  -0.9992
4822.6849  -1.0003
4822.7062  -1.0014
4822.7274  -1.0025
4822.7487  -1.0029
4822.7700  -1.0006
4822.7912  -1.0005
4822.8125  -1.0015
4822.8338  -1.0015
4822.8550  -1.0025
4822.8763  -1.0011
4822.8976  -1.0003
4822.9188  -1.0004
4822.9401  -1.0014
4822.9614  -1.0032
4822.9826  -1.0029
4823.0039  -1.0025
4823.0252  -1.0025
4823.0465  -1.0001
4823.0677   0.9987
4823.0890   0.9988
4823.1103   0.9986
4823.1315   0.9985
4823.1528   0.9984
4823.1741   0.9979
4823.1953   0.9959
4823.2166   0.9948
4823.2379   0.9952
4823.2591   0.9928
4823.2804   0.9891
4823.3017   0.9850
4823.3229   0.9832
4823.3442   0.9827
4823.3655   0.9823
4823.3867   0.9838
4823.4080   0.9810
4823.4293   0.9791
4823.4505   0.9786
4823.4718   0.9796
4823.4931   0.9809
4823.5143   0.9803
4823.5356   0.9827
4823.5569   0.9829
4823.5782   0.9817
4823.5994   0.9825
4823.6207   0.9854
4823.6420   0.9874
4823.6632   0.9859
4823.6845   0.9866
4823.7058   0.9899
4823.7270   0.9920
4823.7483   0.9933
4823.7696   0.9933
4823.7908  -0.9948
4823.8121  -0.9918
4823.8334  -0.9810
4823.8546  -0.9671
4823.8759  -0.9516
4823.8972  -0.9299
4823.9184  -0.9058
4823.9397  -0.8807
4823.9610  -0.8563
4823.9822  -0.8365
4824.0035  -0.8180
4824.0248  -0.8045
4824.0461  -0.7947
4824.0673  -0.7858
4824.0886  -0.7804
% 2401-4824127_092  0.9984  80
4823.3407  -0.9846
4823.3617  -0.9840
4823.3828  -0.9821
4823.4039  -0.9813
4823.4250  -0.9811
4823.4461  -0.9815
4823.4672  -0.9811
4823.4883  -0.9803
4823.5094  -0.9800
4823.5304  -0.9818
4823.5515  -0.9838
4823.5726  -0.9855
4823.5937  -0.9861
4823.6148  -0.9866
4823.6359  -0.9865
4823.6570  -0.9871
4823.6780  -0.9891
4823.6991  -0.9904
4823.7202  -0.9928
4823.7413   0.9950
4823.7624   0.9951
4823.7835   0.9961
4823.8046   0.9929
4823.8257   0.9855
4823.8467   0.9742
4823.8678   0.9574
4823.8889   0.9384
4823.9100   0.9149
4823.9311   0.8894
4823.9522   0.8660
4823.9733   0.8448
4823.9943   0.8255
4824.0154   0.8109
4824.0365   0.7995
4824.0576   0.7900
4824.0787   0.7837
4824.0998   0.7803
4824.1209   0.7775
4824.1419   0.7768
4824.1630   0.7792
4824.1841   0.7836
4824.2052   0.7895
4824.2263   0.7978
4824.2474   0.8076
4824.2685   0.8216
4824.2896   0.8377
4824.3106   0.8568
4824.3317   0.8812
4824.3528   0.9070
4824.3739   0.9310
4824.3950   0.9522
4824.4161   0.9691
4824.4372   0.9840
4824.4582   0.9932
4824.4793   0.9969
4824.5004   0.9996
4824.5215   1.0016
4824.5426   1.0009
4824.5637   1.0005
4824.5848  -1.0008
4824.6058  -0.9998
4824.6269  -0.9987
4824.6480  -0.9979
4824.6691  -0.9966
4824.6902  -0.9962
4824.7113  -0.9972
4824.7324  -0.9965
4824.7535  -0.9955
4824.7745  -0.9957
4824.7956  -0.9959
4824.8167  -0.9963
4824.8378  -0.9959
4824.8589  -0.9951
4824.8800  -0.9950
4824.9011  -0.9954
4824.9221  -0.9968
4824.9432  -0.9970
4824.9643  -0.9966
4824.9854  -0.9963
4825.0065  -0.9975
% 2601-4826682_007  0.9992  74
4825.9343  -0.9949
4825.9554  -0.9950
4825.9764  -0.9971
4825.9975  -0.9986
4826.0186  -0.9997
4826.0397  -0.9999
4826.0608  -0.9991
4826.0819  -0.9982
4826.1030  -0.9989
4826.1240  -0.9985
4826.1451  -0.9978
4826.1662  -0.9992
4826.1873  -1.0005
4826.2084  -0.9992
4826.2295  -0.9988
4826.2506  -0.9987
4826.2716  -0.9996
4826.2927  -1.0002
4826.3138   1.0004
4826.3349   1.0001
4826.3560   1.0004
4826.3771   1.0001
4826.3982   0.9996
4826.4193   0.9991
4826.4403   0.9986
4826.4614   0.9954
4826.4825   0.9937
4826.5036   0.9916
4826.5247   0.9907
4826.5458   0.9879
4826.5669   0.9856
4826.5879   0.9841
4826.6090   0.9836
4826.6301   0.9838
4826.6512   0.9836
4826.6723   0.9824
4826.6934   0.9821
4826.7145   0.9824
4826.7355   0.9836
4826.7566   0.9835
4826.7777   0.9841
4826.7988   0.9851
4826.8199   0.9864
4826.8410   0.9866
4826.8621   0.9881
4826.8832   0.9902
4826.9042   0.9917
4826.9253   0.9947
4826.9464   0.9968
4826.9675   0.9975
4826.9886   0.9980
4827.0097   0.9993
4827.0308   0.9989
4827.0518   1.0001
4827.0729   1.0009
4827.0940  -0.9992
4827.1151  -0.9995
4827.1362  -0.9997
4827.1573  -0.9997
4827.1784  -0.9999
4827.1994  -0.9997
4827.2205  -0.9992
4827.2416  -0.9995
4827.2627  -0.9995
4827.2838  -0.9995
4827.3049  -1.0002
4827.3260  -0.9995
4827.3471  -0.9987
4827.3681  -0.9980
4827.3892  -0.9986
4827.4103  -0.9990
4827.4314  -0.9979
4827.4525  -0.9985
4827.4736  -0.9981
% 2601-4833192_005  1.0000  64
4832.5554  -0.9973
4832.5765  -0.9957
4832.5976  -0.9967
4832.6187  -0.9962
4832.6398  -0.9968
4832.6609  -0.9971
4832.6819  -0.9963
4832.7030  -0.9964
4832.7241  -0.9962
4832.7452  -0.9958
4832.7663  -0.9964
4832.7874  -0.9968
4832.8085  -0.9967
4832.8296  -0.9973
4832.8506  -0.9970
4832.8717   0.9968
4832.8928   0.9973
4832.9139   0.9966
4832.9350   0.9964
4832.9561   0.9963
4832.9772   0.9946
4832.9982   0.9932
4833.0193   0.9924
4833.0404   0.9928
4833.0615   0.9919
4833.0826   0.9899
4833.1037   0.9898
4833.1248   0.9908
4833.1459   0.9920
4833.1669   0.9914
4833.1880   0.9899
4833.2091   0.9906
4833.2302   0.9911
4833.2513   0.9901
4833.2724   0.9914
4833.2935   0.9919
4833.3145   0.9913
4833.3356   0.9910
4833.3567   0.9920
4833.3778   0.9935
4833.3989   0.9945
4833.4200   0.9953
4833.4411   0.9980
4833.4621   1.0007
4833.4832   0.9998
4833.5043   0.9999
4833.5254   1.0003
4833.5465  -1.0009
4833.5676  -1.0007
4833.5887  -0.9997
4833.6098  -0.9990
4833.6308  -0.9995
4833.6519  -1.0001
4833.6730  -0.9990
4833.6941  -0.9987
4833.7152  -0.9996
4833.7363  -1.0004
4833.7574  -0.9999
4833.7784  -0.9999
4833.7995  -1.0005
4833.8206  -0.9991
4833.8417  -0.9984
4833.8628  -0.9981
4833.8839  -0.9973
% 2401-4836229_033  0.9994  87
4835.2544  -1.0012
4835.2756  -1.0003
4835.2969  -1.0001
4835.3182  -1.0004
4835.3394  -1.0019
4835.3607  -1.0018
4835.3820  -1.0005
4835.4032  -1.0017
4835.4245  -1.0006
4835.4458  -1.0004
4835.4670  -1.0000
4835.4883  -1.0011
4835.5096  -1.0020
4835.5308  -1.0011
4835.5521  -1.0015
4835.5734  -1.0020
4835.5946  -1.0007
4835.6159  -0.9993
4835.6372  -0.9990
4835.6584  -0.9992
4835.6797  -0.9999
4835.7010  -0.9991
4835.7222  -0.9977
4835.7435   0.9978
4835.7648   0.9975
4835.7861   0.9985
4835.8073   0.9991
4835.8286   0.9991
4835.8499   0.9992
4835.8711   0.9986
4835.8924   0.9980
4835.9137   0.9961
4835.9349   0.9938
4835.9562   0.9886
4835.9775   0.9789
4835.9987   0.9681
4836.0200   0.9593
4836.0413   0.9514
4836.0625   0.9429
4836.0838   0.9373
4836.1051   0.9338
4836.1263   0.9309
4836.1476   0.9284
4836.1689   0.9269
4836.1901   0.9264
4836.2114   0.9244
4836.2327   0.9225
4836.2540   0.9226
4836.2752   0.9246
4836.2965   0.9256
4836.3178   0.9262
4836.3390   0.9305
4836.3603   0.9351
4836.3816   0.9391
4836.4028   0.9446
4836.4241   0.9515
4836.4454   0.9599
4836.4666   0.9698
4836.4879   0.9817
4836.5092   0.9917
4836.5304   0.9968
4836.5517   0.9987
4836.5730   0.9999
4836.5942   0.9995
4836.6155   0.9991
4836.6368   1.0000
4836.6580   0.9999
4836.6793  -1.0000
4836.7006  -0.9996
4836.7218  -0.9982
4836.7431  -0.9988
4836.7644  -0.9981
4836.7857  -0.9979
4836.8069  -0.9978
4836.8282  -0.9987
4836.8495  -0.9974
4836.8707  -0.9974
4836.8920  -0.9976
4836.9133  -0.9969
4836.9345  -0.9960
4836.9558  -0.9957
4836.9771  -0.9958
4836.9983  -0.9972
4837.0196  -0.9962
4837.0409  -0.9946
4837.0621  -0.9972
4837.0834  -0.9991
% 2800-4838643_004  1.0005  72
4837.8916  -1.0002
4837.9129  -1.0002
4837.9341  -1.0007
4837.9554  -1.0005
4837.9767  -0.9998
4837.9979  -1.0000
4838.0192  -1.0009
4838.0405  -1.0010
4838.0618  -1.0008
4838.0830  -1.0004
4838.1043  -0.9994
4838.1256  -0.9996
4838.1468  -1.0007
4838.1681  -0.9989
4838.1894  -0.9991
4838.2106  -0.9995
4838.2319  -0.9994
4838.2532   0.9993
4838.2744   0.9983
4838.2957   0.9978
4838.3170   0.9990
4838.3382   0.9986
4838.3595   0.9975
4838.3808   0.9967
4838.4020   0.9945
4838.4233   0.9936
4838.4446   0.9934
4838.4658   0.9919
4838.4871   0.9914
4838.5084   0.9918
4838.5296   0.9914
4838.5509   0.9910
4838.5722   0.9912
4838.5935   0.9913
4838.6147   0.9910
4838.6360   0.9910
4838.6573   0.9905
4838.6785   0.9907
4838.6998   0.9913
4838.7211   0.9923
4838.7423   0.9943
4838.7636   0.9947
4838.7849   0.9941
4838.8061   0.9942
4838.8274   0.9949
4838.8487   0.9950
4838.8699   0.9963
4838.8912   0.9981
4838.9125   0.9980
4838.9337   0.9981
4838.9550   1.0002
4838.9763   1.0011
4838.9975   0.9999
4839.0188  -0.9993
4839.0401  -0.9996
4839.0614  -0.9993
4839.0826  -0.9997
4839.1039  -1.0003
4839.1252  -0.9994
4839.1464  -0.9979
4839.1677  -0.9970
4839.1890  -0.9982
4839.2102  -1.0002
4839.2315  -1.0006
4839.2528  -1.0012
4839.2740  -1.0006
4839.2953  -1.0008
4839.3166  -1.0007
4839.3378  -1.0003
4839.3591  -1.0001
4839.3804  -0.9997
4839.4016  -0.9992
% 2401-4848235_066  0.9777  80
4847.3772  -1.0035
4847.3985  -1.0043
4847.4197  -1.0053
4847.4410  -1.0050
4847.4623  -1.0049
4847.4835  -1.0040
4847.5048  -1.0025
4847.5261  -1.0030
4847.5473  -1.0044
4847.5686  -1.0038
4847.5899  -1.0032
4847.6111  -1.0023
4847.6324  -1.0019
4847.6537  -1.0031
4847.6749  -1.0025
4847.6962  -1.0016
4847.7175  -1.0014
4847.7387  -1.0013
4847.7600  -1.0023
4847.7813  -1.0028
4847.8026  -1.0028
4847.8238   1.0023
4847.8451   1.0028
4847.8664   1.0031
4847.8876   1.0032
4847.9089   1.0002
4847.9302   0.9970
4847.9514   0.9902
4847.9727   0.9805
4847.9940   0.9661
4848.0152   0.9484
4848.0365   0.9298
4848.0578   0.9114
4848.0790   0.8959
4848.1003   0.8840
4848.1216   0.8730
4848.1428   0.8642
4848.1641   0.8583
4848.1854   0.8535
4848.2066   0.8510
4848.2279   0.8472
4848.2492   0.8452
4848.2705   0.8459
4848.2917   0.8475
4848.3130   0.8507
4848.3343   0.8541
4848.3555   0.8589
4848.3768   0.8658
4848.3981   0.8755
4848.4193   0.8870
4848.4406   0.9010
4848.4619   0.9175
4848.4831   0.9357
4848.5044   0.9540
4848.5257   0.9693
4848.5469   0.9809
4848.5682   0.9883
4848.5895   0.9908
4848.6107   0.9923
4848.6320   0.9952
4848.6533   0.9970
4848.6745  -0.9969
4848.6958  -0.9949
4848.7171  -0.9936
4848.7383  -0.9930
4848.7596  -0.9917
4848.7809  -0.9905
4848.8022  -0.9902
4848.8234  -0.9882
4848.8447  -0.9872
4848.8660  -0.9868
4848.8872  -0.9860
4848.9085  -0.9867
4848.9298  -0.9874
4848.9510  -0.9877
4848.9723  -0.9866
4848.9936  -0.9862
4849.0148  -0.9869
4849.0361  -0.9880
4849.0574  -0.9862
% 2600-4878211_014  1.0014  75
4877.4249  -1.0004
4877.4463  -1.0012
4877.4678  -1.0007
4877.4893  -1.0010
4877.5107  -1.0021
4877.5322  -1.0022
4877.5536  -1.0007
4877.5751  -1.0007
4877.5965  -1.0012
4877.6180  -0.9995
4877.6394  -0.9992
4877.6609  -1.0004
4877.6823  -1.0008
4877.7038  -1.0006
4877.7252  -0.9998
4877.7467  -1.0005
4877.7681  -1.0003
4877.7896  -1.0011
4877.8110   1.0007
4877.8325   1.0016
4877.8539   1.0018
4877.8754   0.9998
4877.8969   0.9996
4877.9183   0.9986
4877.9398   0.9955
4877.9612   0.9914
4877.9827   0.9872
4878.0041   0.9827
4878.0256   0.9788
4878.0470   0.9773
4878.0685   0.9756
4878.0899   0.9727
4878.1114   0.9709
4878.1328   0.9701
4878.1543   0.9680
4878.1757   0.9676
4878.1972   0.9681
4878.2186   0.9666
4878.2401   0.9650
4878.2615   0.9644
4878.2830   0.9655
4878.3045   0.9690
4878.3259   0.9717
4878.3474   0.9737
4878.3688   0.9767
4878.3903   0.9800
4878.4117   0.9841
4878.4332   0.9879
4878.4546   0.9902
4878.4761   0.9926
4878.4975   0.9970
4878.5190   0.9989
4878.5404   0.9986
4878.5619   0.9994
4878.5833   0.9993
4878.6048   0.9987
4878.6262  -0.9976
4878.6477  -0.9998
4878.6692  -1.0007
4878.6906  -0.9994
4878.7121  -1.0003
4878.7335  -1.0003
4878.7550  -1.0001
4878.7764  -0.9991
4878.7979  -0.9995
4878.8193  -1.0003
4878.8408  -1.0006
4878.8622  -1.0027
4878.8837  -1.0032
4878.9051  -1.0014
4878.9266  -1.0003
4878.9480  -1.0015
4878.9695  -1.0014
4878.9909  -1.0004
4879.0124  -0.9999
% 3901-4883682_026  0.9974  63
4883.0455  -0.9986
4883.0670  -0.9990
4883.0884  -0.9980
4883.1099  -0.9958
4883.1313  -0.9940
4883.1528  -0.9935
4883.1742  -0.9925
4883.1957  -0.9904
4883.2171  -0.9904
4883.2386  -0.9902
4883.2600  -0.9885
4883.2815  -0.9884
4883.3029  -0.9883
4883.3244  -0.9877
4883.3459  -0.9871
4883.3673   0.9867
4883.3888   0.9864
4883.4102   0.9837
4883.4317   0.9781
4883.4531   0.9703
4883.4746   0.9633
4883.4960   0.9588
4883.5175   0.9546
4883.5389   0.9524
4883.5604   0.9504
4883.5818   0.9487
4883.6033   0.9489
4883.6247   0.9474
4883.6462   0.9456
4883.6676   0.9467
4883.6891   0.9476
4883.7105   0.9488
4883.7320   0.9496
4883.7535   0.9489
4883.7749   0.9511
4883.7964   0.9532
4883.8178   0.9538
4883.8393   0.9549
4883.8607   0.9595
4883.8822   0.9640
4883.9036   0.9714
4883.9251   0.9788
4883.9465   0.9851
4883.9680   0.9913
4883.9894   0.9964
4884.0109   0.9991
4884.0323  -0.9991
4884.0538  -0.9968
4884.0752  -0.9938
4884.0967  -0.9905
4884.1182  -0.9905
4884.1396  -0.9949
4884.1611  -0.9971
4884.1825  -0.9976
4884.2040  -0.9988
4884.2254  -0.9996
4884.2469  -1.0008
4884.2683  -1.0004
4884.2898  -0.9991
4884.3112  -0.9973
4884.3327  -0.9944
4884.3541  -0.9898
4884.3756  -0.9819
% 2401-4884607_023  0.9965  76
4883.7749  -0.9519
4883.7964  -0.9540
4883.8178  -0.9546
4883.8393  -0.9557
4883.8607  -0.9604
4883.8822  -0.9649
4883.9036  -0.9723
4883.9251  -0.9797
4883.9465  -0.9859
4883.9680  -0.9922
4883.9894  -0.9973
4884.0109  -1.0000
4884.0324  -1.0000
4884.0538  -0.9977
4884.0753  -0.9947
4884.0967  -0.9914
4884.1182  -0.9914
4884.1396  -0.9958
4884.1611  -0.9980
4884.1825  -0.9985
4884.2040   0.9997
4884.2254   1.0005
4884.2469   1.0017
4884.2683   1.0013
4884.2898   1.0000
4884.3112   0.9982
4884.3327   0.9953
4884.3541   0.9907
4884.3756   0.9827
4884.3970   0.9748
4884.4185   0.9688
4884.4400   0.9634
4884.4614   0.9594
4884.4829   0.9548
4884.5043   0.9515
4884.5258   0.9505
4884.5472   0.9482
4884.5687   0.9468
4884.5901   0.9468
4884.6116   0.9458
4884.6330   0.9458
4884.6545   0.9467
4884.6759   0.9478
4884.6974   0.9478
4884.7188   0.9494
4884.7403   0.9532
4884.7617   0.9566
4884.7832   0.9606
4884.8047   0.9656
4884.8261   0.9717
4884.8476   0.9789
4884.8690   0.9859
4884.8905   0.9931
4884.9119   0.9985
4884.9334   1.0009
4884.9548   1.0007
4884.9763   1.0005
4884.9977   1.0009
4885.0192  -1.0000
4885.0406  -0.9989
4885.0621  -0.9991
4885.0835  -1.0001
4885.1050  -1.0001
4885.1264  -0.9998
4885.1479  -0.9996
4885.1693  -0.9971
4885.1908  -0.9946
4885.2123  -0.9936
4885.2337  -0.9941
4885.2552  -0.9954
4885.2766  -0.9953
4885.2981  -0.9954
4885.3195  -0.9953
4885.3410  -0.9944
4885.3624  -0.9928
4885.3839  -0.9930
% 2600-4886331_005  0.9991  66
4885.5770  -0.9924
4885.5984  -0.9925
4885.6199  -0.9939
4885.6413  -0.9940
4885.6628  -0.9944
4885.6842  -0.9945
4885.7057  -0.9948
4885.7271  -0.9961
4885.7486  -0.9973
4885.7700  -0.9980
4885.7915  -0.9977
4885.8129  -0.9974
4885.8344  -0.9982
4885.8558  -0.9982
4885.8773  -0.9991
4885.8987  -1.0001
4885.9202  -1.0008
4885.9417  -1.0001
4885.9631   0.9998
4885.9846   0.9999
4886.0060   0.9997
4886.0275   0.9996
4886.0489   0.9983
4886.0704   0.9972
4886.0918   0.9967
4886.1133   0.9943
4886.1347   0.9922
4886.1562   0.9924
4886.1776   0.9920
4886.1991   0.9900
4886.2205   0.9894
4886.2420   0.9888
4886.2634   0.9876
4886.2849   0.9880
4886.3064   0.9877
4886.3278   0.9870
4886.3493   0.9875
4886.3707   0.9876
4886.3922   0.9883
4886.4136   0.9888
4886.4351   0.9891
4886.4565   0.9909
4886.4780   0.9915
4886.4994   0.9911
4886.5209   0.9923
4886.5423   0.9940
4886.5638   0.9948
4886.5852   0.9965
4886.6067   0.9985
4886.6281   0.9999
4886.6496   1.0007
4886.6710  -0.9998
4886.6925  -0.9991
4886.7140  -0.9987
4886.7354  -0.9976
4886.7569  -0.9956
4886.7783  -0.9951
4886.7998  -0.9934
4886.8212  -0.9916
4886.8427  -0.9904
4886.8641  -0.9906
4886.8856  -0.9910
4886.9070  -0.9901
4886.9285  -0.9894
4886.9499  -0.9891
4886.9714  -0.9889
% 2600-4890755_035  1.0000  71
4889.9104  -1.0020
4889.9319  -1.0021
4889.9533  -1.0025
4889.9748  -1.0027
4889.9962  -1.0020
4890.0177  -1.0021
4890.0391  -1.0024
4890.0606  -1.0019
4890.0820  -1.0023
4890.1035  -1.0021
4890.1249  -0.9997
4890.1464  -0.9978
4890.1678  -0.9984
4890.1893  -0.9985
4890.2107  -0.9971
4890.2322  -0.9943
4890.2536  -0.9918
4890.2751  -0.9924
4890.2965  -0.9950
4890.3180  -0.9982
4890.3395   0.9993
4890.3609   0.9981
4890.3824   0.9980
4890.4038   0.9978
4890.4253   0.9971
4890.4467   0.9962
4890.4682   0.9930
4890.4896   0.9872
4890.5111   0.9792
4890.5325   0.9687
4890.5540   0.9584
4890.5754   0.9484
4890.5969   0.9408
4890.6183   0.9350
4890.6398   0.9296
4890.6612   0.9253
4890.6827   0.9224
4890.7041   0.9199
4890.7256   0.9195
4890.7471   0.9196
4890.7685   0.9192
4890.7900   0.9201
4890.8114   0.9222
4890.8329   0.9222
4890.8543   0.9245
4890.8758   0.9288
4890.8972   0.9329
4890.9187   0.9391
4890.9401   0.9456
4890.9616   0.9523
4890.9830   0.9609
4891.0045   0.9721
4891.0259   0.9812
4891.0474   0.9880
4891.0688   0.9931
4891.0903   0.9969
4891.1118  -0.9973
4891.1332  -0.9963
4891.1547  -0.9940
4891.1761  -0.9918
4891.1976  -0.9893
4891.2190  -0.9826
4891.2405  -0.9722
4891.2619  -0.9607
4891.2834  -0.9467
4891.3048  -0.9321
4891.3263  -0.9203
4891.3477  -0.9095
4891.3692  -0.9011
4891.3906  -0.8943
4891.4121  -0.8895
% 2600-4891492_049  1.0000  82
4890.7042  -0.9199
4890.7256  -0.9195
4890.7471  -0.9196
4890.7685  -0.9192
4890.7900  -0.9201
4890.8114  -0.9222
4890.8329  -0.9222
4890.8543  -0.9245
4890.8758  -0.9288
4890.8972  -0.9329
4890.9187  -0.9391
4890.9402  -0.9456
4890.9616  -0.9523
4890.9831  -0.9609
4891.0045  -0.9721
4891.0260  -0.9812
4891.0474  -0.9880
4891.0689  -0.9931
4891.0903  -0.9969
4891.1118   0.9973
4891.1332   0.9963
4891.1547   0.9940
4891.1761   0.9918
4891.1976   0.9893
4891.2190   0.9826
4891.2405   0.9722
4891.2619   0.9607
4891.2834   0.9467
4891.3048   0.9321
4891.3263   0.9203
4891.3478   0.9095
4891.3692   0.9011
4891.3907   0.8943
4891.4121   0.8895
4891.4336   0.8855
4891.4550   0.8829
4891.4765   0.8819
4891.4979   0.8825
4891.5194   0.8837
4891.5408   0.8849
4891.5623   0.8872
4891.5837   0.8911
4891.6052   0.8950
4891.6266   0.9001
4891.6481   0.9082
4891.6695   0.9195
4891.6910   0.9324
4891.7125   0.9458
4891.7339   0.9622
4891.7554   0.9767
4891.7768   0.9867
4891.7983   0.9946
4891.8197   0.9983
4891.8412   0.9993
4891.8626   0.9999
4891.8841   1.0000
4891.9055   0.9996
4891.9270   1.0009
4891.9484   1.0018
4891.9699   1.0008
4891.9913  -0.9998
4892.0128  -1.0009
4892.0342  -1.0020
4892.0557  -1.0004
4892.0771  -0.9989
4892.0986  -0.9977
4892.1201  -0.9972
4892.1415  -0.9988
4892.1630  -0.9995
4892.1844  -0.9982
4892.2059  -0.9964
4892.2273  -0.9961
4892.2488  -0.9956
4892.2702  -0.9948
4892.2917  -0.9943
4892.3131  -0.9951
4892.3346  -0.9965
4892.3560  -0.9982
4892.3775  -0.9994
4892.3989  -0.9984
4892.4204  -0.9981
4892.4418  -0.9986
% 2601-4893813_010  1.0003  77
4893.0210  -0.9976
4893.0425  -0.9974
4893.0640  -0.9973
4893.0854  -0.9979
4893.1069  -0.9978
4893.1283  -0.9986
4893.1498  -0.9993
4893.1712  -0.9998
4893.1927  -0.9989
4893.2141  -0.9982
4893.2356  -0.9982
4893.2570  -0.9968
4893.2785  -0.9969
4893.2999  -0.9992
4893.3214  -0.9990
4893.3428  -0.9989
4893.3643  -1.0010
4893.3857  -1.0015
4893.4072   1.0012
4893.4286   1.0007
4893.4501   1.0005
4893.4716   1.0007
4893.4930   0.9999
4893.5145   0.9985
4893.5359   0.9984
4893.5574   0.9963
4893.5788   0.9922
4893.6003   0.9889
4893.6217   0.9852
4893.6432   0.9814
4893.6646   0.9795
4893.6861   0.9777
4893.7075   0.9762
4893.7290   0.9762
4893.7504   0.9779
4893.7719   0.9787
4893.7933   0.9792
4893.8148   0.9786
4893.8362   0.9775
4893.8577   0.9781
4893.8792   0.9787
4893.9006   0.9782
4893.9221   0.9792
4893.9435   0.9815
4893.9650   0.9822
4893.9864   0.9822
4894.0079   0.9851
4894.0293   0.9882
4894.0508   0.9908
4894.0722   0.9948
4894.0937   0.9975
4894.1151   0.9985
4894.1366   0.9996
4894.1580   1.0001
4894.1795   1.0001
4894.2009   1.0006
4894.2224   1.0004
4894.2439  -0.9997
4894.2653  -1.0001
4894.2868  -0.9999
4894.3082  -0.9990
4894.3297  -0.9995
4894.3511  -0.9996
4894.3726  -0.9987
4894.3940  -0.9987
4894.4155  -0.9990
4894.4369  -0.9989
4894.4584  -0.9993
4894.4798  -0.9991
4894.5013  -0.9992
4894.5227  -1.0006
4894.5442  -1.0003
4894.5656  -0.9999
4894.5871  -1.0001
4894.6085  -0.9992
4894.6300  -0.9992
4894.6515  -0.9997
% 2801-4898945_004  1.0014  50
4898.4272  -1.0015
4898.4486  -0.9996
4898.4701  -1.0010
4898.4915  -1.0005
4898.5130  -0.9994
4898.5344  -0.9997
4898.5559  -1.0004
4898.5773  -1.0005
4898.5988  -1.0002
4898.6203  -1.0006
4898.6417  -1.0010
4898.6632  -1.0010
4898.6846  -0.9995
4898.7061   0.9994
4898.7275   0.9998
4898.7490   0.9970
4898.7704   0.9946
4898.7919   0.9935
4898.8133   0.9933
4898.8348   0.9919
4898.8562   0.9895
4898.8777   0.9889
4898.8991   0.9890
4898.9206   0.9895
4898.9420   0.9895
4898.9635   0.9893
4898.9849   0.9894
4899.0064   0.9897
4899.0279   0.9906
4899.0493   0.9915
4899.0708   0.9923
4899.0922   0.9931
4899.1137   0.9929
4899.1351   0.9949
4899.1566   0.9978
4899.1780   0.9986
4899.1995   0.9977
4899.2209   0.9978
4899.2424  -0.9988
4899.2638  -0.9994
4899.2853  -0.9999
4899.3067  -1.0002
4899.3282  -1.0006
4899.3496  -1.0000
4899.3711  -0.9993
4899.3925  -0.9994
4899.4140  -1.0002
4899.4355  -1.0006
4899.4569  -1.0003
4899.4784  -0.9998
% 2401-4901623_014  1.0000  69
4900.9157  -0.9974
4900.9371  -0.9964
4900.9586  -0.9955
4900.9800  -0.9952
4901.0015  -0.9929
4901.0229  -0.9932
4901.0444  -0.9935
4901.0658  -0.9940
4901.0873  -0.9959
4901.1087  -0.9970
4901.1302  -0.9975
4901.1516  -0.9986
4901.1731  -0.9980
4901.1945  -0.9980
4901.2160  -0.9990
4901.2375  -0.9998
4901.2589  -1.0000
4901.2804   1.0000
4901.3018   0.9993
4901.3233   0.9980
4901.3447   0.9957
4901.3662   0.9924
4901.3876   0.9889
4901.4091   0.9838
4901.4305   0.9797
4901.4520   0.9777
4901.4734   0.9746
4901.4949   0.9732
4901.5163   0.9720
4901.5378   0.9698
4901.5592   0.9683
4901.5807   0.9674
4901.6021   0.9678
4901.6236   0.9688
4901.6451   0.9691
4901.6665   0.9676
4901.6880   0.9686
4901.7094   0.9701
4901.7309   0.9715
4901.7523   0.9737
4901.7738   0.9758
4901.7952   0.9769
4901.8167   0.9798
4901.8381   0.9850
4901.8596   0.9891
4901.8810   0.9943
4901.9025   0.9977
4901.9239   0.9993
4901.9454   1.0004
4901.9668   1.0005
4901.9883   1.0004
4902.0098  -1.0000
4902.0312  -1.0002
4902.0527  -1.0008
4902.0741  -1.0010
4902.0956  -1.0006
4902.1170  -0.9997
4902.1385  -0.9986
4902.1599  -0.9983
4902.1814  -0.9988
4902.2028  -0.9978
4902.2243  -0.9970
4902.2457  -0.9973
4902.2672  -0.9963
4902.2886  -0.9959
4902.3101  -0.9964
4902.3315  -0.9973
4902.3530  -0.9990
4902.3744  -1.0000
% 2600-4903310_015  0.9989  67
4902.5676  -0.9999
4902.5890  -0.9997
4902.6105  -0.9995
4902.6319  -0.9997
4902.6534  -0.9989
4902.6748  -0.9978
4902.6963  -0.9960
4902.7177  -0.9961
4902.7392  -0.9968
4902.7606  -0.9984
4902.7821  -0.9994
4902.8035  -0.9996
4902.8250  -1.0008
4902.8465  -1.0002
4902.8679  -0.9995
4902.8894  -1.0007
4902.9108  -1.0007
4902.9323  -0.9991
4902.9537   1.0000
4902.9752   1.0013
4902.9966   1.0002
4903.0181   0.9972
4903.0395   0.9948
4903.0610   0.9924
4903.0824   0.9873
4903.1039   0.9810
4903.1253   0.9781
4903.1468   0.9767
4903.1682   0.9737
4903.1897   0.9712
4903.2111   0.9696
4903.2326   0.9682
4903.2541   0.9676
4903.2755   0.9675
4903.2970   0.9662
4903.3184   0.9649
4903.3399   0.9662
4903.3613   0.9672
4903.3828   0.9663
4903.4042   0.9664
4903.4257   0.9677
4903.4471   0.9703
4903.4686   0.9721
4903.4900   0.9735
4903.5115   0.9779
4903.5329   0.9832
4903.5544   0.9874
4903.5758   0.9929
4903.5973   0.9973
4903.6188   0.9989
4903.6402   0.9988
4903.6617  -0.9987
4903.6831  -0.9983
4903.7046  -0.9968
4903.7260  -0.9955
4903.7475  -0.9962
4903.7689  -0.9981
4903.7904  -0.9989
4903.8118  -0.9985
4903.8333  -0.9990
4903.8547  -1.0003
4903.8762  -1.0009
4903.8976  -1.0007
4903.9191  -1.0003
4903.9405  -1.0002
4903.9620  -1.0007
4903.9834  -1.0013
% 2800-4904412_012  1.0005  75
4903.6188  -0.9973
4903.6402  -0.9972
4903.6617  -0.9971
4903.6831  -0.9967
4903.7046  -0.9952
4903.7260  -0.9939
4903.7475  -0.9946
4903.7689  -0.9965
4903.7904  -0.9973
4903.8118  -0.9969
4903.8333  -0.9974
4903.8547  -0.9987
4903.8762  -0.9993
4903.8976  -0.9991
4903.9191  -0.9987
4903.9406  -0.9986
4903.9620  -0.9991
4903.9835  -0.9997
4904.0049  -1.0003
4904.0264   0.9994
4904.0478   0.9994
4904.0693   1.0000
4904.0907   1.0005
4904.1122   0.9994
4904.1336   0.9978
4904.1551   0.9952
4904.1765   0.9917
4904.1980   0.9876
4904.2194   0.9842
4904.2409   0.9812
4904.2623   0.9775
4904.2838   0.9757
4904.3052   0.9758
4904.3267   0.9742
4904.3482   0.9730
4904.3696   0.9735
4904.3911   0.9737
4904.4125   0.9733
4904.4340   0.9723
4904.4554   0.9723
4904.4769   0.9734
4904.4983   0.9728
4904.5198   0.9735
4904.5412   0.9761
4904.5627   0.9783
4904.5841   0.9795
4904.6056   0.9812
4904.6270   0.9852
4904.6485   0.9894
4904.6699   0.9935
4904.6914   0.9960
4904.7129   0.9985
4904.7343   0.9999
4904.7558   0.9996
4904.7772   0.9993
4904.7987   0.9989
4904.8201  -0.9984
4904.8416  -0.9999
4904.8630  -1.0010
4904.8845  -1.0002
4904.9059  -0.9994
4904.9274  -0.9993
4904.9488  -0.9993
4904.9703  -0.9991
4904.9917  -0.9996
4905.0132  -0.9982
4905.0346  -0.9982
4905.0561  -0.9983
4905.0775  -0.9977
4905.0990  -0.9969
4905.1205  -0.9977
4905.1419  -0.9978
4905.1634  -0.9979
4905.1848  -0.9991
4905.2063  -0.9994
% 2601-4908145_010  0.9991  68
4907.5231  -0.9986
4907.5446  -0.9998
4907.5660  -0.9988
4907.5875  -0.9987
4907.6089  -0.9982
4907.6304  -0.9975
4907.6518  -0.9982
4907.6733  -0.9977
4907.6947  -0.9984
4907.7162  -0.9968
4907.7376  -0.9965
4907.7591  -0.9964
4907.7805  -0.9965
4907.8020  -0.9964
4907.8235  -0.9961
4907.8449   0.9961
4907.8664   0.9949
4907.8878   0.9936
4907.9093   0.9904
4907.9307   0.9873
4907.9522   0.9838
4907.9736   0.9810
4907.9951   0.9809
4908.0165   0.9795
4908.0380   0.9797
4908.0594   0.9785
4908.0809   0.9764
4908.1023   0.9751
4908.1238   0.9757
4908.1452   0.9763
4908.1667   0.9759
4908.1881   0.9749
4908.2096   0.9766
4908.2311   0.9777
4908.2525   0.9775
4908.2740   0.9801
4908.2954   0.9824
4908.3169   0.9839
4908.3383   0.9863
4908.3598   0.9903
4908.3812   0.9930
4908.4027   0.9960
4908.4241   0.9984
4908.4456   0.9987
4908.4670   0.9996
4908.4885   1.0003
4908.5099   1.0008
4908.5314   1.0009
4908.5528   1.0002
4908.5743  -1.0004
4908.5958  -1.0003
4908.6172  -0.9997
4908.6387  -1.0002
4908.6601  -1.0001
4908.6816  -1.0002
4908.7030  -1.0009
4908.7245  -0.9997
4908.7459  -0.9993
4908.7674  -0.9993
4908.7888  -0.9989
4908.8103  -0.9994
4908.8317  -1.0010
4908.8532  -1.0013
4908.8746  -1.0000
4908.8961  -0.9989
4908.9175  -0.9989
4908.9390  -0.9986
4908.9604  -0.9980
% 2201-4911194_030  0.9971  64
4910.5050  -0.9841
4910.5265  -0.9856
4910.5479  -0.9864
4910.5694  -0.9865
4910.5908  -0.9888
4910.6123  -0.9896
4910.6337  -0.9899
4910.6552  -0.9915
4910.6766  -0.9932
4910.6981  -0.9935
4910.7195  -0.9931
4910.7410  -0.9923
4910.7624  -0.9946
4910.7839  -0.9965
4910.8054  -0.9974
4910.8268  -0.9989
4910.8483  -1.0002
4910.8697   1.0012
4910.8912   0.9992
4910.9126   0.9946
4910.9341   0.9873
4910.9555   0.9795
4910.9770   0.9711
4910.9984   0.9616
4911.0199   0.9539
4911.0413   0.9484
4911.0628   0.9456
4911.0842   0.9429
4911.1057   0.9393
4911.1271   0.9381
4911.1486   0.9362
4911.1701   0.9351
4911.1915   0.9355
4911.2130   0.9364
4911.2344   0.9369
4911.2559   0.9371
4911.2773   0.9377
4911.2988   0.9394
4911.3202   0.9437
4911.3417   0.9469
4911.3631   0.9496
4911.3846   0.9539
4911.4060   0.9596
4911.4275   0.9656
4911.4489   0.9738
4911.4704   0.9818
4911.4918   0.9874
4911.5133   0.9886
4911.5347   0.9878
4911.5562  -0.9875
4911.5777  -0.9869
4911.5991  -0.9882
4911.6206  -0.9883
4911.6420  -0.9872
4911.6635  -0.9872
4911.6849  -0.9880
4911.7064  -0.9888
4911.7278  -0.9891
4911.7493  -0.9893
4911.7707  -0.9900
4911.7922  -0.9902
4911.8136  -0.9904
4911.8351  -0.9914
4911.8565  -0.9915
% 2401-4912462_011  0.9976  67
4911.7708  -0.9895
4911.7922  -0.9897
4911.8137  -0.9899
4911.8351  -0.9909
4911.8566  -0.9910
4911.8780  -0.9920
4911.8995  -0.9929
4911.9209  -0.9935
4911.9424  -0.9953
4911.9638  -0.9950
4911.9853  -0.9942
4912.0067  -0.9951
4912.0282  -0.9954
4912.0497  -0.9954
4912.0711  -0.9957
4912.0926  -0.9957
4912.1140   0.9968
4912.1355   0.9962
4912.1569   0.9956
4912.1784   0.9945
4912.1998   0.9920
4912.2213   0.9885
4912.2427   0.9852
4912.2642   0.9819
4912.2856   0.9814
4912.3071   0.9800
4912.3285   0.9788
4912.3500   0.9770
4912.3714   0.9761
4912.3929   0.9761
4912.4143   0.9765
4912.4358   0.9755
4912.4573   0.9752
4912.4787   0.9740
4912.5002   0.9750
4912.5216   0.9756
4912.5431   0.9769
4912.5645   0.9775
4912.5860   0.9782
4912.6074   0.9805
4912.6289   0.9834
4912.6503   0.9861
4912.6718   0.9885
4912.6932   0.9922
4912.7147   0.9948
4912.7361   0.9975
4912.7576   1.0001
4912.7790   1.0008
4912.8005   1.0001
4912.8220   1.0003
4912.8434  -1.0017
4912.8649  -1.0010
4912.8863  -0.9988
4912.9078  -0.9976
4912.9292  -0.9963
4912.9507  -0.9962
4912.9721  -0.9962
4912.9936  -0.9958
4913.0150  -0.9946
4913.0365  -0.9915
4913.0579  -0.9870
4913.0794  -0.9829
4913.1008  -0.9776
4913.1223  -0.9720
4913.1437  -0.9687
4913.1652  -0.9656
4913.1866  -0.9635
% 2601-4913296_018  0.9989  64
4912.6717  -0.9872
4912.6932  -0.9909
4912.7146  -0.9935
4912.7361  -0.9962
4912.7575  -0.9988
4912.7790  -0.9995
4912.8004  -0.9988
4912.8219  -0.9990
4912.8434  -1.0004
4912.8648  -0.9997
4912.8863  -0.9975
4912.9077  -0.9963
4912.9292  -0.9950
4912.9506  -0.9949
4912.9721  -0.9949
4912.9935   0.9945
4913.0150   0.9933
4913.0364   0.9902
4913.0579   0.9857
4913.0793   0.9816
4913.1008   0.9763
4913.1222   0.9708
4913.1437   0.9675
4913.1651   0.9644
4913.1866   0.9623
4913.2080   0.9604
4913.2295   0.9586
4913.2510   0.9565
4913.2724   0.9564
4913.2939   0.9573
4913.3153   0.9586
4913.3368   0.9580
4913.3582   0.9577
4913.3797   0.9600
4913.4011   0.9617
4913.4226   0.9643
4913.4440   0.9681
4913.4655   0.9719
4913.4869   0.9754
4913.5084   0.9791
4913.5298   0.9855
4913.5513   0.9914
4913.5727   0.9951
4913.5942   0.9975
4913.6156   0.9994
4913.6371   1.0004
4913.6586   1.0002
4913.6800  -1.0001
4913.7015  -1.0005
4913.7229  -0.9985
4913.7444  -0.9968
4913.7658  -0.9968
4913.7873  -0.9954
4913.8087  -0.9958
4913.8302  -0.9955
4913.8516  -0.9931
4913.8731  -0.9905
4913.8945  -0.9885
4913.9160  -0.9891
4913.9374  -0.9897
4913.9589  -0.9900
4913.9803  -0.9896
4914.0018  -0.9890
4914.0233  -0.9896
% 2800-4913973_005  0.9989  64
4913.3368  -0.9580
4913.3583  -0.9577
4913.3797  -0.9600
4913.4012  -0.9617
4913.4226  -0.9643
4913.4441  -0.9681
4913.4655  -0.9719
4913.4870  -0.9754
4913.5085  -0.9791
4913.5299  -0.9855
4913.5514  -0.9914
4913.5728  -0.9951
4913.5943  -0.9975
4913.6157  -0.9994
4913.6372  -1.0004
4913.6586  -1.0002
4913.6801   1.0001
4913.7015   1.0005
4913.7230   0.9985
4913.7444   0.9968
4913.7659   0.9968
4913.7873   0.9954
4913.8088   0.9958
4913.8302   0.9955
4913.8517   0.9931
4913.8731   0.9905
4913.8946   0.9885
4913.9161   0.9891
4913.9375   0.9897
4913.9590   0.9900
4913.9804   0.9896
4914.0019   0.9890
4914.0233   0.9896
4914.0448   0.9896
4914.0662   0.9895
4914.0877   0.9899
4914.1091   0.9896
4914.1306   0.9902
4914.1520   0.9911
4914.1735   0.9914
4914.1949   0.9927
4914.2164   0.9949
4914.2378   0.9961
4914.2593   0.9963
4914.2807   0.9973
4914.3022   0.9985
4914.3237   0.9994
4914.3451   0.9998
4914.3666  -0.9997
4914.3880  -0.9991
4914.4095  -0.9995
4914.4309  -1.0003
4914.4524  -1.0009
4914.4738  -0.9996
4914.4953  -0.9984
4914.5167  -0.9997
4914.5382  -1.0000
4914.5596  -1.0006
4914.5811  -1.0010
4914.6025  -1.0009
4914.6240  -1.0013
4914.6454  -1.0017
4914.6669  -1.0012
4914.6884  -1.0015
% 2800-4918364_009  0.9962  63
4917.6665  -1.0050
4917.6882  -1.0060
4917.7098  -1.0064
4917.7315  -1.0043
4917.7531  -1.0035
4917.7747  -1.0028
4917.7964  -1.0012
4917.8180  -1.0014
4917.8397  -1.0007
4917.8613  -1.0003
4917.8830  -0.9991
4917.9046  -0.9987
4917.9262  -0.9993
4917.9479  -0.9993
4917.9695  -0.9996
4917.9912  -0.9991
4918.0128  -0.9992
4918.0344   0.9990
4918.0561   0.9979
4918.0777   0.9970
4918.0994   0.9952
4918.1210   0.9935
4918.1426   0.9910
4918.1643   0.9877
4918.1859   0.9856
4918.2076   0.9849
4918.2292   0.9844
4918.2508   0.9843
4918.2725   0.9851
4918.2941   0.9844
4918.3158   0.9831
4918.3374   0.9833
4918.3590   0.9837
4918.3807   0.9836
4918.4023   0.9841
4918.4240   0.9844
4918.4456   0.9840
4918.4673   0.9846
4918.4889   0.9849
4918.5105   0.9849
4918.5322   0.9854
4918.5538   0.9870
4918.5755   0.9890
4918.5971   0.9909
4918.6187   0.9911
4918.6404   0.9940
4918.6620   0.9969
4918.6837   0.9955
4918.7053  -0.9913
4918.7269  -0.9854
4918.7486  -0.9743
4918.7702  -0.9607
4918.7919  -0.9492
4918.8135  -0.9376
4918.8351  -0.9278
4918.8568  -0.9211
4918.8784  -0.9158
4918.9001  -0.9115
4918.9217  -0.9094
4918.9433  -0.9083
4918.9650  -0.9073
4918.9866  -0.9070
4919.0083  -0.9069
% 2600-4918993_042  0.9985  79
4918.2941  -0.9822
4918.3158  -0.9809
4918.3374  -0.9811
4918.3591  -0.9815
4918.3807  -0.9814
4918.4023  -0.9819
4918.4240  -0.9822
4918.4456  -0.9818
4918.4673  -0.9824
4918.4889  -0.9827
4918.5105  -0.9827
4918.5322  -0.9832
4918.5538  -0.9848
4918.5755  -0.9867
4918.5971  -0.9886
4918.6188  -0.9888
4918.6404  -0.9917
4918.6620   0.9946
4918.6837   0.9932
4918.7053   0.9890
4918.7270   0.9832
4918.7486   0.9721
4918.7702   0.9585
4918.7919   0.9470
4918.8135   0.9354
4918.8352   0.9257
4918.8568   0.9190
4918.8784   0.9137
4918.9001   0.9094
4918.9217   0.9073
4918.9434   0.9062
4918.9650   0.9053
4918.9866   0.9049
4919.0083   0.9048
4919.0299   0.9058
4919.0516   0.9064
4919.0732   0.9078
4919.0948   0.9115
4919.1165   0.9168
4919.1381   0.9207
4919.1598   0.9269
4919.1814   0.9364
4919.2031   0.9479
4919.2247   0.9607
4919.2463   0.9728
4919.2680   0.9850
4919.2896   0.9910
4919.3113   0.9961
4919.3329   0.9984
4919.3545   0.9995
4919.3762   1.0004
4919.3978   1.0002
4919.4195   1.0000
4919.4411   0.9990
4919.4627   0.9995
4919.4844   0.9993
4919.5060  -0.9995
4919.5277  -1.0010
4919.5493  -1.0004
4919.5709  -1.0003
4919.5926  -1.0006
4919.6142  -1.0002
4919.6359  -0.9997
4919.6575  -0.9987
4919.6791  -0.9986
4919.7008  -0.9996
4919.7224  -0.9992
4919.7441  -0.9984
4919.7657  -0.9979
4919.7874  -0.9977
4919.8090  -1.0000
4919.8306  -1.0011
4919.8523  -0.9999
4919.8739  -0.9999
4919.8956  -0.9999
4919.9172  -0.9990
4919.9388  -0.9991
4919.9605  -0.9992
4919.9821  -0.9992
% 2600-4920502_065  0.9921  85
4919.6575  -1.0051
4919.6791  -1.0050
4919.7008  -1.0061
4919.7224  -1.0056
4919.7440  -1.0048
4919.7657  -1.0043
4919.7873  -1.0041
4919.8090  -1.0065
4919.8306  -1.0076
4919.8522  -1.0064
4919.8739  -1.0064
4919.8955  -1.0064
4919.9172  -1.0054
4919.9388  -1.0055
4919.9604  -1.0056
4919.9821  -1.0056
4920.0037  -1.0041
4920.0254  -1.0018
4920.0470  -1.0014
4920.0686  -1.0019
4920.0903   1.0014
4920.1119   1.0000
4920.1336   0.9986
4920.1552   0.9977
4920.1769   0.9957
4920.1985   0.9903
4920.2201   0.9817
4920.2418   0.9700
4920.2634   0.9534
4920.2851   0.9360
4920.3067   0.9173
4920.3283   0.9005
4920.3500   0.8872
4920.3716   0.8741
4920.3933   0.8638
4920.4149   0.8575
4920.4365   0.8515
4920.4582   0.8475
4920.4798   0.8466
4920.5015   0.8464
4920.5231   0.8462
4920.5447   0.8476
4920.5664   0.8523
4920.5880   0.8575
4920.6097   0.8622
4920.6313   0.8698
4920.6529   0.8809
4920.6746   0.8930
4920.6962   0.9072
4920.7179   0.9254
4920.7395   0.9434
4920.7612   0.9596
4920.7828   0.9733
4920.8044   0.9835
4920.8261   0.9888
4920.8477   0.9921
4920.8694   0.9956
4920.8910   0.9977
4920.9126   0.9981
4920.9343   0.9975
4920.9559   0.9976
4920.9776   0.9989
4920.9992  -0.9985
4921.0208  -0.9964
4921.0425  -0.9969
4921.0641  -0.9976
4921.0858  -0.9982
4921.1074  -0.9982
4921.1290  -0.9976
4921.1507  -0.9976
4921.1723  -0.9985
4921.1940  -1.0001
4921.2156  -1.0010
4921.2372  -1.0011
4921.2589  -1.0009
4921.2805  -1.0019
4921.3022  -1.0031
4921.3238  -1.0032
4921.3455  -1.0036
4921.3671  -1.0029
4921.3887  -1.0019
4921.4104  -1.0014
4921.4320  -1.0032
4921.4537  -1.0027
4921.4753  -1.0020
% 2601-4923921_157  0.9921 101
4922.8387  -1.0044
4922.8603  -1.0053
4922.8820  -1.0052
4922.9036  -1.0049
4922.9253  -1.0039
4922.9469  -1.0023
4922.9685  -1.0024
4922.9902  -1.0031
4923.0118  -1.0015
4923.0335  -1.0008
4923.0551  -1.0026
4923.0767  -1.0031
4923.0984  -1.0015
4923.1200  -1.0016
4923.1417  -1.0013
4923.1633  -1.0007
4923.1849  -1.0010
4923.2066  -1.0022
4923.2282  -1.0026
4923.2499  -0.9999
4923.2715  -1.0000
4923.2932  -1.0008
4923.3148  -1.0009
4923.3364  -1.0019
4923.3581  -1.0010
4923.3797  -1.0002
4923.4014   1.0012
4923.4230   1.0004
4923.4446   1.0002
4923.4663   1.0017
4923.4879   0.9998
4923.5096   0.9979
4923.5312   0.9979
4923.5528   0.9940
4923.5745   0.9867
4923.5961   0.9751
4923.6178   0.9583
4923.6394   0.9370
4923.6610   0.9102
4923.6827   0.8790
4923.7043   0.8459
4923.7260   0.8115
4923.7476   0.7763
4923.7692   0.7430
4923.7909   0.7140
4923.8125   0.6897
4923.8342   0.6701
4923.8558   0.6540
4923.8775   0.6425
4923.8991   0.6347
4923.9207   0.6301
4923.9424   0.6309
4923.9640   0.6348
4923.9857   0.6422
4924.0073   0.6538
4924.0289   0.6694
4924.0506   0.6905
4924.0722   0.7157
4924.0939   0.7459
4924.1155   0.7794
4924.1371   0.8142
4924.1588   0.8496
4924.1804   0.8831
4924.2021   0.9133
4924.2237   0.9388
4924.2453   0.9591
4924.2670   0.9750
4924.2886   0.9856
4924.3103   0.9941
4924.3319   0.9975
4924.3535   0.9990
4924.3752   1.0005
4924.3968   1.0016
4924.4185   1.0012
4924.4401   1.0014
4924.4618   1.0023
4924.4834  -1.0016
4924.5050  -1.0013
4924.5267  -1.0019
4924.5483  -1.0019
4924.5700  -1.0009
4924.5916  -1.0013
4924.6132  -1.0027
4924.6349  -1.0013
4924.6565  -0.9988
4924.6782  -0.9987
4924.6998  -0.9972
4924.7214  -0.9958
4924.7431  -0.9961
4924.7647  -0.9960
4924.7864  -0.9962
4924.8080  -0.9952
4924.8296  -0.9951
4924.8513  -0.9954
4924.8729  -0.9959
4924.8946  -0.9969
4924.9162  -0.9972
4924.9378  -0.9971
4924.9595  -0.9966
4924.9811  -0.9974
4925.0028  -0.9991
% 0600-4932049_003  1.0010  65
4931.3002  -0.9994
4931.3219  -0.9989
4931.3435  -0.9990
4931.3652  -0.9993
4931.3868  -0.9997
4931.4084  -0.9997
4931.4301  -1.0001
4931.4517  -1.0013
4931.4734  -1.0015
4931.4950  -1.0008
4931.5166  -0.9997
4931.5383  -1.0000
4931.5599  -1.0013
4931.5816  -1.0001
4931.6032  -0.9989
4931.6248  -1.0002
4931.6465  -1.0008
4931.6681  -0.9995
4931.6898   0.9996
4931.7114   0.9994
4931.7330   0.9986
4931.7547   0.9994
4931.7763   0.9995
4931.7980   0.9980
4931.8196   0.9978
4931.8413   0.9983
4931.8629   0.9960
4931.8845   0.9947
4931.9062   0.9946
4931.9278   0.9935
4931.9495   0.9935
4931.9711   0.9938
4931.9927   0.9940
4932.0144   0.9927
4932.0360   0.9929
4932.0577   0.9931
4932.0793   0.9937
4932.1009   0.9936
4932.1226   0.9928
4932.1442   0.9934
4932.1659   0.9948
4932.1875   0.9947
4932.2091   0.9943
4932.2308   0.9950
4932.2524   0.9968
4932.2741   0.9975
4932.2957   0.9968
4932.3173   0.9974
4932.3390   0.9986
4932.3606   0.9998
4932.3823  -1.0005
4932.4039  -0.9997
4932.4256  -0.9977
4932.4472  -0.9977
4932.4688  -0.9977
4932.4905  -0.9963
4932.5121  -0.9954
4932.5338  -0.9954
4932.5554  -0.9942
4932.5770  -0.9943
4932.5987  -0.9949
4932.6203  -0.9952
4932.6420  -0.9947
4932.6636  -0.9939
4932.6852  -0.9925
% 2801-4932658_002  1.0010  55
4932.0793  -0.9937
4932.1010  -0.9936
4932.1226  -0.9928
4932.1443  -0.9934
4932.1659  -0.9948
4932.1875  -0.9947
4932.2092  -0.9943
4932.2308  -0.9950
4932.2525  -0.9968
4932.2741  -0.9975
4932.2957  -0.9968
4932.3174  -0.9974
4932.3390  -0.9986
4932.3607  -0.9998
4932.3823   1.0005
4932.4039   0.9997
4932.4256   0.9977
4932.4472   0.9977
4932.4689   0.9977
4932.4905   0.9963
4932.5121   0.9954
4932.5338   0.9954
4932.5554   0.9942
4932.5771   0.9943
4932.5987   0.9949
4932.6203   0.9952
4932.6420   0.9947
4932.6636   0.9939
4932.6853   0.9925
4932.7069   0.9913
4932.7286   0.9931
4932.7502   0.9948
4932.7718   0.9954
4932.7935   0.9956
4932.8151   0.9960
4932.8368   0.9956
4932.8584   0.9970
4932.8800   0.9994
4932.9017   0.9989
4932.9233   0.9993
4932.9450   1.0006
4932.9666  -0.9992
4932.9882  -0.9986
4933.0099  -1.0001
4933.0315  -0.9989
4933.0532  -0.9987
4933.0748  -0.9996
4933.0964  -0.9982
4933.1181  -0.9944
4933.1397  -0.9916
4933.1614  -0.9909
4933.1830  -0.9905
4933.2046  -0.9897
4933.2263  -0.9893
4933.2479  -0.9894
% 2600-4933341_005  1.0004  59
4932.7069  -0.9919
4932.7285  -0.9937
4932.7502  -0.9954
4932.7718  -0.9960
4932.7934  -0.9962
4932.8151  -0.9966
4932.8367  -0.9962
4932.8584  -0.9976
4932.8800  -1.0000
4932.9016  -0.9995
4932.9233  -0.9999
4932.9449  -1.0012
4932.9666  -0.9998
4932.9882  -0.9992
4933.0099  -1.0007
4933.0315   0.9995
4933.0531   0.9993
4933.0748   1.0002
4933.0964   0.9988
4933.1181   0.9950
4933.1397   0.9922
4933.1613   0.9915
4933.1830   0.9911
4933.2046   0.9903
4933.2263   0.9899
4933.2479   0.9900
4933.2695   0.9894
4933.2912   0.9880
4933.3128   0.9881
4933.3345   0.9890
4933.3561   0.9895
4933.3777   0.9880
4933.3994   0.9888
4933.4210   0.9896
4933.4427   0.9896
4933.4643   0.9897
4933.4859   0.9908
4933.5076   0.9902
4933.5292   0.9913
4933.5509   0.9932
4933.5725   0.9942
4933.5942   0.9963
4933.6158   0.9974
4933.6374   0.9987
4933.6591   0.9988
4933.6807  -0.9981
4933.7024  -0.9972
4933.7240  -0.9952
4933.7456  -0.9920
4933.7673  -0.9847
4933.7889  -0.9727
4933.8106  -0.9562
4933.8322  -0.9366
4933.8538  -0.9165
4933.8755  -0.8959
4933.8971  -0.8744
4933.9188  -0.8562
4933.9404  -0.8434
4933.9620  -0.8329
% 5601-4934077_081  0.9996  88
4933.2047  -0.9911
4933.2263  -0.9907
4933.2479  -0.9908
4933.2696  -0.9902
4933.2912  -0.9888
4933.3129  -0.9889
4933.3345  -0.9898
4933.3561  -0.9903
4933.3778  -0.9888
4933.3994  -0.9896
4933.4211  -0.9904
4933.4427  -0.9904
4933.4643  -0.9905
4933.4860  -0.9916
4933.5076  -0.9910
4933.5293  -0.9921
4933.5509  -0.9940
4933.5726  -0.9950
4933.5942  -0.9971
4933.6158  -0.9982
4933.6375   0.9995
4933.6591   0.9996
4933.6808   0.9989
4933.7024   0.9980
4933.7240   0.9960
4933.7457   0.9928
4933.7673   0.9855
4933.7890   0.9735
4933.8106   0.9570
4933.8322   0.9374
4933.8539   0.9173
4933.8755   0.8967
4933.8972   0.8751
4933.9188   0.8568
4933.9404   0.8440
4933.9621   0.8335
4933.9837   0.8249
4934.0054   0.8187
4934.0270   0.8142
4934.0486   0.8112
4934.0703   0.8104
4934.0919   0.8115
4934.1136   0.8141
4934.1352   0.8185
4934.1569   0.8237
4934.1785   0.8312
4934.2001   0.8409
4934.2218   0.8523
4934.2434   0.8675
4934.2651   0.8857
4934.2867   0.9061
4934.3083   0.9284
4934.3300   0.9496
4934.3516   0.9680
4934.3733   0.9817
4934.3949   0.9911
4934.4165   0.9973
4934.4382   0.9995
4934.4598   0.9990
4934.4815   1.0000
4934.5031   1.0022
4934.5247   1.0024
4934.5464   1.0020
4934.5680   1.0025
4934.5897  -1.0025
4934.6113  -1.0011
4934.6329  -1.0005
4934.6546  -1.0008
4934.6762  -1.0014
4934.6979  -1.0010
4934.7195  -1.0007
4934.7412  -1.0016
4934.7628  -1.0019
4934.7844  -1.0020
4934.8061  -1.0017
4934.8277  -1.0013
4934.8494  -1.0009
4934.8710  -1.0003
4934.8926  -1.0005
4934.9143  -1.0001
4934.9359  -1.0006
4934.9576  -1.0013
4934.9792  -1.0022
4935.0008  -1.0017
4935.0225  -1.0007
4935.0441  -1.0003
4935.0658  -0.9989
4935.0874  -0.9991
% 2800-4935831_006  1.0018  62
4935.1091  -0.9988
4935.1307  -0.9983
4935.1523  -0.9975
4935.1740  -0.9975
4935.1956  -0.9976
4935.2173  -0.9975
4935.2389  -0.9977
4935.2605  -0.9982
4935.2822  -0.9985
4935.3038  -0.9984
4935.3255  -0.9996
4935.3471  -1.0015
4935.3687  -1.0002
4935.3904  -0.9988
4935.4120  -1.0001
4935.4337  -1.0012
4935.4553  -1.0001
4935.4769   0.9995
4935.4986   0.9995
4935.5202   1.0003
4935.5419   0.9996
4935.5635   0.9991
4935.5851   0.9989
4935.6068   0.9961
4935.6284   0.9927
4935.6501   0.9904
4935.6717   0.9899
4935.6934   0.9897
4935.7150   0.9895
4935.7366   0.9887
4935.7583   0.9879
4935.7799   0.9884
4935.8016   0.9884
4935.8232   0.9884
4935.8448   0.9872
4935.8665   0.9864
4935.8881   0.9873
4935.9098   0.9877
4935.9314   0.9866
4935.9530   0.9879
4935.9747   0.9896
4935.9963   0.9906
4936.0180   0.9906
4936.0396   0.9922
4936.0612   0.9949
4936.0829   0.9961
4936.1045   0.9973
4936.1262   0.9985
4936.1478  -0.9988
4936.1694  -0.9978
4936.1911  -0.9969
4936.2127  -0.9971
4936.2344  -0.9968
4936.2560  -0.9971
4936.2777  -0.9971
4936.2993  -0.9957
4936.3209  -0.9947
4936.3426  -0.9946
4936.3642  -0.9960
4936.3859  -0.9972
4936.4075  -0.9971
4936.4291  -0.9966
% 2600-4946387_005  0.9991  67
4945.6480  -0.9946
4945.6697  -0.9946
4945.6913  -0.9965
4945.7130  -0.9979
4945.7346  -0.9978
4945.7562  -0.9987
4945.7779  -0.9990
4945.7995  -0.9981
4945.8212  -0.9971
4945.8428  -0.9976
4945.8644  -0.9984
4945.8861  -0.9975
4945.9077  -0.9968
4945.9294  -0.9968
4945.9510  -0.9971
4945.9726  -0.9977
4945.9943  -0.9982
4946.0159   0.9980
4946.0376   0.9977
4946.0592   0.9974
4946.0808   0.9972
4946.1025   0.9967
4946.1241   0.9958
4946.1458   0.9949
4946.1674   0.9924
4946.1891   0.9918
4946.2107   0.9916
4946.2323   0.9902
4946.2540   0.9892
4946.2756   0.9892
4946.2973   0.9900
4946.3189   0.9890
4946.3405   0.9877
4946.3622   0.9880
4946.3838   0.9891
4946.4055   0.9901
4946.4271   0.9898
4946.4487   0.9891
4946.4704   0.9891
4946.4920   0.9893
4946.5137   0.9906
4946.5353   0.9926
4946.5569   0.9929
4946.5786   0.9926
4946.6002   0.9945
4946.6219   0.9969
4946.6435   0.9985
4946.6651   0.9991
4946.6868   1.0004
4946.7084   1.0013
4946.7301  -1.0006
4946.7517  -1.0005
4946.7734  -1.0003
4946.7950  -1.0001
4946.8166  -0.9995
4946.8383  -0.9990
4946.8599  -0.9990
4946.8816  -0.9986
4946.9032  -0.9979
4946.9248  -0.9991
4946.9465  -0.9997
4946.9681  -0.9997
4946.9898  -0.9998
4947.0114  -0.9998
4947.0330  -0.9997
4947.0547  -0.9999
4947.0763  -1.0002
% 2601-4948087_010  0.9991  69
4947.3577  -0.9990
4947.3793  -0.9989
4947.4010  -0.9984
4947.4226  -0.9982
4947.4443  -0.9981
4947.4659  -0.9972
4947.4876  -0.9973
4947.5092  -0.9973
4947.5308  -0.9985
4947.5525  -0.9982
4947.5741  -0.9980
4947.5958  -0.9980
4947.6174  -0.9978
4947.6390  -0.9983
4947.6607  -0.9988
4947.6823  -0.9982
4947.7040  -0.9983
4947.7256   0.9985
4947.7472   0.9979
4947.7689   0.9980
4947.7905   0.9983
4947.8122   0.9973
4947.8338   0.9949
4947.8554   0.9935
4947.8771   0.9910
4947.8987   0.9883
4947.9204   0.9857
4947.9420   0.9829
4947.9636   0.9812
4947.9853   0.9790
4948.0069   0.9788
4948.0286   0.9770
4948.0502   0.9768
4948.0719   0.9765
4948.0935   0.9756
4948.1151   0.9749
4948.1368   0.9753
4948.1584   0.9758
4948.1801   0.9778
4948.2017   0.9773
4948.2233   0.9779
4948.2450   0.9807
4948.2666   0.9834
4948.2883   0.9868
4948.3099   0.9888
4948.3315   0.9914
4948.3532   0.9941
4948.3748   0.9968
4948.3965   0.9983
4948.4181   0.9997
4948.4397   1.0003
4948.4614   1.0006
4948.4830  -1.0003
4948.5047  -0.9986
4948.5263  -0.9962
4948.5479  -0.9925
4948.5696  -0.9895
4948.5912  -0.9853
4948.6129  -0.9810
4948.6345  -0.9774
4948.6562  -0.9752
4948.6778  -0.9726
4948.6994  -0.9691
4948.7211  -0.9670
4948.7427  -0.9655
4948.7644  -0.9647
4948.7860  -0.9647
4948.8076  -0.9648
4948.8293  -0.9638
% 2601-4948791_015  1.0000  71
4948.0935  -0.9747
4948.1151  -0.9740
4948.1368  -0.9744
4948.1584  -0.9749
4948.1801  -0.9769
4948.2017  -0.9764
4948.2233  -0.9770
4948.2450  -0.9798
4948.2666  -0.9825
4948.2883  -0.9859
4948.3099  -0.9879
4948.3315  -0.9905
4948.3532  -0.9932
4948.3748  -0.9959
4948.3965  -0.9974
4948.4181  -0.9988
4948.4397  -0.9994
4948.4614   0.9997
4948.4830   0.9994
4948.5047   0.9977
4948.5263   0.9953
4948.5479   0.9916
4948.5696   0.9886
4948.5912   0.9844
4948.6129   0.9801
4948.6345   0.9765
4948.6562   0.9743
4948.6778   0.9717
4948.6994   0.9682
4948.7211   0.9661
4948.7427   0.9646
4948.7644   0.9638
4948.7860   0.9638
4948.8076   0.9639
4948.8293   0.9629
4948.8509   0.9634
4948.8726   0.9659
4948.8942   0.9665
4948.9158   0.9678
4948.9375   0.9706
4948.9591   0.9741
4948.9808   0.9774
4949.0024   0.9809
4949.0240   0.9862
4949.0457   0.9918
4949.0673   0.9942
4949.0890   0.9958
4949.1106   0.9981
4949.1322   0.9984
4949.1539   0.9985
4949.1755   0.9991
4949.1972   1.0003
4949.2188  -0.9994
4949.2405  -1.0000
4949.2621  -1.0006
4949.2837  -0.9994
4949.3054  -0.9997
4949.3270  -1.0005
4949.3487  -0.9999
4949.3703  -0.9993
4949.3919  -0.9993
4949.4136  -0.9990
4949.4352  -0.9992
4949.4569  -1.0013
4949.4785  -1.0017
4949.5001  -1.0005
4949.5218  -1.0001
4949.5434  -1.0007
4949.5651  -1.0005
4949.5867  -0.9989
4949.6083  -0.9992
% 2601-4951581_023  1.0014  73
4950.8418  -0.9981
4950.8634  -0.9976
4950.8851  -0.9971
4950.9067  -0.9979
4950.9284  -0.9982
4950.9500  -0.9972
4950.9716  -0.9969
4950.9933  -0.9973
4951.0149  -0.9979
4951.0366  -0.9976
4951.0582  -0.9986
4951.0798  -0.9996
4951.1015  -1.0000
4951.1231  -0.9997
4951.1448  -0.9991
4951.1664  -0.9987
4951.1880  -0.9999
4951.2097   0.9999
4951.2313   1.0003
4951.2530   0.9989
4951.2746   0.9973
4951.2962   0.9953
4951.3179   0.9914
4951.3395   0.9865
4951.3612   0.9806
4951.3828   0.9738
4951.4044   0.9677
4951.4261   0.9629
4951.4477   0.9594
4951.4694   0.9556
4951.4910   0.9513
4951.5127   0.9494
4951.5343   0.9471
4951.5559   0.9442
4951.5776   0.9443
4951.5992   0.9454
4951.6209   0.9452
4951.6425   0.9451
4951.6641   0.9473
4951.6858   0.9496
4951.7074   0.9522
4951.7291   0.9557
4951.7507   0.9604
4951.7723   0.9659
4951.7940   0.9727
4951.8156   0.9782
4951.8373   0.9841
4951.8589   0.9901
4951.8805   0.9937
4951.9022   0.9958
4951.9238   0.9968
4951.9455   0.9963
4951.9671   0.9964
4951.9887   0.9979
4952.0104  -0.9988
4952.0320  -0.9979
4952.0537  -0.9976
4952.0753  -0.9969
4952.0970  -0.9960
4952.1186  -0.9960
4952.1402  -0.9969
4952.1619  -0.9969
4952.1835  -0.9963
4952.2052  -0.9968
4952.2268  -0.9978
4952.2484  -0.9975
4952.2701  -0.9966
4952.2917  -0.9959
4952.3134  -0.9968
4952.3350  -0.9968
4952.3566  -0.9962
4952.3783  -0.9947
4952.3999  -0.9927
% 2601-4953980_011  1.0004  66
4953.2439  -0.9935
4953.2655  -0.9931
4953.2872  -0.9936
4953.3088  -0.9933
4953.3305  -0.9932
4953.3521  -0.9929
4953.3737  -0.9931
4953.3954  -0.9941
4953.4170  -0.9949
4953.4387  -0.9969
4953.4603  -0.9976
4953.4820  -0.9985
4953.5036  -1.0004
4953.5252  -1.0007
4953.5469  -1.0000
4953.5685  -0.9989
4953.5902  -0.9996
4953.6118  -0.9989
4953.6334   0.9984
4953.6551   1.0000
4953.6767   1.0002
4953.6984   0.9986
4953.7200   0.9964
4953.7416   0.9930
4953.7633   0.9894
4953.7849   0.9867
4953.8066   0.9844
4953.8282   0.9822
4953.8498   0.9813
4953.8715   0.9807
4953.8931   0.9791
4953.9148   0.9779
4953.9364   0.9773
4953.9580   0.9770
4953.9797   0.9763
4954.0013   0.9769
4954.0230   0.9772
4954.0446   0.9765
4954.0663   0.9764
4954.0879   0.9766
4954.1095   0.9781
4954.1312   0.9799
4954.1528   0.9807
4954.1745   0.9826
4954.1961   0.9859
4954.2177   0.9892
4954.2394   0.9909
4954.2610   0.9944
4954.2827   0.9974
4954.3043   0.9983
4954.3259   0.9974
4954.3476  -0.9973
4954.3692  -0.9971
4954.3909  -0.9957
4954.4125  -0.9950
4954.4341  -0.9952
4954.4558  -0.9961
4954.4774  -0.9959
4954.4991  -0.9945
4954.5207  -0.9928
4954.5423  -0.9911
4954.5640  -0.9917
4954.5856  -0.9914
4954.6073  -0.9900
4954.6289  -0.9902
4954.6506  -0.9901
% 2400-4954806_004  0.9990  61
4954.0879  -0.9780
4954.1096  -0.9795
4954.1312  -0.9813
4954.1528  -0.9821
4954.1745  -0.9840
4954.1961  -0.9873
4954.2178  -0.9906
4954.2394  -0.9923
4954.2610  -0.9958
4954.2827  -0.9988
4954.3043  -0.9997
4954.3260  -0.9988
4954.3476  -0.9987
4954.3693  -0.9985
4954.3909   0.9971
4954.4125   0.9964
4954.4342   0.9966
4954.4558   0.9975
4954.4775   0.9973
4954.4991   0.9959
4954.5207   0.9942
4954.5424   0.9925
4954.5640   0.9931
4954.5857   0.9928
4954.6073   0.9914
4954.6289   0.9916
4954.6506   0.9915
4954.6722   0.9911
4954.6939   0.9914
4954.7155   0.9918
4954.7371   0.9914
4954.7588   0.9907
4954.7804   0.9908
4954.8021   0.9923
4954.8237   0.9936
4954.8453   0.9950
4954.8670   0.9957
4954.8886   0.9968
4954.9103   0.9988
4954.9319   0.9996
4954.9536   0.9996
4954.9752   0.9997
4954.9968   0.9993
4955.0185   1.0000
4955.0401  -1.0004
4955.0618  -1.0005
4955.0834  -1.0007
4955.1050  -1.0011
4955.1267  -1.0010
4955.1483  -1.0012
4955.1700  -1.0016
4955.1916  -1.0015
4955.2132  -1.0005
4955.2349  -1.0005
4955.2565  -1.0006
4955.2782  -1.0001
4955.2998  -1.0014
4955.3214  -1.0011
4955.3431  -1.0014
4955.3647  -1.0021
4955.3864  -1.0019
% 2601-4958821_005  1.0007  73
4958.1131  -0.9962
4958.1347  -0.9951
4958.1564  -0.9956
4958.1780  -0.9980
4958.1997  -0.9982
4958.2213  -0.9987
4958.2429  -0.9987
4958.2646  -0.9971
4958.2862  -0.9977
4958.3079  -0.9996
4958.3295  -0.9996
4958.3511  -0.9982
4958.3728  -0.9995
4958.3944  -1.0000
4958.4161  -0.9995
4958.4377  -1.0004
4958.4594  -0.9995
4958.4810   0.9989
4958.5026   1.0006
4958.5243   1.0015
4958.5459   1.0014
4958.5676   0.9998
4958.5892   0.9979
4958.6108   0.9980
4958.6325   0.9952
4958.6541   0.9932
4958.6758   0.9924
4958.6974   0.9911
4958.7190   0.9908
4958.7407   0.9897
4958.7623   0.9882
4958.7840   0.9879
4958.8056   0.9887
4958.8272   0.9882
4958.8489   0.9869
4958.8705   0.9864
4958.8922   0.9867
4958.9138   0.9865
4958.9354   0.9881
4958.9571   0.9890
4958.9787   0.9898
4959.0004   0.9921
4959.0220   0.9933
4959.0437   0.9935
4959.0653   0.9946
4959.0869   0.9970
4959.1086   0.9986
4959.1302   0.9992
4959.1519   0.9996
4959.1735   0.9997
4959.1951   0.9988
4959.2168   1.0001
4959.2384   1.0008
4959.2601   0.9995
4959.2817  -0.9989
4959.3033  -0.9988
4959.3250  -0.9985
4959.3466  -0.9980
4959.3683  -0.9983
4959.3899  -0.9985
4959.4115  -0.9991
4959.4332  -0.9979
4959.4548  -0.9976
4959.4765  -0.9972
4959.4981  -0.9971
4959.5197  -0.9972
4959.5414  -0.9990
4959.5630  -0.9998
4959.5847  -0.9986
4959.6063  -0.9967
4959.6280  -0.9973
4959.6496  -0.9981
4959.6712  -0.9976
% 2600-4966088_012  1.0000  83
4965.1635  -0.9990
4965.1854  -0.9981
4965.2072  -0.9971
4965.2290  -0.9972
4965.2509  -0.9968
4965.2727  -0.9963
4965.2945  -0.9966
4965.3164  -0.9966
4965.3382  -0.9976
4965.3600  -0.9977
4965.3818  -0.9980
4965.4037  -0.9976
4965.4255  -0.9974
4965.4473  -0.9977
4965.4692  -0.9984
4965.4910  -0.9978
4965.5128  -0.9971
4965.5347  -0.9983
4965.5565  -0.9984
4965.5783  -0.9992
4965.6002  -0.9995
4965.6220  -0.9991
4965.6438   0.9980
4965.6657   0.9983
4965.6875   0.9991
4965.7093   0.9999
4965.7312   0.9994
4965.7530   0.9979
4965.7748   0.9978
4965.7966   0.9979
4965.8185   0.9960
4965.8403   0.9917
4965.8621   0.9881
4965.8840   0.9859
4965.9058   0.9830
4965.9276   0.9808
4965.9495   0.9781
4965.9713   0.9762
4965.9931   0.9762
4966.0150   0.9757
4966.0368   0.9745
4966.0586   0.9736
4966.0805   0.9734
4966.1023   0.9735
4966.1241   0.9733
4966.1460   0.9732
4966.1678   0.9749
4966.1896   0.9758
4966.2115   0.9757
4966.2333   0.9769
4966.2551   0.9797
4966.2769   0.9825
4966.2988   0.9846
4966.3206   0.9876
4966.3424   0.9910
4966.3643   0.9949
4966.3861   0.9975
4966.4079   0.9992
4966.4298   0.9985
4966.4516   0.9992
4966.4734   1.0006
4966.4953   1.0002
4966.5171   1.0002
4966.5389  -1.0006
4966.5608  -0.9997
4966.5826  -0.9988
4966.6044  -0.9991
4966.6263  -0.9990
4966.6481  -0.9987
4966.6699  -0.9984
4966.6917  -0.9985
4966.7136  -0.9989
4966.7354  -0.9992
4966.7572  -0.9984
4966.7791  -0.9977
4966.8009  -0.9974
4966.8227  -0.9986
4966.8446  -0.9993
4966.8664  -0.9983
4966.8882  -0.9972
4966.9101  -0.9972
4966.9319  -0.9983
4966.9537  -0.9987
% 2601-4969356_002  0.9957  47
4968.8749  -0.9941
4968.8968  -0.9938
4968.9186  -0.9951
4968.9404  -0.9957
4968.9623  -0.9957
4968.9841  -0.9961
4969.0059  -0.9976
4969.0278  -0.9986
4969.0496  -0.9983
4969.0714  -0.9978
4969.0932  -0.9983
4969.1151   0.9991
4969.1369   0.9990
4969.1587   0.9987
4969.1806   0.9977
4969.2024   0.9960
4969.2242   0.9948
4969.2461   0.9950
4969.2679   0.9937
4969.2897   0.9941
4969.3116   0.9942
4969.3334   0.9948
4969.3552   0.9956
4969.3771   0.9940
4969.3989   0.9953
4969.4207   0.9951
4969.4426   0.9949
4969.4644   0.9953
4969.4862   0.9961
4969.5080   0.9962
4969.5299   0.9960
4969.5517   0.9989
4969.5735   0.9993
4969.5954   0.9991
4969.6172   1.0002
4969.6390  -1.0007
4969.6609  -0.9998
4969.6827  -0.9982
4969.7045  -0.9972
4969.7264  -0.9965
4969.7482  -0.9945
4969.7700  -0.9934
4969.7919  -0.9937
4969.8137  -0.9941
4969.8355  -0.9941
4969.8574  -0.9923
4969.8792  -0.9917
% 2600-4969917_004  0.9963  63
4969.2679  -0.9931
4969.2897  -0.9935
4969.3115  -0.9936
4969.3334  -0.9942
4969.3552  -0.9950
4969.3770  -0.9934
4969.3989  -0.9947
4969.4207  -0.9945
4969.4425  -0.9943
4969.4643  -0.9947
4969.4862  -0.9955
4969.5080  -0.9956
4969.5298  -0.9954
4969.5517  -0.9983
4969.5735  -0.9987
4969.5953  -0.9985
4969.6172   0.9996
4969.6390   1.0001
4969.6608   0.9992
4969.6827   0.9976
4969.7045   0.9966
4969.7263   0.9959
4969.7482   0.9939
4969.7700   0.9928
4969.7918   0.9931
4969.8137   0.9935
4969.8355   0.9935
4969.8573   0.9917
4969.8791   0.9911
4969.9010   0.9914
4969.9228   0.9916
4969.9446   0.9916
4969.9665   0.9905
4969.9883   0.9904
4970.0101   0.9922
4970.0320   0.9923
4970.0538   0.9917
4970.0756   0.9914
4970.0975   0.9924
4970.1193   0.9939
4970.1411   0.9960
4970.1630   0.9972
4970.1848   0.9987
4970.2066   1.0005
4970.2285   1.0006
4970.2503   0.9996
4970.2721   0.9993
4970.2940  -1.0011
4970.3158  -1.0009
4970.3376  -1.0004
4970.3594  -1.0005
4970.3813  -0.9997
4970.4031  -0.9992
4970.4249  -0.9998
4970.4468  -0.9999
4970.4686  -0.9997
4970.4904  -0.9994
4970.5123  -0.9997
4970.5341  -0.9998
4970.5559  -0.9990
4970.5778  -0.9992
4970.5996  -1.0001
4970.6214  -1.0001
% 2600-4973101_007  1.0019  77
4972.3243  -0.9978
4972.3462  -0.9975
4972.3680  -0.9975
4972.3898  -0.9972
4972.4117  -0.9983
4972.4335  -0.9981
4972.4553  -0.9987
4972.4772  -0.9999
4972.4990  -0.9994
4972.5208  -0.9993
4972.5427  -0.9979
4972.5645  -0.9980
4972.5863  -0.9991
4972.6082  -0.9982
4972.6300  -0.9972
4972.6518  -0.9981
4972.6737  -0.9991
4972.6955  -1.0005
4972.7173   1.0011
4972.7392   1.0010
4972.7610   0.9994
4972.7828   0.9984
4972.8046   0.9983
4972.8265   0.9970
4972.8483   0.9957
4972.8701   0.9936
4972.8920   0.9910
4972.9138   0.9895
4972.9356   0.9880
4972.9575   0.9876
4972.9793   0.9882
4973.0011   0.9870
4973.0230   0.9853
4973.0448   0.9851
4973.0666   0.9857
4973.0885   0.9844
4973.1103   0.9845
4973.1321   0.9860
4973.1540   0.9855
4973.1758   0.9853
4973.1976   0.9856
4973.2195   0.9852
4973.2413   0.9863
4973.2631   0.9878
4973.2849   0.9885
4973.3068   0.9898
4973.3286   0.9917
4973.3504   0.9941
4973.3723   0.9962
4973.3941   0.9972
4973.4159   0.9983
4973.4378   0.9991
4973.4596   0.9994
4973.4814   1.0001
4973.5033   0.9996
4973.5251   1.0001
4973.5469   1.0003
4973.5688  -0.9999
4973.5906  -1.0007
4973.6124  -0.9999
4973.6343  -0.9990
4973.6561  -1.0000
4973.6779  -1.0008
4973.6997  -0.9995
4973.7216  -0.9981
4973.7434  -0.9984
4973.7652  -0.9989
4973.7871  -1.0003
4973.8089  -0.9997
4973.8307  -1.0003
4973.8526  -1.0011
4973.8744  -0.9999
4973.8962  -0.9989
4973.9181  -0.9982
4973.9399  -0.9972
4973.9617  -0.9961
4973.9836  -0.9943
% 2601-4975251_002  1.0024  75
4974.4202  -0.9949
4974.4420  -0.9953
4974.4639  -0.9969
4974.4857  -0.9977
4974.5075  -0.9982
4974.5294  -0.9992
4974.5512  -0.9994
4974.5730  -0.9990
4974.5949  -0.9991
4974.6167  -0.9998
4974.6385  -0.9994
4974.6603  -0.9996
4974.6822  -1.0001
4974.7040  -0.9992
4974.7258  -0.9988
4974.7477  -0.9995
4974.7695  -1.0004
4974.7913  -1.0003
4974.8132  -1.0002
4974.8350   0.9996
4974.8568   0.9988
4974.8787   0.9987
4974.9005   1.0001
4974.9223   0.9998
4974.9442   0.9989
4974.9660   0.9989
4974.9878   0.9995
4975.0097   0.9992
4975.0315   0.9987
4975.0533   0.9986
4975.0752   0.9971
4975.0970   0.9970
4975.1188   0.9978
4975.1406   0.9967
4975.1625   0.9962
4975.1843   0.9969
4975.2061   0.9961
4975.2280   0.9952
4975.2498   0.9961
4975.2716   0.9968
4975.2935   0.9962
4975.3153   0.9958
4975.3371   0.9961
4975.3590   0.9978
4975.3808   0.9972
4975.4026   0.9969
4975.4245   0.9978
4975.4463   0.9966
4975.4681   0.9971
4975.4900   0.9983
4975.5118   0.9984
4975.5336   0.9984
4975.5554   0.9985
4975.5773   0.9994
4975.5991   1.0004
4975.6209   0.9992
4975.6428   0.9991
4975.6646  -1.0006
4975.6864  -0.9998
4975.7083  -0.9991
4975.7301  -0.9988
4975.7519  -0.9984
4975.7738  -0.9975
4975.7956  -0.9964
4975.8174  -0.9963
4975.8393  -0.9961
4975.8611  -0.9950
4975.8829  -0.9932
4975.9048  -0.9928
4975.9266  -0.9932
4975.9484  -0.9914
4975.9703  -0.9909
4975.9921  -0.9925
4976.0139  -0.9924
4976.0357  -0.9911
% 2601-4976006_004  1.0025  78
4975.2498  -0.9960
4975.2716  -0.9967
4975.2935  -0.9961
4975.3153  -0.9957
4975.3371  -0.9960
4975.3590  -0.9977
4975.3808  -0.9971
4975.4026  -0.9968
4975.4245  -0.9977
4975.4463  -0.9965
4975.4681  -0.9970
4975.4900  -0.9982
4975.5118  -0.9983
4975.5336  -0.9983
4975.5554  -0.9984
4975.5773  -0.9993
4975.5991  -1.0003
4975.6209  -0.9991
4975.6428   0.9990
4975.6646   1.0005
4975.6864   0.9997
4975.7083   0.9990
4975.7301   0.9987
4975.7519   0.9983
4975.7738   0.9974
4975.7956   0.9963
4975.8174   0.9962
4975.8393   0.9960
4975.8611   0.9949
4975.8829   0.9931
4975.9048   0.9927
4975.9266   0.9931
4975.9484   0.9913
4975.9702   0.9908
4975.9921   0.9924
4976.0139   0.9923
4976.0357   0.9910
4976.0576   0.9910
4976.0794   0.9922
4976.1012   0.9919
4976.1231   0.9912
4976.1449   0.9926
4976.1667   0.9929
4976.1886   0.9924
4976.2104   0.9941
4976.2322   0.9957
4976.2541   0.9957
4976.2759   0.9970
4976.2977   0.9980
4976.3196   0.9977
4976.3414   0.9976
4976.3632   0.9984
4976.3851   0.9990
4976.4069   0.9996
4976.4287   0.9994
4976.4505   1.0001
4976.4724   1.0003
4976.4942  -0.9996
4976.5160  -0.9995
4976.5379  -0.9997
4976.5597  -0.9988
4976.5815  -0.9981
4976.6034  -0.9984
4976.6252  -0.9985
4976.6470  -0.9993
4976.6689  -0.9983
4976.6907  -0.9980
4976.7125  -0.9987
4976.7344  -0.9986
4976.7562  -0.9963
4976.7780  -0.9924
4976.7999  -0.9888
4976.8217  -0.9847
4976.8435  -0.9790
4976.8653  -0.9753
4976.8872  -0.9721
4976.9090  -0.9667
4976.9308  -0.9657
% 2601-4977033_016  1.0014  73
4976.2540  -0.9968
4976.2759  -0.9981
4976.2977  -0.9991
4976.3195  -0.9988
4976.3414  -0.9987
4976.3632  -0.9995
4976.3850  -1.0001
4976.4069  -1.0007
4976.4287  -1.0005
4976.4505  -1.0012
4976.4724  -1.0014
4976.4942  -1.0007
4976.5160  -1.0006
4976.5379  -1.0008
4976.5597  -0.9999
4976.5815  -0.9992
4976.6034  -0.9995
4976.6252  -0.9996
4976.6470   1.0004
4976.6689   0.9994
4976.6907   0.9991
4976.7125   0.9998
4976.7343   0.9997
4976.7562   0.9974
4976.7780   0.9935
4976.7998   0.9899
4976.8217   0.9858
4976.8435   0.9801
4976.8653   0.9763
4976.8872   0.9731
4976.9090   0.9677
4976.9308   0.9667
4976.9527   0.9664
4976.9745   0.9634
4976.9963   0.9607
4977.0182   0.9603
4977.0400   0.9608
4977.0618   0.9609
4977.0837   0.9617
4977.1055   0.9621
4977.1273   0.9628
4977.1491   0.9648
4977.1710   0.9677
4977.1928   0.9723
4977.2146   0.9757
4977.2365   0.9785
4977.2583   0.9835
4977.2801   0.9881
4977.3020   0.9938
4977.3238   0.9977
4977.3456   0.9975
4977.3675   0.9974
4977.3893   0.9989
4977.4111   0.9996
4977.4330   1.0000
4977.4548  -0.9995
4977.4766  -0.9987
4977.4985  -0.9988
4977.5203  -0.9995
4977.5421  -0.9982
4977.5640  -0.9974
4977.5858  -0.9986
4977.6076  -0.9980
4977.6294  -0.9970
4977.6513  -0.9969
4977.6731  -0.9968
4977.6949  -0.9957
4977.7168  -0.9940
4977.7386  -0.9933
4977.7604  -0.9919
4977.7823  -0.9902
4977.8041  -0.9898
4977.8259  -0.9901
% 2601-4977919_004  1.0000  63
4977.1929  -0.9737
4977.2147  -0.9771
4977.2365  -0.9799
4977.2583  -0.9849
4977.2802  -0.9895
4977.3020  -0.9952
4977.3238  -0.9991
4977.3457  -0.9989
4977.3675  -0.9988
4977.3893  -1.0003
4977.4112  -1.0010
4977.4330  -1.0014
4977.4548  -1.0009
4977.4767  -1.0001
4977.4985  -1.0002
4977.5203  -1.0009
4977.5422  -0.9996
4977.5640   0.9988
4977.5858   1.0000
4977.6077   0.9994
4977.6295   0.9984
4977.6513   0.9983
4977.6731   0.9982
4977.6950   0.9971
4977.7168   0.9954
4977.7386   0.9947
4977.7605   0.9933
4977.7823   0.9916
4977.8041   0.9912
4977.8260   0.9915
4977.8478   0.9904
4977.8696   0.9902
4977.8915   0.9916
4977.9133   0.9906
4977.9351   0.9899
4977.9570   0.9909
4977.9788   0.9910
4978.0006   0.9905
4978.0225   0.9913
4978.0443   0.9924
4978.0661   0.9939
4978.0880   0.9946
4978.1098   0.9940
4978.1316   0.9948
4978.1534   0.9972
4978.1753   0.9986
4978.1971   0.9995
4978.2189   0.9995
4978.2408  -1.0000
4978.2626  -0.9999
4978.2844  -0.9995
4978.3063  -0.9991
4978.3281  -0.9982
4978.3499  -0.9966
4978.3718  -0.9956
4978.3936  -0.9938
4978.4154  -0.9923
4978.4373  -0.9919
4978.4591  -0.9907
4978.4809  -0.9894
4978.5028  -0.9874
4978.5246  -0.9873
4978.5464  -0.9882
% 2800-4980173_016  1.0003  72
4979.3105  -0.9998
4979.3323  -0.9989
4979.3541  -0.9992
4979.3760  -1.0001
4979.3978  -1.0000
4979.4196  -1.0004
4979.4415  -1.0003
4979.4633  -0.9998
4979.4851  -1.0007
4979.5070  -1.0008
4979.5288  -1.0006
4979.5506  -1.0002
4979.5725  -0.9997
4979.5943  -0.9998
4979.6161  -1.0002
4979.6380  -1.0004
4979.6598  -0.9994
4979.6816  -0.9991
4979.7034  -0.9997
4979.7253  -1.0004
4979.7471   1.0004
4979.7689   0.9993
4979.7908   1.0004
4979.8126   1.0018
4979.8344   0.9999
4979.8563   0.9989
4979.8781   0.9975
4979.8999   0.9946
4979.9218   0.9912
4979.9436   0.9865
4979.9654   0.9827
4979.9873   0.9781
4980.0091   0.9752
4980.0309   0.9739
4980.0528   0.9715
4980.0746   0.9686
4980.0964   0.9659
4980.1182   0.9661
4980.1401   0.9659
4980.1619   0.9651
4980.1837   0.9645
4980.2056   0.9647
4980.2274   0.9646
4980.2492   0.9654
4980.2711   0.9687
4980.2929   0.9692
4980.3147   0.9690
4980.3366   0.9708
4980.3584   0.9734
4980.3802   0.9769
4980.4021   0.9805
4980.4239   0.9848
4980.4457   0.9905
4980.4676   0.9938
4980.4894   0.9946
4980.5112   0.9957
4980.5331  -0.9957
4980.5549  -0.9957
4980.5767  -0.9967
4980.5985  -0.9961
4980.6204  -0.9957
4980.6422  -0.9967
4980.6640  -0.9976
4980.6859  -0.9977
4980.7077  -0.9968
4980.7295  -0.9983
4980.7514  -0.9987
4980.7732  -0.9972
4980.7950  -0.9964
4980.8169  -0.9970
4980.8387  -0.9956
4980.8605  -0.9935
% 2600-4982499_024  0.9983  69
4981.7338  -0.9936
4981.7556  -0.9910
4981.7774  -0.9936
4981.7993  -0.9960
4981.8211  -0.9966
4981.8429  -0.9965
4981.8648  -0.9970
4981.8866  -0.9968
4981.9084  -0.9974
4981.9303  -0.9966
4981.9521  -0.9968
4981.9739  -0.9980
4981.9958  -0.9985
4982.0176  -0.9995
4982.0394  -1.0002
4982.0612  -1.0009
4982.0831  -1.0010
4982.1049  -1.0002
4982.1267   0.9998
4982.1486   0.9998
4982.1704   1.0002
4982.1922   0.9994
4982.2141   0.9957
4982.2359   0.9908
4982.2577   0.9851
4982.2796   0.9776
4982.3014   0.9709
4982.3232   0.9650
4982.3451   0.9605
4982.3669   0.9570
4982.3887   0.9544
4982.4106   0.9518
4982.4324   0.9507
4982.4542   0.9498
4982.4761   0.9483
4982.4979   0.9474
4982.5197   0.9475
4982.5415   0.9477
4982.5634   0.9479
4982.5852   0.9478
4982.6070   0.9484
4982.6289   0.9503
4982.6507   0.9531
4982.6725   0.9559
4982.6944   0.9598
4982.7162   0.9660
4982.7380   0.9727
4982.7599   0.9803
4982.7817   0.9867
4982.8035   0.9900
4982.8254   0.9925
4982.8472   0.9934
4982.8690   0.9933
4982.8909  -0.9936
4982.9127  -0.9946
4982.9345  -0.9944
4982.9563  -0.9932
4982.9782  -0.9910
4983.0000  -0.9878
4983.0218  -0.9834
4983.0437  -0.9794
4983.0655  -0.9769
4983.0873  -0.9743
4983.1092  -0.9727
4983.1310  -0.9724
4983.1528  -0.9718
4983.1747  -0.9707
4983.1965  -0.9702
4983.2183  -0.9699
% 2600-4983250_012  0.9949  61
4982.5634  -0.9512
4982.5853  -0.9510
4982.6071  -0.9516
4982.6289  -0.9536
4982.6508  -0.9564
4982.6726  -0.9592
4982.6944  -0.9631
4982.7162  -0.9693
4982.7381  -0.9760
4982.7599  -0.9836
4982.7817  -0.9900
4982.8036  -0.9934
4982.8254  -0.9959
4982.8472  -0.9968
4982.8691  -0.9967
4982.8909  -0.9970
4982.9127   0.9980
4982.9346   0.9978
4982.9564   0.9966
4982.9782   0.9944
4983.0001   0.9911
4983.0219   0.9867
4983.0437   0.9827
4983.0656   0.9802
4983.0874   0.9776
4983.1092   0.9760
4983.1310   0.9757
4983.1529   0.9751
4983.1747   0.9740
4983.1965   0.9736
4983.2184   0.9733
4983.2402   0.9736
4983.2620   0.9738
4983.2839   0.9734
4983.3057   0.9730
4983.3275   0.9734
4983.3494   0.9745
4983.3712   0.9757
4983.3930   0.9774
4983.4149   0.9796
4983.4367   0.9823
4983.4585   0.9862
4983.4804   0.9901
4983.5022   0.9936
4983.5240   0.9972
4983.5459   1.0001
4983.5677  -1.0004
4983.5895  -0.9967
4983.6113  -0.9907
4983.6332  -0.9830
4983.6550  -0.9783
4983.6768  -0.9765
4983.6987  -0.9729
4983.7205  -0.9695
4983.7423  -0.9674
4983.7642  -0.9658
4983.7860  -0.9635
4983.8078  -0.9616
4983.8297  -0.9600
4983.8515  -0.9573
4983.8733  -0.9540
% 2601-4990506_021  1.0003  71
4989.6150  -0.9980
4989.6369  -0.9989
4989.6587  -0.9985
4989.6805  -0.9982
4989.7024  -0.9985
4989.7242  -0.9980
4989.7460  -0.9985
4989.7678  -0.9988
4989.7897  -0.9987
4989.8115  -0.9992
4989.8333  -0.9989
4989.8552  -0.9984
4989.8770  -0.9985
4989.8988  -0.9992
4989.9207  -0.9982
4989.9425  -0.9984
4989.9643  -0.9995
4989.9862  -1.0001
4990.0080  -0.9994
4990.0298  -0.9998
4990.0517  -1.0003
4990.0735   1.0002
4990.0953   1.0010
4990.1172   1.0006
4990.1390   1.0003
4990.1608   0.9998
4990.1826   0.9980
4990.2045   0.9968
4990.2263   0.9953
4990.2481   0.9921
4990.2700   0.9865
4990.2918   0.9806
4990.3136   0.9744
4990.3355   0.9680
4990.3573   0.9633
4990.3791   0.9594
4990.4010   0.9551
4990.4228   0.9529
4990.4446   0.9515
4990.4665   0.9487
4990.4883   0.9475
4990.5101   0.9473
4990.5320   0.9485
4990.5538   0.9497
4990.5756   0.9503
4990.5975   0.9518
4990.6193   0.9542
4990.6411   0.9574
4990.6629   0.9614
4990.6848   0.9674
4990.7066   0.9733
4990.7284   0.9788
4990.7503   0.9851
4990.7721   0.9904
4990.7939   0.9937
4990.8158   0.9955
4990.8376   0.9960
4990.8594  -0.9948
4990.8813  -0.9926
4990.9031  -0.9897
4990.9249  -0.9882
4990.9468  -0.9869
4990.9686  -0.9847
4990.9904  -0.9826
4991.0123  -0.9808
4991.0341  -0.9788
4991.0559  -0.9759
4991.0778  -0.9747
4991.0996  -0.9720
4991.1214  -0.9693
4991.1432  -0.9682
% 2601-4993350_033  1.0003  86
4992.3440  -0.9988
4992.3659  -0.9996
4992.3877  -0.9999
4992.4095  -1.0001
4992.4313  -0.9998
4992.4532  -1.0003
4992.4750  -1.0008
4992.4968  -0.9990
4992.5187  -0.9998
4992.5405  -1.0011
4992.5623  -1.0009
4992.5842  -1.0011
4992.6060  -1.0021
4992.6278  -1.0010
4992.6497  -1.0000
4992.6715  -1.0004
4992.6933  -1.0010
4992.7152  -1.0003
4992.7370  -1.0008
4992.7588  -1.0022
4992.7807  -1.0018
4992.8025  -1.0010
4992.8243  -1.0012
4992.8461  -1.0006
4992.8680   1.0010
4992.8898   1.0011
4992.9116   0.9996
4992.9335   0.9993
4992.9553   0.9996
4992.9771   0.9996
4992.9990   0.9996
4993.0208   0.9988
4993.0426   0.9964
4993.0645   0.9925
4993.0863   0.9873
4993.1081   0.9787
4993.1300   0.9682
4993.1518   0.9580
4993.1736   0.9495
4993.1955   0.9438
4993.2173   0.9391
4993.2391   0.9354
4993.2610   0.9327
4993.2828   0.9309
4993.3046   0.9296
4993.3264   0.9291
4993.3483   0.9282
4993.3701   0.9269
4993.3919   0.9262
4993.4138   0.9269
4993.4356   0.9288
4993.4574   0.9321
4993.4793   0.9359
4993.5011   0.9386
4993.5229   0.9423
4993.5448   0.9490
4993.5666   0.9573
4993.5884   0.9666
4993.6103   0.9762
4993.6321   0.9849
4993.6539   0.9903
4993.6758   0.9933
4993.6976   0.9952
4993.7194   0.9959
4993.7412   0.9970
4993.7631   0.9980
4993.7849   0.9981
4993.8067  -0.9967
4993.8286  -0.9964
4993.8504  -0.9971
4993.8722  -0.9971
4993.8941  -0.9976
4993.9159  -0.9964
4993.9377  -0.9954
4993.9596  -0.9958
4993.9814  -0.9957
4994.0032  -0.9948
4994.0251  -0.9946
4994.0469  -0.9947
4994.0687  -0.9956
4994.0906  -0.9964
4994.1124  -0.9964
4994.1342  -0.9953
4994.1561  -0.9951
4994.1779  -0.9963
4994.1997  -0.9959
% 2601-4999183_008  1.0004  65
4998.3696  -0.9935
4998.3915  -0.9947
4998.4133  -0.9962
4998.4351  -0.9973
4998.4570  -0.9984
4998.4788  -0.9985
4998.5006  -0.9984
4998.5224  -0.9992
4998.5443  -1.0006
4998.5661  -0.9994
4998.5879  -0.9983
4998.6098  -0.9988
4998.6316  -1.0001
4998.6534  -0.9996
4998.6753  -1.0006
4998.6971  -0.9996
4998.7189  -0.9982
4998.7408  -0.9988
4998.7626  -0.9991
4998.7844  -0.9999
4998.8063   0.9991
4998.8281   0.9995
4998.8499   1.0005
4998.8718   1.0000
4998.8936   0.9989
4998.9154   0.9979
4998.9373   0.9961
4998.9591   0.9925
4998.9809   0.9900
4999.0027   0.9903
4999.0246   0.9898
4999.0464   0.9874
4999.0682   0.9851
4999.0901   0.9842
4999.1119   0.9837
4999.1337   0.9822
4999.1556   0.9809
4999.1774   0.9811
4999.1992   0.9813
4999.2211   0.9817
4999.2429   0.9804
4999.2647   0.9799
4999.2866   0.9808
4999.3084   0.9819
4999.3302   0.9833
4999.3521   0.9851
4999.3739   0.9876
4999.3957   0.9903
4999.4175   0.9911
4999.4394   0.9923
4999.4612   0.9946
4999.4830   0.9958
4999.5049  -0.9967
4999.5267  -0.9960
4999.5485  -0.9959
4999.5704  -0.9972
4999.5922  -0.9975
4999.6140  -0.9962
4999.6359  -0.9966
4999.6577  -0.9975
4999.6795  -0.9971
4999.7014  -0.9970
4999.7232  -0.9978
4999.7450  -0.9983
4999.7669  -0.9989
% 2601-5001953_077  0.9993  79
5001.1641  -1.0009
5001.1859  -1.0004
5001.2077  -0.9988
5001.2296  -0.9972
5001.2514  -0.9947
5001.2732  -0.9916
5001.2951  -0.9900
5001.3169  -0.9883
5001.3387  -0.9866
5001.3606  -0.9861
5001.3824  -0.9843
5001.4042  -0.9828
5001.4261  -0.9821
5001.4479  -0.9809
5001.4697  -0.9800
5001.4915  -0.9803
5001.5134  -0.9813
5001.5352  -0.9799
5001.5570   0.9768
5001.5789   0.9739
5001.6007   0.9689
5001.6225   0.9609
5001.6444   0.9525
5001.6662   0.9417
5001.6880   0.9276
5001.7099   0.9143
5001.7317   0.9015
5001.7535   0.8886
5001.7754   0.8746
5001.7972   0.8634
5001.8190   0.8524
5001.8409   0.8436
5001.8627   0.8372
5001.8845   0.8329
5001.9064   0.8317
5001.9282   0.8304
5001.9500   0.8291
5001.9718   0.8307
5001.9937   0.8353
5002.0155   0.8401
5002.0373   0.8478
5002.0592   0.8578
5002.0810   0.8697
5002.1028   0.8850
5002.1247   0.9013
5002.1465   0.9168
5002.1683   0.9322
5002.1902   0.9486
5002.2120   0.9652
5002.2338   0.9790
5002.2557   0.9885
5002.2775   0.9936
5002.2993   0.9972
5002.3212   0.9995
5002.3430   0.9993
5002.3648   0.9999
5002.3866   1.0008
5002.4085  -1.0010
5002.4303  -1.0024
5002.4521  -1.0033
5002.4740  -1.0024
5002.4958  -1.0022
5002.5176  -1.0022
5002.5395  -1.0013
5002.5613  -1.0002
5002.5831  -1.0001
5002.6050  -0.9995
5002.6268  -0.9990
5002.6486  -0.9984
5002.6705  -0.9992
5002.6923  -0.9986
5002.7141  -0.9967
5002.7360  -0.9964
5002.7578  -0.9966
5002.7796  -0.9972
5002.8015  -0.9975
5002.8233  -0.9970
5002.8451  -0.9977
5002.8669  -0.9984
% 2601-5004188_034  1.0011  81
5003.2381  -0.9941
5003.2599  -0.9935
5003.2818  -0.9918
5003.3036  -0.9909
5003.3254  -0.9905
5003.3473  -0.9896
5003.3691  -0.9886
5003.3909  -0.9881
5003.4128  -0.9887
5003.4346  -0.9887
5003.4564  -0.9892
5003.4783  -0.9883
5003.5001  -0.9891
5003.5219  -0.9899
5003.5437  -0.9894
5003.5656  -0.9902
5003.5874  -0.9924
5003.6092  -0.9932
5003.6311  -0.9943
5003.6529  -0.9958
5003.6747  -0.9976
5003.6966  -0.9989
5003.7184   1.0011
5003.7402   1.0014
5003.7621   0.9996
5003.7839   1.0000
5003.8057   1.0000
5003.8276   1.0001
5003.8494   0.9979
5003.8712   0.9963
5003.8931   0.9937
5003.9149   0.9886
5003.9367   0.9805
5003.9585   0.9719
5003.9804   0.9629
5004.0022   0.9539
5004.0240   0.9453
5004.0459   0.9383
5004.0677   0.9328
5004.0895   0.9272
5004.1114   0.9232
5004.1332   0.9211
5004.1550   0.9192
5004.1769   0.9178
5004.1987   0.9185
5004.2205   0.9192
5004.2424   0.9201
5004.2642   0.9232
5004.2860   0.9266
5004.3079   0.9307
5004.3297   0.9362
5004.3515   0.9426
5004.3734   0.9493
5004.3952   0.9577
5004.4170   0.9676
5004.4388   0.9785
5004.4607   0.9868
5004.4825   0.9929
5004.5043   0.9973
5004.5262   0.9993
5004.5480   1.0002
5004.5698   0.9990
5004.5917   0.9991
5004.6135  -0.9985
5004.6353  -0.9985
5004.6572  -0.9980
5004.6790  -0.9974
5004.7008  -0.9972
5004.7227  -0.9962
5004.7445  -0.9966
5004.7663  -0.9974
5004.7882  -0.9967
5004.8100  -0.9967
5004.8318  -0.9964
5004.8536  -0.9967
5004.8755  -0.9968
5004.8973  -0.9969
5004.9191  -0.9961
5004.9410  -0.9958
5004.9628  -0.9942
5004.9846  -0.9929
% 2601-5008984_007  1.0021  62
5008.2592  -0.9991
5008.2812  -0.9987
5008.3032  -0.9984
5008.3252  -0.9974
5008.3473  -0.9974
5008.3693  -0.9974
5008.3913  -0.9980
5008.4133  -0.9984
5008.4354  -0.9995
5008.4574  -0.9997
5008.4794  -1.0000
5008.5015  -1.0004
5008.5235  -0.9989
5008.5455  -0.9984
5008.5675  -0.9992
5008.5896  -1.0007
5008.6116  -0.9998
5008.6336  -0.9997
5008.6556   0.9998
5008.6777   1.0000
5008.6997   1.0006
5008.7217   1.0002
5008.7437   0.9979
5008.7658   0.9961
5008.7878   0.9950
5008.8098   0.9936
5008.8318   0.9912
5008.8539   0.9888
5008.8759   0.9872
5008.8979   0.9866
5008.9199   0.9857
5008.9420   0.9840
5008.9640   0.9826
5008.9860   0.9818
5009.0081   0.9828
5009.0301   0.9828
5009.0521   0.9829
5009.0741   0.9845
5009.0962   0.9850
5009.1182   0.9856
5009.1402   0.9851
5009.1622   0.9858
5009.1843   0.9894
5009.2063   0.9925
5009.2283   0.9946
5009.2503   0.9972
5009.2724   0.9984
5009.2944   0.9985
5009.3164   0.9987
5009.3384  -0.9988
5009.3605  -0.9996
5009.3825  -0.9999
5009.4045  -0.9988
5009.4265  -0.9977
5009.4486  -0.9976
5009.4706  -0.9977
5009.4926  -0.9967
5009.5147  -0.9939
5009.5367  -0.9914
5009.5587  -0.9890
5009.5807  -0.9907
5009.6028  -0.9940
% 2600-5014942_019  1.0003  70
5014.1621  -0.9898
5014.1842  -0.9886
5014.2062  -0.9868
5014.2282  -0.9839
5014.2502  -0.9824
5014.2723  -0.9857
5014.2943  -0.9914
5014.3163  -0.9945
5014.3383  -0.9954
5014.3604  -0.9964
5014.3824  -0.9976
5014.4044  -0.9974
5014.4264  -0.9958
5014.4485  -0.9956
5014.4705  -0.9963
5014.4925  -0.9973
5014.5145  -0.9979
5014.5366  -0.9970
5014.5586   0.9971
5014.5806   0.9966
5014.6026   0.9963
5014.6247   0.9958
5014.6467   0.9938
5014.6687   0.9889
5014.6908   0.9827
5014.7128   0.9763
5014.7348   0.9697
5014.7568   0.9640
5014.7789   0.9608
5014.8009   0.9615
5014.8229   0.9625
5014.8449   0.9619
5014.8670   0.9617
5014.8890   0.9616
5014.9110   0.9614
5014.9330   0.9614
5014.9551   0.9614
5014.9771   0.9617
5014.9991   0.9621
5015.0211   0.9615
5015.0432   0.9617
5015.0652   0.9642
5015.0872   0.9681
5015.1092   0.9705
5015.1313   0.9732
5015.1533   0.9774
5015.1753   0.9827
5015.1973   0.9890
5015.2194   0.9939
5015.2414   0.9989
5015.2634   1.0011
5015.2855   1.0005
5015.3075   1.0007
5015.3295  -1.0003
5015.3515  -0.9982
5015.3736  -0.9970
5015.3956  -0.9965
5015.4176  -0.9964
5015.4396  -0.9954
5015.4617  -0.9921
5015.4837  -0.9887
5015.5057  -0.9857
5015.5277  -0.9816
5015.5498  -0.9778
5015.5718  -0.9731
5015.5938  -0.9653
5015.6158  -0.9606
5015.6379  -0.9588
5015.6599  -0.9581
5015.6819  -0.9568
% 2601-5015752_020  1.0012  74
5014.9551  -0.9606
5014.9772  -0.9608
5014.9992  -0.9613
5015.0212  -0.9607
5015.0432  -0.9608
5015.0653  -0.9633
5015.0873  -0.9672
5015.1093  -0.9696
5015.1313  -0.9723
5015.1534  -0.9765
5015.1754  -0.9818
5015.1974  -0.9881
5015.2194  -0.9930
5015.2415  -0.9980
5015.2635  -1.0002
5015.2855  -0.9996
5015.3075  -0.9998
5015.3296  -0.9994
5015.3516   0.9973
5015.3736   0.9961
5015.3956   0.9956
5015.4177   0.9955
5015.4397   0.9945
5015.4617   0.9912
5015.4838   0.9878
5015.5058   0.9848
5015.5278   0.9807
5015.5498   0.9769
5015.5719   0.9722
5015.5939   0.9644
5015.6159   0.9597
5015.6379   0.9579
5015.6600   0.9573
5015.6820   0.9559
5015.7040   0.9546
5015.7260   0.9524
5015.7481   0.9505
5015.7701   0.9521
5015.7921   0.9546
5015.8141   0.9570
5015.8362   0.9597
5015.8582   0.9628
5015.8802   0.9653
5015.9022   0.9680
5015.9243   0.9720
5015.9463   0.9763
5015.9683   0.9800
5015.9904   0.9837
5016.0124   0.9885
5016.0344   0.9928
5016.0564   0.9951
5016.0785   0.9962
5016.1005   0.9967
5016.1225   0.9974
5016.1445   0.9996
5016.1666  -1.0011
5016.1886  -1.0013
5016.2106  -1.0017
5016.2326  -1.0006
5016.2547  -0.9992
5016.2767  -1.0005
5016.2987  -1.0005
5016.3207  -1.0006
5016.3428  -0.9992
5016.3648  -0.9976
5016.3868  -0.9948
5016.4088  -0.9910
5016.4309  -0.9906
5016.4529  -0.9937
5016.4749  -0.9964
5016.4970  -0.9986
5016.5190  -1.0005
5016.5410  -0.9999
5016.5630  -0.9990
% 2601-5018436_169  0.9914  84
5017.5101  -0.9747
5017.5322  -0.9709
5017.5542  -0.9666
5017.5762  -0.9611
5017.5983  -0.9588
5017.6203  -0.9585
5017.6423  -0.9579
5017.6643  -0.9552
5017.6864  -0.9547
5017.7084  -0.9603
5017.7304  -0.9657
5017.7524  -0.9683
5017.7745  -0.9707
5017.7965  -0.9749
5017.8185  -0.9801
5017.8405  -0.9851
5017.8626  -0.9894
5017.8846  -0.9925
5017.9066  -0.9940
5017.9286  -0.9949
5017.9507  -0.9957
5017.9727  -0.9963
5017.9947   0.9951
5018.0167   0.9942
5018.0388   0.9926
5018.0608   0.9866
5018.0828   0.9765
5018.1049   0.9629
5018.1269   0.9450
5018.1489   0.9223
5018.1709   0.8968
5018.1930   0.8671
5018.2150   0.8315
5018.2370   0.7950
5018.2590   0.7605
5018.2811   0.7268
5018.3031   0.6950
5018.3251   0.6686
5018.3471   0.6489
5018.3692   0.6340
5018.3912   0.6233
5018.4132   0.6162
5018.4352   0.6135
5018.4573   0.6151
5018.4793   0.6197
5018.5013   0.6287
5018.5233   0.6424
5018.5454   0.6594
5018.5674   0.6800
5018.5894   0.7070
5018.6114   0.7405
5018.6335   0.7763
5018.6555   0.8130
5018.6775   0.8489
5018.6996   0.8835
5018.7216   0.9145
5018.7436   0.9393
5018.7656   0.9601
5018.7877   0.9768
5018.8097   0.9886
5018.8317   0.9952
5018.8537   0.9977
5018.8758   0.9984
5018.8978  -0.9981
5018.9198  -0.9963
5018.9418  -0.9959
5018.9639  -1.0003
5018.9859  -1.0036
5019.0079  -1.0058
5019.0299  -1.0067
5019.0520  -1.0055
5019.0740  -1.0035
5019.0960  -0.9996
5019.1180  -0.9948
5019.1401  -0.9925
5019.1621  -0.9959
5019.1841  -0.9993
5019.2062  -0.9973
5019.2282  -0.9908
5019.2502  -0.9852
5019.2722  -0.9826
5019.2943  -0.9819
5019.3163  -0.9835
5019.3383  -0.9846
% 2601-5030632_027  1.0001  80
5029.7566  -0.9879
5029.7786  -0.9909
5029.8007  -0.9913
5029.8227  -0.9905
5029.8447  -0.9895
5029.8667  -0.9913
5029.8888  -0.9922
5029.9108  -0.9897
5029.9328  -0.9832
5029.9548  -0.9679
5029.9769  -0.9483
5029.9989  -0.9440
5030.0209  -0.9614
5030.0429  -0.9802
5030.0650  -0.9905
5030.0870  -0.9963
5030.1090  -0.9988
5030.1310  -1.0004
5030.1531  -1.0004
5030.1751  -0.9997
5030.1971   0.9997
5030.2191   0.9994
5030.2412   0.9999
5030.2632   1.0000
5030.2852   0.9995
5030.3073   0.9992
5030.3293   0.9983
5030.3513   0.9948
5030.3733   0.9897
5030.3954   0.9834
5030.4174   0.9743
5030.4394   0.9667
5030.4614   0.9596
5030.4835   0.9529
5030.5055   0.9481
5030.5275   0.9440
5030.5495   0.9400
5030.5716   0.9364
5030.5936   0.9348
5030.6156   0.9339
5030.6376   0.9332
5030.6597   0.9341
5030.6817   0.9349
5030.7037   0.9363
5030.7257   0.9381
5030.7478   0.9413
5030.7698   0.9455
5030.7918   0.9495
5030.8139   0.9546
5030.8359   0.9620
5030.8579   0.9701
5030.8799   0.9786
5030.9020   0.9858
5030.9240   0.9906
5030.9460   0.9944
5030.9680   0.9972
5030.9901   0.9988
5031.0121   0.9996
5031.0341   0.9991
5031.0561   0.9984
5031.0782  -0.9989
5031.1002  -1.0003
5031.1222  -0.9992
5031.1442  -0.9976
5031.1663  -0.9976
5031.1883  -0.9971
5031.2103  -0.9968
5031.2323  -0.9971
5031.2544  -0.9969
5031.2764  -0.9972
5031.2984  -0.9985
5031.3204  -0.9983
5031.3425  -0.9981
5031.3645  -0.9980
5031.3865  -0.9982
5031.4086  -0.9979
5031.4306  -0.9985
5031.4526  -0.9994
5031.4746  -0.9997
5031.4967  -1.0009
% 1401-5041024_098  0.9886  90
5039.9987  -1.0012
5040.0207  -0.9911
5040.0427  -0.9775
5040.0647  -0.9698
5040.0868  -0.9773
5040.1088  -0.9896
5040.1308  -0.9951
5040.1528  -0.9958
5040.1749  -0.9919
5040.1969  -0.9815
5040.2189  -0.9629
5040.2409  -0.9468
5040.2630  -0.9509
5040.2850  -0.9689
5040.3070  -0.9828
5040.3291  -0.9904
5040.3511  -0.9919
5040.3731  -0.9919
5040.3951  -0.9937
5040.4172  -0.9930
5040.4392  -0.9921
5040.4612  -0.9935
5040.4832  -0.9943
5040.5053   0.9946
5040.5273   0.9930
5040.5493   0.9922
5040.5713   0.9918
5040.5934   0.9909
5040.6154   0.9896
5040.6374   0.9856
5040.6594   0.9811
5040.6815   0.9733
5040.7035   0.9605
5040.7255   0.9434
5040.7475   0.9195
5040.7696   0.8947
5040.7916   0.8763
5040.8136   0.8633
5040.8357   0.8520
5040.8577   0.8405
5040.8797   0.8301
5040.9017   0.8188
5040.9238   0.8086
5040.9458   0.8015
5040.9678   0.7967
5040.9898   0.7931
5041.0119   0.7916
5041.0339   0.7925
5041.0559   0.7951
5041.0779   0.7982
5041.1000   0.8011
5041.1220   0.8027
5041.1440   0.8086
5041.1660   0.8241
5041.1881   0.8465
5041.2101   0.8696
5041.2321   0.8912
5041.2541   0.9138
5041.2762   0.9355
5041.2982   0.9548
5041.3202   0.9715
5041.3422   0.9839
5041.3643   0.9918
5041.3863   0.9981
5041.4083   0.9999
5041.4304   1.0013
5041.4524   1.0032
5041.4744   1.0033
5041.4964  -1.0015
5041.5185  -0.9999
5041.5405  -0.9989
5041.5625  -0.9979
5041.5845  -0.9971
5041.6066  -0.9954
5041.6286  -0.9952
5041.6506  -0.9943
5041.6726  -0.9914
5041.6947  -0.9903
5041.7167  -0.9910
5041.7387  -0.9907
5041.7607  -0.9895
5041.7828  -0.9875
5041.8048  -0.9841
5041.8268  -0.9787
5041.8488  -0.9722
5041.8709  -0.9633
5041.8929  -0.9487
5041.9149  -0.9409
5041.9370  -0.9469
5041.9590  -0.9587
% 2601-5045106_012  1.0011  57
5044.6021  -0.9966
5044.6241  -0.9996
5044.6461  -1.0003
5044.6682  -1.0011
5044.6902  -1.0016
5044.7122  -1.0000
5044.7343  -0.9970
5044.7563  -0.9889
5044.7783  -0.9827
5044.8003  -0.9854
5044.8224  -0.9907
5044.8444  -0.9938
5044.8664   0.9937
5044.8884   0.9909
5044.9105   0.9876
5044.9325   0.9846
5044.9545   0.9819
5044.9765   0.9785
5044.9986   0.9770
5045.0206   0.9753
5045.0426   0.9723
5045.0646   0.9719
5045.0867   0.9692
5045.1087   0.9643
5045.1307   0.9618
5045.1527   0.9635
5045.1748   0.9686
5045.1968   0.9712
5045.2188   0.9732
5045.2409   0.9756
5045.2629   0.9785
5045.2849   0.9814
5045.3069   0.9850
5045.3290   0.9886
5045.3510   0.9917
5045.3730   0.9960
5045.3950   0.9988
5045.4171   1.0003
5045.4391   1.0008
5045.4611   1.0015
5045.4831   1.0022
5045.5052  -1.0018
5045.5272  -1.0010
5045.5492  -1.0011
5045.5712  -1.0010
5045.5933  -1.0013
5045.6153  -1.0024
5045.6373  -1.0021
5045.6593  -1.0012
5045.6814  -1.0009
5045.7034  -1.0017
5045.7254  -1.0015
5045.7475  -0.9992
5045.7695  -0.9958
5045.7915  -0.9895
5045.8135  -0.9834
5045.8356  -0.9842
% 2600-5049819_011  0.9996  73
5049.0347  -0.9759
5049.0569  -0.9853
5049.0792  -0.9922
5049.1014  -0.9958
5049.1236  -0.9979
5049.1458  -0.9991
5049.1681  -1.0005
5049.1903  -1.0016
5049.2125  -1.0008
5049.2347  -0.9996
5049.2570  -0.9994
5049.2792  -0.9997
5049.3014  -1.0002
5049.3236  -1.0004
5049.3459  -1.0004
5049.3681  -0.9988
5049.3903  -0.9981
5049.4125  -0.9973
5049.4348  -0.9969
5049.4570   0.9968
5049.4792   0.9955
5049.5014   0.9964
5049.5236   0.9975
5049.5459   0.9970
5049.5681   0.9959
5049.5903   0.9928
5049.6125   0.9897
5049.6348   0.9861
5049.6570   0.9831
5049.6792   0.9821
5049.7014   0.9809
5049.7237   0.9792
5049.7459   0.9775
5049.7681   0.9773
5049.7903   0.9765
5049.8126   0.9743
5049.8348   0.9740
5049.8570   0.9742
5049.8792   0.9739
5049.9015   0.9746
5049.9237   0.9748
5049.9459   0.9755
5049.9681   0.9769
5049.9903   0.9781
5050.0126   0.9805
5050.0348   0.9827
5050.0570   0.9866
5050.0792   0.9912
5050.1015   0.9950
5050.1237   0.9976
5050.1459   1.0011
5050.1681   1.0012
5050.1904   1.0001
5050.2126   0.9982
5050.2348   0.9995
5050.2570  -1.0025
5050.2793  -1.0029
5050.3015  -1.0041
5050.3237  -1.0048
5050.3459  -1.0044
5050.3682  -1.0052
5050.3904  -1.0065
5050.4126  -1.0045
5050.4348  -1.0029
5050.4571  -1.0022
5050.4793  -1.0011
5050.5015  -0.9995
5050.5237  -0.9967
5050.5459  -0.9936
5050.5682  -0.9923
5050.5904  -0.9928
5050.6126  -0.9938
5050.6348  -0.9948
% 0600-5052144_005  1.0030  57
5051.6350  -0.9891
5051.6572  -0.9895
5051.6794  -0.9911
5051.7016  -0.9919
5051.7239  -0.9933
5051.7461  -0.9932
5051.7683  -0.9944
5051.7905  -0.9950
5051.8128  -0.9950
5051.8350  -0.9950
5051.8572  -0.9955
5051.8794  -0.9960
5051.9017   0.9948
5051.9239   0.9951
5051.9461   0.9944
5051.9683   0.9934
5051.9906   0.9923
5052.0128   0.9909
5052.0350   0.9895
5052.0572   0.9901
5052.0794   0.9910
5052.1017   0.9901
5052.1239   0.9893
5052.1461   0.9892
5052.1683   0.9892
5052.1906   0.9893
5052.2128   0.9893
5052.2350   0.9887
5052.2572   0.9883
5052.2795   0.9904
5052.3017   0.9913
5052.3239   0.9911
5052.3461   0.9910
5052.3684   0.9924
5052.3906   0.9955
5052.4128   0.9977
5052.4350   0.9982
5052.4573   0.9992
5052.4795   1.0002
5052.5017   1.0007
5052.5239  -0.9995
5052.5461  -1.0001
5052.5684  -1.0004
5052.5906  -0.9994
5052.6128  -0.9986
5052.6350  -0.9995
5052.6573  -0.9984
5052.6795  -0.9965
5052.7017  -0.9958
5052.7239  -0.9965
5052.7462  -0.9943
5052.7684  -0.9902
5052.7906  -0.9862
5052.8128  -0.9810
5052.8351  -0.9727
5052.8573  -0.9564
5052.8795  -0.9372
% 2600-5074748_019  0.9991  68
5074.0589  -0.9795
5074.0811  -0.9799
5074.1033  -0.9796
5074.1255  -0.9815
5074.1478  -0.9836
5074.1700  -0.9844
5074.1922  -0.9850
5074.2144  -0.9843
5074.2367  -0.9826
5074.2589  -0.9788
5074.2811  -0.9767
5074.3033  -0.9803
5074.3255  -0.9874
5074.3478  -0.9948
5074.3700  -0.9990
5074.3922  -1.0012
5074.4144   1.0014
5074.4367   1.0012
5074.4589   0.9998
5074.4811   0.9953
5074.5033   0.9891
5074.5256   0.9833
5074.5478   0.9784
5074.5700   0.9733
5074.5922   0.9691
5074.6145   0.9665
5074.6367   0.9631
5074.6589   0.9597
5074.6811   0.9583
5074.7034   0.9567
5074.7256   0.9570
5074.7478   0.9571
5074.7700   0.9569
5074.7922   0.9563
5074.8145   0.9566
5074.8367   0.9590
5074.8589   0.9590
5074.8811   0.9576
5074.9034   0.9580
5074.9256   0.9625
5074.9478   0.9690
5074.9700   0.9756
5074.9923   0.9828
5075.0145   0.9892
5075.0367   0.9940
5075.0589   0.9975
5075.0812   0.9989
5075.1034   0.9993
5075.1256   0.9993
5075.1478   1.0001
5075.1701  -0.9995
5075.1923  -0.9983
5075.2145  -0.9972
5075.2367  -0.9963
5075.2590  -0.9966
5075.2812  -0.9969
5075.3034  -0.9968
5075.3256  -0.9985
5075.3478  -1.0000
5075.3701  -0.9997
5075.3923  -0.9994
5075.4145  -0.9997
5075.4367  -0.9987
5075.4590  -0.9978
5075.4812  -0.9954
5075.5034  -0.9908
5075.5256  -0.9856
5075.5479  -0.9808
% 2601-5075760_019  0.9980  70
5074.9256  -0.9635
5074.9478  -0.9700
5074.9700  -0.9767
5074.9922  -0.9839
5075.0145  -0.9903
5075.0367  -0.9951
5075.0589  -0.9986
5075.0811  -1.0000
5075.1034  -1.0004
5075.1256  -1.0004
5075.1478  -1.0012
5075.1700  -1.0006
5075.1923  -0.9994
5075.2145  -0.9983
5075.2367  -0.9974
5075.2589  -0.9977
5075.2812  -0.9980
5075.3034  -0.9979
5075.3256  -0.9996
5075.3478   1.0011
5075.3701   1.0008
5075.3923   1.0005
5075.4145   1.0008
5075.4367   0.9998
5075.4589   0.9989
5075.4812   0.9965
5075.5034   0.9919
5075.5256   0.9867
5075.5478   0.9819
5075.5701   0.9772
5075.5923   0.9730
5075.6145   0.9678
5075.6367   0.9651
5075.6590   0.9628
5075.6812   0.9604
5075.7034   0.9583
5075.7256   0.9571
5075.7479   0.9560
5075.7701   0.9561
5075.7923   0.9558
5075.8145   0.9568
5075.8368   0.9584
5075.8590   0.9601
5075.8812   0.9616
5075.9034   0.9650
5075.9256   0.9687
5075.9479   0.9712
5075.9701   0.9759
5075.9923   0.9812
5076.0145   0.9857
5076.0368   0.9891
5076.0590   0.9921
5076.0812   0.9940
5076.1034   0.9946
5076.1257  -0.9940
5076.1479  -0.9930
5076.1701  -0.9927
5076.1923  -0.9925
5076.2146  -0.9900
5076.2368  -0.9886
5076.2590  -0.9874
5076.2812  -0.9852
5076.3035  -0.9796
5076.3257  -0.9647
5076.3479  -0.9472
5076.3701  -0.9439
5076.3924  -0.9583
5076.4146  -0.9754
5076.4368  -0.9829
5076.4590  -0.9855
% 2800-5099930_009  0.9996  59
5099.3133  -0.9877
5099.3357  -0.9882
5099.3582  -0.9885
5099.3806  -0.9889
5099.4030  -0.9896
5099.4254  -0.9901
5099.4479  -0.9903
5099.4703  -0.9910
5099.4927  -0.9928
5099.5151  -0.9948
5099.5376  -0.9958
5099.5600  -0.9976
5099.5824  -0.9995
5099.6048  -1.0009
5099.6273   1.0005
5099.6497   0.9983
5099.6721   0.9964
5099.6945   0.9919
5099.7170   0.9890
5099.7394   0.9885
5099.7618   0.9863
5099.7842   0.9837
5099.8067   0.9822
5099.8291   0.9807
5099.8515   0.9803
5099.8739   0.9825
5099.8964   0.9833
5099.9188   0.9828
5099.9412   0.9828
5099.9636   0.9820
5099.9861   0.9810
5100.0085   0.9821
5100.0309   0.9831
5100.0533   0.9837
5100.0758   0.9839
5100.0982   0.9849
5100.1206   0.9863
5100.1430   0.9888
5100.1655   0.9913
5100.1879   0.9940
5100.2103   0.9962
5100.2327   0.9967
5100.2552   0.9985
5100.2776   0.9978
5100.3000  -0.9929
5100.3224  -0.9865
5100.3449  -0.9760
5100.3673  -0.9670
5100.3897  -0.9641
5100.4121  -0.9619
5100.4346  -0.9576
5100.4570  -0.9483
5100.4794  -0.9357
5100.5018  -0.9224
5100.5243  -0.9072
5100.5467  -0.8925
5100.5691  -0.8790
5100.5915  -0.8656
5100.6140  -0.8510
% 2601-5106108_010  1.0018  76
5105.3457  -0.9895
5105.3681  -0.9892
5105.3905  -0.9905
5105.4129  -0.9932
5105.4354  -0.9962
5105.4578  -0.9978
5105.4802  -0.9993
5105.5026  -0.9997
5105.5251  -0.9980
5105.5475  -0.9966
5105.5699  -0.9971
5105.5923  -0.9980
5105.6148  -0.9979
5105.6372  -0.9984
5105.6596  -0.9981
5105.6820  -0.9970
5105.7045  -0.9981
5105.7269  -0.9995
5105.7493   0.9993
5105.7717   1.0004
5105.7942   0.9997
5105.8166   0.9985
5105.8390   0.9973
5105.8614   0.9965
5105.8839   0.9929
5105.9063   0.9886
5105.9287   0.9861
5105.9511   0.9836
5105.9736   0.9809
5105.9960   0.9785
5106.0184   0.9774
5106.0408   0.9772
5106.0633   0.9764
5106.0857   0.9751
5106.1081   0.9748
5106.1305   0.9758
5106.1530   0.9758
5106.1754   0.9748
5106.1978   0.9753
5106.2202   0.9770
5106.2427   0.9789
5106.2651   0.9810
5106.2875   0.9834
5106.3099   0.9860
5106.3324   0.9880
5106.3548   0.9903
5106.3772   0.9937
5106.3996   0.9962
5106.4221   0.9977
5106.4445   0.9988
5106.4669   0.9986
5106.4893   0.9989
5106.5118   0.9997
5106.5342   0.9996
5106.5566   0.9995
5106.5790   1.0006
5106.6015  -1.0010
5106.6239  -1.0011
5106.6463  -1.0015
5106.6687  -1.0005
5106.6912  -1.0002
5106.7136  -1.0010
5106.7360  -1.0006
5106.7584  -1.0003
5106.7809  -1.0007
5106.8033  -1.0001
5106.8257  -0.9998
5106.8481  -0.9995
5106.8706  -0.9978
5106.8930  -0.9958
5106.9154  -0.9948
5106.9378  -0.9943
5106.9603  -0.9940
5106.9827  -0.9932
5107.0051  -0.9920
5107.0275  -0.9918
% 2601-5112999_007  1.0029  74
5112.1853  -0.9881
5112.2077  -0.9872
5112.2301  -0.9882
5112.2525  -0.9899
5112.2750  -0.9904
5112.2974  -0.9902
5112.3198  -0.9898
5112.3422  -0.9899
5112.3647  -0.9895
5112.3871  -0.9880
5112.4095  -0.9881
5112.4319  -0.9905
5112.4544  -0.9943
5112.4768  -0.9960
5112.4992  -0.9954
5112.5216  -0.9969
5112.5441  -0.9988
5112.5665  -0.9981
5112.5889   0.9983
5112.6113   0.9991
5112.6338   0.9998
5112.6562   0.9992
5112.6786   0.9979
5112.7010   0.9976
5112.7235   0.9967
5112.7459   0.9949
5112.7683   0.9937
5112.7907   0.9924
5112.8132   0.9902
5112.8356   0.9876
5112.8580   0.9867
5112.8804   0.9854
5112.9029   0.9847
5112.9253   0.9840
5112.9477   0.9843
5112.9701   0.9846
5112.9926   0.9836
5113.0150   0.9835
5113.0374   0.9840
5113.0598   0.9845
5113.0823   0.9846
5113.1047   0.9870
5113.1271   0.9881
5113.1495   0.9879
5113.1720   0.9889
5113.1944   0.9895
5113.2168   0.9907
5113.2392   0.9935
5113.2617   0.9968
5113.2841   0.9976
5113.3065   0.9974
5113.3289   0.9997
5113.3514   1.0004
5113.3738   1.0008
5113.3962   1.0011
5113.4186  -1.0008
5113.4411  -1.0007
5113.4635  -1.0010
5113.4859  -1.0009
5113.5083  -1.0003
5113.5308  -0.9999
5113.5532  -0.9998
5113.5756  -0.9998
5113.5980  -0.9995
5113.6205  -0.9991
5113.6429  -0.9996
5113.6653  -0.9994
5113.6877  -0.9995
5113.7102  -0.9995
5113.7326  -0.9991
5113.7550  -0.9993
5113.7774  -0.9999
5113.7999  -1.0004
5113.8223  -0.9990
% 2601-5117031_012  1.0016  84
5116.1096  -0.9981
5116.1321  -0.9988
5116.1545  -0.9991
5116.1769  -0.9986
5116.1993  -0.9990
5116.2218  -0.9986
5116.2442  -0.9987
5116.2666  -0.9990
5116.2890  -0.9998
5116.3115  -0.9997
5116.3339  -0.9995
5116.3563  -1.0002
5116.3787  -1.0010
5116.4012  -1.0014
5116.4236  -1.0009
5116.4460  -1.0003
5116.4684  -1.0000
5116.4909  -0.9991
5116.5133  -0.9994
5116.5357  -1.0003
5116.5581  -1.0002
5116.5806   1.0008
5116.6030   1.0011
5116.6254   1.0015
5116.6478   0.9996
5116.6703   0.9987
5116.6927   0.9987
5116.7151   0.9997
5116.7375   0.9992
5116.7600   0.9971
5116.7824   0.9948
5116.8048   0.9905
5116.8272   0.9866
5116.8497   0.9841
5116.8721   0.9822
5116.8945   0.9789
5116.9169   0.9776
5116.9394   0.9755
5116.9618   0.9743
5116.9842   0.9731
5117.0066   0.9722
5117.0291   0.9722
5117.0515   0.9720
5117.0739   0.9715
5117.0963   0.9683
5117.1188   0.9680
5117.1412   0.9728
5117.1636   0.9770
5117.1860   0.9793
5117.2085   0.9816
5117.2309   0.9838
5117.2533   0.9862
5117.2757   0.9884
5117.2982   0.9906
5117.3206   0.9923
5117.3430   0.9941
5117.3654   0.9962
5117.3879   0.9973
5117.4103   0.9976
5117.4327   0.9988
5117.4551   0.9994
5117.4776   0.9982
5117.5000   0.9981
5117.5224  -0.9984
5117.5448  -0.9980
5117.5673  -0.9984
5117.5897  -0.9989
5117.6121  -0.9981
5117.6345  -0.9980
5117.6570  -0.9974
5117.6794  -0.9987
5117.7018  -0.9998
5117.7242  -0.9988
5117.7467  -0.9976
5117.7691  -0.9977
5117.7915  -0.9982
5117.8139  -0.9983
5117.8364  -0.9982
5117.8588  -0.9994
5117.8812  -1.0002
5117.9036  -0.9998
5117.9261  -0.9991
5117.9485  -0.9992
5117.9709  -0.9995
% 2601-5120344_010  1.0007  70
5119.5182  -0.9942
5119.5407  -0.9956
5119.5631  -0.9965
5119.5855  -0.9979
5119.6079  -0.9995
5119.6304  -1.0007
5119.6528  -1.0014
5119.6752  -1.0016
5119.6976  -1.0007
5119.7201  -0.9997
5119.7425  -0.9994
5119.7649  -0.9995
5119.7873  -0.9998
5119.8098  -1.0003
5119.8322  -0.9991
5119.8546  -0.9998
5119.8770  -1.0008
5119.8995  -0.9994
5119.9219  -0.9991
5119.9443   0.9999
5119.9667   1.0008
5119.9892   1.0001
5120.0116   1.0000
5120.0340   0.9988
5120.0564   0.9968
5120.0789   0.9947
5120.1013   0.9923
5120.1237   0.9892
5120.1461   0.9863
5120.1686   0.9844
5120.1910   0.9821
5120.2134   0.9798
5120.2358   0.9772
5120.2583   0.9746
5120.2807   0.9736
5120.3031   0.9758
5120.3255   0.9767
5120.3480   0.9754
5120.3704   0.9757
5120.3928   0.9768
5120.4152   0.9775
5120.4377   0.9787
5120.4601   0.9801
5120.4825   0.9810
5120.5049   0.9815
5120.5274   0.9838
5120.5498   0.9863
5120.5722   0.9888
5120.5946   0.9920
5120.6171   0.9955
5120.6395   0.9985
5120.6619   1.0007
5120.6843   1.0012
5120.7068   0.9990
5120.7292  -0.9964
5120.7516  -0.9974
5120.7740  -0.9997
5120.7965  -1.0000
5120.8189  -0.9992
5120.8413  -0.9980
5120.8637  -0.9938
5120.8862  -0.9888
5120.9086  -0.9883
5120.9310  -0.9918
5120.9534  -0.9941
5120.9759  -0.9952
5120.9983  -0.9957
5121.0207  -0.9945
5121.0431  -0.9929
5121.0656  -0.9935
% 2601-5127862_022  0.9996  71
5127.1204  -0.9746
5127.1428  -0.9746
5127.1652  -0.9744
5127.1876  -0.9749
5127.2101  -0.9751
5127.2325  -0.9755
5127.2549  -0.9774
5127.2773  -0.9807
5127.2998  -0.9831
5127.3222  -0.9843
5127.3446  -0.9865
5127.3670  -0.9877
5127.3895  -0.9878
5127.4119  -0.9882
5127.4343  -0.9892
5127.4567  -0.9894
5127.4792   0.9872
5127.5016   0.9868
5127.5240   0.9882
5127.5464   0.9897
5127.5689   0.9896
5127.5913   0.9856
5127.6137   0.9806
5127.6361   0.9762
5127.6586   0.9714
5127.6810   0.9658
5127.7034   0.9614
5127.7258   0.9588
5127.7483   0.9566
5127.7707   0.9542
5127.7931   0.9529
5127.8155   0.9525
5127.8380   0.9532
5127.8604   0.9529
5127.8828   0.9528
5127.9052   0.9546
5127.9277   0.9557
5127.9501   0.9561
5127.9725   0.9574
5127.9949   0.9602
5128.0174   0.9628
5128.0398   0.9667
5128.0622   0.9700
5128.0846   0.9754
5128.1071   0.9810
5128.1295   0.9888
5128.1519   0.9949
5128.1743   0.9975
5128.1968   0.9984
5128.2192   0.9997
5128.2416   1.0001
5128.2640   1.0007
5128.2865  -1.0000
5128.3089  -0.9989
5128.3313  -0.9982
5128.3537  -0.9983
5128.3762  -0.9978
5128.3986  -0.9969
5128.4210  -0.9967
5128.4434  -0.9965
5128.4659  -0.9951
5128.4883  -0.9942
5128.5107  -0.9945
5128.5331  -0.9940
5128.5556  -0.9924
5128.5780  -0.9921
5128.6004  -0.9925
5128.6228  -0.9918
5128.6453  -0.9905
5128.6677  -0.9912
5128.6901  -0.9917
% 2201-5129156_033  0.9960  79
5128.3313  -1.0018
5128.3538  -1.0019
5128.3762  -1.0014
5128.3986  -1.0005
5128.4210  -1.0003
5128.4435  -1.0001
5128.4659  -0.9987
5128.4883  -0.9978
5128.5107  -0.9981
5128.5332  -0.9976
5128.5556  -0.9960
5128.5780  -0.9957
5128.6004  -0.9961
5128.6229  -0.9954
5128.6453  -0.9941
5128.6677  -0.9948
5128.6901  -0.9953
5128.7126  -0.9953
5128.7350  -0.9952
5128.7574   0.9967
5128.7798   0.9968
5128.8023   0.9951
5128.8247   0.9943
5128.8471   0.9925
5128.8695   0.9883
5128.8920   0.9819
5128.9144   0.9741
5128.9368   0.9656
5128.9592   0.9580
5128.9817   0.9533
5129.0041   0.9489
5129.0265   0.9448
5129.0489   0.9419
5129.0714   0.9396
5129.0938   0.9372
5129.1162   0.9338
5129.1386   0.9320
5129.1611   0.9311
5129.1835   0.9312
5129.2059   0.9304
5129.2283   0.9314
5129.2508   0.9328
5129.2732   0.9345
5129.2956   0.9366
5129.3180   0.9396
5129.3405   0.9442
5129.3629   0.9505
5129.3853   0.9578
5129.4077   0.9667
5129.4302   0.9763
5129.4526   0.9846
5129.4750   0.9902
5129.4974   0.9931
5129.5199   0.9954
5129.5423   0.9950
5129.5647   0.9938
5129.5871   0.9933
5129.6096   0.9949
5129.6320   0.9984
5129.6544  -1.0002
5129.6768  -1.0011
5129.6993  -1.0008
5129.7217  -1.0008
5129.7441  -1.0002
5129.7665  -0.9999
5129.7890  -0.9988
5129.8114  -0.9972
5129.8338  -0.9967
5129.8562  -0.9968
5129.8787  -0.9964
5129.9011  -0.9948
5129.9235  -0.9937
5129.9459  -0.9929
5129.9684  -0.9916
5129.9908  -0.9905
5130.0132  -0.9903
5130.0356  -0.9896
5130.0581  -0.9895
5130.0805  -0.9895
% 2601-5132661_017  1.0012  74
5131.8520  -0.9878
5131.8744  -0.9882
5131.8968  -0.9881
5131.9193  -0.9882
5131.9417  -0.9888
5131.9641  -0.9901
5131.9865  -0.9909
5132.0090  -0.9918
5132.0314  -0.9942
5132.0538  -0.9961
5132.0762  -0.9958
5132.0987  -0.9969
5132.1211  -0.9973
5132.1435  -0.9965
5132.1659  -0.9984
5132.1884  -0.9988
5132.2108  -0.9983
5132.2332  -0.9983
5132.2556   0.9980
5132.2781   0.9992
5132.3005   0.9994
5132.3229   0.9985
5132.3453   0.9963
5132.3678   0.9952
5132.3902   0.9927
5132.4126   0.9870
5132.4350   0.9819
5132.4575   0.9772
5132.4799   0.9729
5132.5023   0.9702
5132.5247   0.9682
5132.5472   0.9664
5132.5696   0.9648
5132.5920   0.9638
5132.6144   0.9625
5132.6369   0.9621
5132.6593   0.9630
5132.6817   0.9624
5132.7041   0.9631
5132.7266   0.9633
5132.7490   0.9638
5132.7714   0.9666
5132.7938   0.9696
5132.8163   0.9718
5132.8387   0.9739
5132.8611   0.9771
5132.8835   0.9805
5132.9060   0.9848
5132.9284   0.9901
5132.9508   0.9939
5132.9732   0.9976
5132.9957   0.9998
5133.0181   1.0005
5133.0405   1.0013
5133.0629   1.0011
5133.0854  -1.0005
5133.1078  -0.9998
5133.1302  -0.9995
5133.1526  -0.9991
5133.1751  -0.9986
5133.1975  -0.9982
5133.2199  -0.9981
5133.2423  -0.9986
5133.2648  -0.9997
5133.2872  -0.9998
5133.3096  -0.9998
5133.3320  -0.9994
5133.3545  -0.9968
5133.3769  -0.9939
5133.3993  -0.9899
5133.4217  -0.9826
5133.4442  -0.9730
5133.4666  -0.9629
5133.4890  -0.9530
% 2600-5133688_038  1.0007  68
5132.8611  -0.9776
5132.8836  -0.9810
5132.9060  -0.9853
5132.9284  -0.9906
5132.9508  -0.9944
5132.9733  -0.9981
5132.9957  -1.0003
5133.0181  -1.0010
5133.0405  -1.0018
5133.0630  -1.0016
5133.0854  -1.0010
5133.1078  -1.0003
5133.1302  -1.0000
5133.1527  -0.9996
5133.1751  -0.9991
5133.1975  -0.9987
5133.2199  -0.9986
5133.2424  -0.9991
5133.2648  -1.0002
5133.2872   1.0003
5133.3096   1.0003
5133.3321   0.9999
5133.3545   0.9973
5133.3769   0.9944
5133.3993   0.9904
5133.4218   0.9831
5133.4442   0.9735
5133.4666   0.9634
5133.4890   0.9534
5133.5115   0.9456
5133.5339   0.9387
5133.5563   0.9319
5133.5787   0.9290
5133.6012   0.9270
5133.6236   0.9241
5133.6460   0.9213
5133.6684   0.9213
5133.6909   0.9209
5133.7133   0.9218
5133.7357   0.9230
5133.7581   0.9225
5133.7806   0.9233
5133.8030   0.9264
5133.8254   0.9304
5133.8478   0.9335
5133.8703   0.9381
5133.8927   0.9449
5133.9151   0.9532
5133.9375   0.9619
5133.9600   0.9699
5133.9824   0.9755
5134.0048   0.9797
5134.0272   0.9805
5134.0497  -0.9800
5134.0721  -0.9803
5134.0945  -0.9803
5134.1169  -0.9790
5134.1394  -0.9783
5134.1618  -0.9790
5134.1842  -0.9789
5134.2066  -0.9792
5134.2291  -0.9801
5134.2515  -0.9813
5134.2739  -0.9826
5134.2963  -0.9844
5134.3188  -0.9854
5134.3412  -0.9872
5134.3636  -0.9886
% 2601-5140691_002  1.0030  59
5140.1044  -0.9887
5140.1268  -0.9881
5140.1492  -0.9911
5140.1717  -0.9924
5140.1941  -0.9920
5140.2165  -0.9937
5140.2389  -0.9952
5140.2614  -0.9956
5140.2838  -0.9964
5140.3062  -0.9959
5140.3286  -0.9964
5140.3511  -0.9968
5140.3735  -0.9984
5140.3959   0.9992
5140.4183   0.9984
5140.4408   0.9979
5140.4632   0.9983
5140.4856   0.9972
5140.5080   0.9982
5140.5305   0.9973
5140.5529   0.9960
5140.5753   0.9951
5140.5977   0.9952
5140.6202   0.9951
5140.6426   0.9941
5140.6650   0.9941
5140.6874   0.9941
5140.7099   0.9938
5140.7323   0.9930
5140.7547   0.9937
5140.7771   0.9945
5140.7996   0.9940
5140.8220   0.9948
5140.8444   0.9965
5140.8668   0.9976
5140.8893   0.9970
5140.9117   0.9972
5140.9341   0.9985
5140.9565   0.9991
5140.9790   0.9992
5141.0014   1.0003
5141.0238   1.0005
5141.0462   1.0000
5141.0687  -1.0003
5141.0911  -1.0003
5141.1135  -0.9998
5141.1359  -0.9985
5141.1584  -0.9983
5141.1808  -0.9974
5141.2032  -0.9961
5141.2256  -0.9944
5141.2481  -0.9934
5141.2705  -0.9936
5141.2929  -0.9932
5141.3153  -0.9918
5141.3378  -0.9914
5141.3602  -0.9926
5141.3826  -0.9916
5141.4050  -0.9920
% 2800-5155764_009  1.0032  64
5155.0549  -0.9944
5155.0776  -0.9944
5155.1002  -0.9931
5155.1228  -0.9935
5155.1454  -0.9928
5155.1681  -0.9926
5155.1907  -0.9932
5155.2133  -0.9931
5155.2360  -0.9928
5155.2586  -0.9922
5155.2812  -0.9929
5155.3038  -0.9938
5155.3265  -0.9940
5155.3491  -0.9958
5155.3717  -0.9976
5155.3944  -0.9982
5155.4170  -0.9989
5155.4396   0.9996
5155.4623   0.9996
5155.4849   0.9988
5155.5075   0.9962
5155.5301   0.9927
5155.5528   0.9907
5155.5754   0.9894
5155.5980   0.9868
5155.6207   0.9845
5155.6433   0.9828
5155.6659   0.9810
5155.6886   0.9799
5155.7112   0.9796
5155.7338   0.9795
5155.7564   0.9794
5155.7791   0.9782
5155.8017   0.9774
5155.8243   0.9787
5155.8470   0.9802
5155.8696   0.9803
5155.8922   0.9801
5155.9149   0.9826
5155.9375   0.9847
5155.9601   0.9850
5155.9827   0.9869
5156.0054   0.9905
5156.0280   0.9924
5156.0506   0.9946
5156.0733   0.9978
5156.0959   0.9999
5156.1185   1.0003
5156.1411  -1.0007
5156.1638  -1.0001
5156.1864  -0.9993
5156.2090  -0.9983
5156.2317  -0.9978
5156.2543  -0.9963
5156.2769  -0.9950
5156.2996  -0.9945
5156.3222  -0.9935
5156.3448  -0.9938
5156.3674  -0.9945
5156.3901  -0.9933
5156.4127  -0.9925
5156.4353  -0.9911
5156.4580  -0.9906
5156.4806  -0.9902
% 2601-5158059_005  1.0018  61
5157.4763  -0.9744
5157.4989  -0.9769
5157.5215  -0.9793
5157.5442  -0.9827
5157.5668  -0.9855
5157.5894  -0.9887
5157.6121  -0.9911
5157.6347  -0.9920
5157.6573  -0.9932
5157.6800  -0.9955
5157.7026  -0.9956
5157.7252  -0.9976
5157.7478  -0.9990
5157.7705   1.0001
5157.7931   0.9993
5157.8157   0.9991
5157.8384   0.9977
5157.8610   0.9960
5157.8836   0.9943
5157.9063   0.9919
5157.9289   0.9894
5157.9515   0.9882
5157.9741   0.9869
5157.9968   0.9859
5158.0194   0.9866
5158.0420   0.9864
5158.0647   0.9854
5158.0873   0.9865
5158.1099   0.9866
5158.1326   0.9865
5158.1552   0.9865
5158.1778   0.9870
5158.2004   0.9895
5158.2231   0.9907
5158.2457   0.9910
5158.2683   0.9925
5158.2910   0.9950
5158.3136   0.9977
5158.3362   0.9985
5158.3588   0.9990
5158.3815   1.0005
5158.4041   1.0009
5158.4267   0.9999
5158.4494   0.9996
5158.4720  -1.0009
5158.4946  -1.0009
5158.5173  -1.0002
5158.5399  -1.0003
5158.5625  -1.0003
5158.5851  -1.0000
5158.6078  -1.0002
5158.6304  -1.0010
5158.6530  -1.0012
5158.6757  -1.0020
5158.6983  -1.0012
5158.7209  -1.0001
5158.7436  -1.0007
5158.7662  -1.0018
5158.7888  -1.0018
5158.8114  -1.0003
5158.8341  -1.0000
% 2601-5160839_022  1.0036  69
5159.9656  -0.9982
5159.9882  -0.9973
5160.0109  -0.9976
5160.0335  -0.9985
5160.0561  -0.9981
5160.0787  -0.9986
5160.1014  -0.9990
5160.1240  -0.9994
5160.1466  -0.9997
5160.1693  -1.0008
5160.1919  -1.0011
5160.2145  -1.0006
5160.2372  -1.0002
5160.2598  -1.0000
5160.2824  -0.9998
5160.3050  -0.9988
5160.3277  -0.9985
5160.3503  -0.9987
5160.3729  -0.9991
5160.3956  -0.9981
5160.4182  -0.9984
5160.4408   0.9996
5160.4634   0.9988
5160.4861   0.9988
5160.5087   0.9977
5160.5313   0.9959
5160.5540   0.9949
5160.5766   0.9918
5160.5992   0.9853
5160.6219   0.9791
5160.6445   0.9743
5160.6671   0.9717
5160.6897   0.9688
5160.7124   0.9654
5160.7350   0.9627
5160.7576   0.9612
5160.7803   0.9613
5160.8029   0.9602
5160.8255   0.9596
5160.8482   0.9593
5160.8708   0.9584
5160.8934   0.9578
5160.9160   0.9577
5160.9387   0.9576
5160.9613   0.9575
5160.9839   0.9583
5161.0066   0.9596
5161.0292   0.9615
5161.0518   0.9645
5161.0744   0.9693
5161.0971   0.9746
5161.1197   0.9779
5161.1423   0.9811
5161.1650   0.9842
5161.1876   0.9852
5161.2102  -0.9849
5161.2329  -0.9849
5161.2555  -0.9855
5161.2781  -0.9862
5161.3007  -0.9861
5161.3234  -0.9863
5161.3460  -0.9880
5161.3686  -0.9895
5161.3913  -0.9902
5161.4139  -0.9917
5161.4365  -0.9934
5161.4592  -0.9958
5161.4818  -0.9988
5161.5044  -0.9994
% 2600-5162272_031  1.0045  76
5161.3460  -0.9872
5161.3686  -0.9887
5161.3912  -0.9893
5161.4139  -0.9908
5161.4365  -0.9925
5161.4591  -0.9949
5161.4817  -0.9979
5161.5044  -0.9985
5161.5270  -0.9985
5161.5496  -1.0001
5161.5723  -1.0010
5161.5949  -1.0007
5161.6175  -1.0009
5161.6402  -1.0007
5161.6628  -1.0008
5161.6854  -1.0014
5161.7080  -1.0010
5161.7307  -1.0001
5161.7533  -0.9998
5161.7759  -1.0012
5161.7986  -1.0014
5161.8212   1.0003
5161.8438   0.9994
5161.8664   0.9999
5161.8891   1.0002
5161.9117   1.0005
5161.9343   0.9998
5161.9570   0.9980
5161.9796   0.9943
5162.0022   0.9886
5162.0249   0.9809
5162.0475   0.9731
5162.0701   0.9642
5162.0927   0.9565
5162.1154   0.9506
5162.1380   0.9461
5162.1606   0.9421
5162.1833   0.9385
5162.2059   0.9357
5162.2285   0.9339
5162.2512   0.9328
5162.2738   0.9324
5162.2964   0.9323
5162.3190   0.9329
5162.3417   0.9342
5162.3643   0.9354
5162.3869   0.9372
5162.4096   0.9410
5162.4322   0.9446
5162.4548   0.9478
5162.4774   0.9534
5162.5001   0.9618
5162.5227   0.9699
5162.5453   0.9778
5162.5680   0.9855
5162.5906   0.9915
5162.6132   0.9942
5162.6359   0.9943
5162.6585   0.9955
5162.6811  -0.9951
5162.7037  -0.9945
5162.7264  -0.9949
5162.7490  -0.9948
5162.7716  -0.9932
5162.7943  -0.9912
5162.8169  -0.9911
5162.8395  -0.9901
5162.8622  -0.9890
5162.8848  -0.9897
5162.9074  -0.9888
5162.9300  -0.9878
5162.9527  -0.9870
5162.9753  -0.9859
5162.9979  -0.9867
5163.0206  -0.9875
5163.0432  -0.9877
% 2601-5163015_004  1.0014  54
5162.3869  -0.9401
5162.4096  -0.9439
5162.4322  -0.9475
5162.4548  -0.9508
5162.4774  -0.9564
5162.5001  -0.9647
5162.5227  -0.9729
5162.5453  -0.9808
5162.5680  -0.9885
5162.5906  -0.9946
5162.6132  -0.9973
5162.6359  -0.9974
5162.6585  -0.9986
5162.6811   0.9982
5162.7037   0.9976
5162.7264   0.9980
5162.7490   0.9979
5162.7716   0.9963
5162.7943   0.9943
5162.8169   0.9942
5162.8395   0.9932
5162.8622   0.9921
5162.8848   0.9927
5162.9074   0.9918
5162.9300   0.9908
5162.9527   0.9900
5162.9753   0.9889
5162.9979   0.9897
5163.0206   0.9905
5163.0432   0.9907
5163.0658   0.9917
5163.0884   0.9917
5163.1111   0.9918
5163.1337   0.9929
5163.1563   0.9936
5163.1790   0.9946
5163.2016   0.9964
5163.2242   0.9972
5163.2469   0.9977
5163.2695   0.9994
5163.2921  -0.9993
5163.3147  -0.9983
5163.3374  -0.9971
5163.3600  -0.9956
5163.3826  -0.9931
5163.4053  -0.9911
5163.4279  -0.9899
5163.4505  -0.9887
5163.4732  -0.9866
5163.4958  -0.9849
5163.5184  -0.9831
5163.5410  -0.9825
5163.5637  -0.9823
5163.5863  -0.9832
% 2601-5163572_007  1.0029  63
5162.9753  -0.9874
5162.9979  -0.9882
5163.0205  -0.9890
5163.0432  -0.9892
5163.0658  -0.9902
5163.0884  -0.9902
5163.1111  -0.9903
5163.1337  -0.9914
5163.1563  -0.9921
5163.1789  -0.9931
5163.2016  -0.9949
5163.2242  -0.9957
5163.2468  -0.9962
5163.2695  -0.9979
5163.2921   0.9978
5163.3147   0.9968
5163.3373   0.9956
5163.3600   0.9941
5163.3826   0.9916
5163.4052   0.9896
5163.4279   0.9884
5163.4505   0.9872
5163.4731   0.9851
5163.4958   0.9835
5163.5184   0.9817
5163.5410   0.9810
5163.5636   0.9809
5163.5863   0.9818
5163.6089   0.9817
5163.6315   0.9818
5163.6542   0.9830
5163.6768   0.9832
5163.6994   0.9839
5163.7221   0.9860
5163.7447   0.9871
5163.7673   0.9890
5163.7899   0.9907
5163.8126   0.9930
5163.8352   0.9947
5163.8578   0.9979
5163.8805   0.9997
5163.9031   1.0001
5163.9257   1.0007
5163.9484   1.0002
5163.9710   1.0006
5163.9936  -1.0013
5164.0162  -1.0019
5164.0389  -1.0020
5164.0615  -1.0018
5164.0841  -1.0023
5164.1068  -1.0021
5164.1294  -1.0012
5164.1520  -1.0014
5164.1746  -1.0026
5164.1973  -1.0028
5164.2199  -1.0020
5164.2425  -1.0012
5164.2652  -1.0016
5164.2878  -1.0019
5164.3104  -1.0009
5164.3331  -0.9988
5164.3557  -0.9979
5164.3783  -0.9980
% 2601-5169028_178  0.9932 102
5167.8407  -1.0000
5167.8633  -1.0010
5167.8860  -1.0021
5167.9086  -1.0042
5167.9312  -1.0052
5167.9539  -1.0054
5167.9765  -1.0049
5167.9991  -1.0051
5168.0218  -1.0057
5168.0444  -1.0059
5168.0670  -1.0069
5168.0896  -1.0071
5168.1123  -1.0068
5168.1349  -1.0072
5168.1575  -1.0074
5168.1802  -1.0068
5168.2028  -1.0059
5168.2254  -1.0068
5168.2480  -1.0067
5168.2707  -1.0063
5168.2933  -1.0059
5168.3159  -1.0056
5168.3386  -1.0050
5168.3612  -1.0052
5168.3838  -1.0039
5168.4065  -1.0014
5168.4291  -0.9991
5168.4517   0.9969
5168.4743   0.9956
5168.4970   0.9943
5168.5196   0.9926
5168.5422   0.9914
5168.5649   0.9890
5168.5875   0.9865
5168.6101   0.9838
5168.6328   0.9792
5168.6554   0.9725
5168.6780   0.9611
5168.7006   0.9439
5168.7233   0.9238
5168.7459   0.8986
5168.7685   0.8690
5168.7912   0.8361
5168.8138   0.8012
5168.8364   0.7662
5168.8591   0.7331
5168.8817   0.7020
5168.9043   0.6752
5168.9269   0.6539
5168.9496   0.6376
5168.9722   0.6253
5168.9948   0.6174
5169.0175   0.6124
5169.0401   0.6118
5169.0627   0.6152
5169.0853   0.6216
5169.1080   0.6330
5169.1306   0.6486
5169.1532   0.6684
5169.1759   0.6928
5169.1985   0.7219
5169.2211   0.7550
5169.2438   0.7910
5169.2664   0.8268
5169.2890   0.8609
5169.3116   0.8943
5169.3343   0.9232
5169.3569   0.9460
5169.3795   0.9642
5169.4022   0.9771
5169.4248   0.9855
5169.4474   0.9913
5169.4701   0.9946
5169.4927   0.9962
5169.5153   0.9981
5169.5379   0.9992
5169.5606   0.9993
5169.5832  -0.9995
5169.6058  -1.0002
5169.6285  -1.0003
5169.6511  -1.0002
5169.6737  -1.0009
5169.6963  -1.0014
5169.7190  -1.0019
5169.7416  -1.0019
5169.7642  -1.0018
5169.7869  -1.0015
5169.8095  -1.0016
5169.8321  -1.0011
5169.8548  -1.0010
5169.8774  -1.0001
5169.9000  -0.9982
5169.9226  -0.9968
5169.9453  -0.9953
5169.9679  -0.9930
5169.9905  -0.9917
5170.0132  -0.9912
5170.0358  -0.9902
5170.0584  -0.9892
5170.0811  -0.9880
5170.1037  -0.9875
5170.1263  -0.9883
% 2601-5170105_005  0.9962  64
5169.3796  -0.9613
5169.4022  -0.9742
5169.4248  -0.9825
5169.4474  -0.9884
5169.4701  -0.9916
5169.4927  -0.9932
5169.5153  -0.9951
5169.5380  -0.9962
5169.5606  -0.9963
5169.5832  -0.9965
5169.6058  -0.9972
5169.6285  -0.9973
5169.6511  -0.9972
5169.6737  -0.9979
5169.6964  -0.9984
5169.7190  -0.9989
5169.7416  -0.9989
5169.7643   0.9988
5169.7869   0.9985
5169.8095   0.9986
5169.8321   0.9981
5169.8548   0.9980
5169.8774   0.9971
5169.9000   0.9952
5169.9227   0.9938
5169.9453   0.9923
5169.9679   0.9901
5169.9906   0.9888
5170.0132   0.9883
5170.0358   0.9872
5170.0584   0.9862
5170.0811   0.9850
5170.1037   0.9845
5170.1263   0.9853
5170.1490   0.9866
5170.1716   0.9872
5170.1942   0.9878
5170.2169   0.9885
5170.2395   0.9887
5170.2621   0.9899
5170.2847   0.9916
5170.3074   0.9936
5170.3300   0.9947
5170.3526   0.9962
5170.3753   0.9988
5170.3979   0.9995
5170.4205   0.9998
5170.4431   1.0009
5170.4658   1.0005
5170.4884  -0.9993
5170.5110  -0.9968
5170.5337  -0.9940
5170.5563  -0.9911
5170.5789  -0.9888
5170.6016  -0.9865
5170.6242  -0.9836
5170.6468  -0.9822
5170.6694  -0.9816
5170.6921  -0.9800
5170.7147  -0.9789
5170.7373  -0.9789
5170.7600  -0.9787
5170.7826  -0.9790
5170.8052  -0.9789
% 1200-5172684_126  0.9986  81
5171.6877  -0.9636
5171.7104  -0.9647
5171.7330  -0.9660
5171.7556  -0.9671
5171.7782  -0.9703
5171.8009  -0.9736
5171.8235  -0.9776
5171.8461  -0.9814
5171.8688  -0.9853
5171.8914  -0.9913
5171.9140  -0.9960
5171.9367  -0.9980
5171.9593  -0.9989
5171.9819  -0.9998
5172.0045  -1.0002
5172.0272  -1.0015
5172.0498  -1.0019
5172.0724  -1.0016
5172.0951  -1.0026
5172.1177  -1.0019
5172.1403  -1.0021
5172.1629  -1.0026
5172.1856  -1.0022
5172.2082   1.0027
5172.2308   1.0029
5172.2535   1.0019
5172.2761   1.0002
5172.2987   0.9982
5172.3214   0.9951
5172.3440   0.9872
5172.3666   0.9746
5172.3892   0.9592
5172.4119   0.9387
5172.4345   0.9138
5172.4571   0.8867
5172.4798   0.8586
5172.5024   0.8314
5172.5250   0.8061
5172.5477   0.7843
5172.5703   0.7669
5172.5929   0.7530
5172.6155   0.7427
5172.6382   0.7358
5172.6608   0.7312
5172.6834   0.7286
5172.7061   0.7278
5172.7287   0.7289
5172.7513   0.7321
5172.7739   0.7380
5172.7966   0.7469
5172.8192   0.7602
5172.8418   0.7776
5172.8645   0.7983
5172.8871   0.8225
5172.9097   0.8492
5172.9324   0.8769
5172.9550   0.9029
5172.9776   0.9241
5173.0002   0.9426
5173.0229   0.9565
5173.0455   0.9661
5173.0681   0.9731
5173.0908   0.9773
5173.1134  -0.9792
5173.1360  -0.9800
5173.1587  -0.9816
5173.1813  -0.9841
5173.2039  -0.9854
5173.2265  -0.9874
5173.2492  -0.9905
5173.2718  -0.9938
5173.2944  -0.9956
5173.3171  -0.9958
5173.3397  -0.9966
5173.3623  -0.9988
5173.3850  -1.0000
5173.4076  -1.0002
5173.4302  -1.0006
5173.4528  -1.0011
5173.4755  -1.0011
5173.4981  -1.0010
% 2601-5180312_014  1.0005  73
5179.4949  -0.9899
5179.5176  -0.9903
5179.5402  -0.9899
5179.5628  -0.9898
5179.5855  -0.9913
5179.6081  -0.9926
5179.6307  -0.9925
5179.6533  -0.9924
5179.6760  -0.9933
5179.6986  -0.9951
5179.7212  -0.9960
5179.7439  -0.9974
5179.7665  -0.9991
5179.7891  -0.9989
5179.8117  -0.9994
5179.8344  -1.0002
5179.8570  -1.0005
5179.8796  -1.0003
5179.9023   1.0005
5179.9249   1.0009
5179.9475   1.0002
5179.9702   0.9989
5179.9928   0.9996
5180.0154   0.9981
5180.0380   0.9944
5180.0607   0.9913
5180.0833   0.9877
5180.1059   0.9850
5180.1286   0.9805
5180.1512   0.9762
5180.1738   0.9743
5180.1965   0.9718
5180.2191   0.9693
5180.2417   0.9678
5180.2643   0.9665
5180.2870   0.9649
5180.3096   0.9653
5180.3322   0.9661
5180.3549   0.9664
5180.3775   0.9674
5180.4001   0.9690
5180.4228   0.9698
5180.4454   0.9709
5180.4680   0.9735
5180.4906   0.9770
5180.5133   0.9801
5180.5359   0.9839
5180.5585   0.9885
5180.5812   0.9925
5180.6038   0.9952
5180.6264   0.9977
5180.6490   0.9983
5180.6717   0.9993
5180.6943   0.9997
5180.7169   0.9993
5180.7396  -0.9995
5180.7622  -1.0003
5180.7848  -0.9997
5180.8075  -0.9994
5180.8301  -1.0000
5180.8527  -1.0000
5180.8753  -0.9988
5180.8980  -0.9986
5180.9206  -0.9988
5180.9432  -0.9981
5180.9659  -0.9963
5180.9885  -0.9969
5181.0111  -0.9971
5181.0338  -0.9965
5181.0564  -0.9955
5181.0790  -0.9957
5181.1016  -0.9964
5181.1243  -0.9946
% 1200-5183604_142  1.0021  84
5182.6405  -1.0022
5182.6631  -1.0020
5182.6857  -1.0019
5182.7083  -1.0020
5182.7310  -1.0015
5182.7536  -1.0020
5182.7762  -1.0021
5182.7989  -1.0021
5182.8215  -1.0026
5182.8441  -1.0020
5182.8668  -1.0021
5182.8894  -1.0028
5182.9120  -1.0018
5182.9346  -1.0007
5182.9573  -1.0005
5182.9799  -1.0002
5183.0025  -1.0000
5183.0252  -0.9998
5183.0478  -1.0001
5183.0704  -1.0005
5183.0931  -1.0005
5183.1157  -0.9997
5183.1383   0.9995
5183.1609   0.9989
5183.1836   0.9984
5183.2062   0.9955
5183.2288   0.9903
5183.2515   0.9822
5183.2741   0.9698
5183.2967   0.9538
5183.3194   0.9320
5183.3420   0.9074
5183.3646   0.8786
5183.3872   0.8486
5183.4099   0.8185
5183.4325   0.7881
5183.4551   0.7606
5183.4778   0.7379
5183.5004   0.7192
5183.5230   0.7053
5183.5456   0.6950
5183.5683   0.6881
5183.5909   0.6838
5183.6135   0.6830
5183.6362   0.6854
5183.6588   0.6906
5183.6814   0.6994
5183.7041   0.7117
5183.7267   0.7271
5183.7493   0.7463
5183.7719   0.7693
5183.7946   0.7967
5183.8172   0.8273
5183.8398   0.8582
5183.8625   0.8894
5183.8851   0.9170
5183.9077   0.9399
5183.9304   0.9606
5183.9530   0.9748
5183.9756   0.9839
5183.9982   0.9902
5184.0209   0.9923
5184.0435   0.9934
5184.0661   0.9932
5184.0888  -0.9909
5184.1114  -0.9904
5184.1340  -0.9906
5184.1566  -0.9902
5184.1793  -0.9907
5184.2019  -0.9903
5184.2245  -0.9894
5184.2472  -0.9895
5184.2698  -0.9878
5184.2924  -0.9870
5184.3151  -0.9866
5184.3377  -0.9861
5184.3603  -0.9861
5184.3829  -0.9864
5184.4056  -0.9872
5184.4282  -0.9869
5184.4508  -0.9886
5184.4735  -0.9895
5184.4961  -0.9902
5184.5187  -0.9909
% 2201-5185902_029  0.9975  67
5185.2203  -1.0010
5185.2429  -1.0003
5185.2655  -0.9985
5185.2882  -0.9975
5185.3108  -0.9962
5185.3334  -0.9952
5185.3561  -0.9938
5185.3787  -0.9939
5185.4013  -0.9948
5185.4240  -0.9926
5185.4466  -0.9896
5185.4692  -0.9885
5185.4918  -0.9882
5185.5145  -0.9880
5185.5371  -0.9886
5185.5597   0.9881
5185.5824   0.9864
5185.6050   0.9824
5185.6276   0.9781
5185.6503   0.9722
5185.6729   0.9650
5185.6955   0.9580
5185.7181   0.9539
5185.7408   0.9510
5185.7634   0.9466
5185.7860   0.9450
5185.8087   0.9442
5185.8313   0.9415
5185.8539   0.9412
5185.8765   0.9418
5185.8992   0.9416
5185.9218   0.9424
5185.9444   0.9434
5185.9671   0.9457
5185.9897   0.9465
5186.0123   0.9484
5186.0350   0.9522
5186.0576   0.9552
5186.0802   0.9585
5186.1028   0.9627
5186.1255   0.9690
5186.1481   0.9761
5186.1707   0.9856
5186.1934   0.9920
5186.2160   0.9968
5186.2386   0.9995
5186.2613   0.9997
5186.2839   1.0001
5186.3065   1.0004
5186.3291  -1.0015
5186.3518  -1.0018
5186.3744  -1.0013
5186.3970  -1.0016
5186.4197  -1.0019
5186.4423  -1.0025
5186.4649  -1.0017
5186.4875  -1.0005
5186.5102  -1.0018
5186.5328  -1.0015
5186.5554  -1.0002
5186.5781  -1.0005
5186.6007  -0.9995
5186.6233  -0.9988
5186.6460  -0.9973
5186.6686  -0.9948
5186.6912  -0.9931
5186.7138  -0.9926
% 2601-5186867_007  1.0036  64
5186.1934  -0.9859
5186.2160  -0.9907
5186.2386  -0.9934
5186.2613  -0.9936
5186.2839  -0.9940
5186.3065  -0.9943
5186.3292  -0.9954
5186.3518  -0.9957
5186.3744  -0.9952
5186.3971  -0.9955
5186.4197  -0.9958
5186.4423  -0.9964
5186.4649  -0.9956
5186.4876  -0.9944
5186.5102   0.9957
5186.5328   0.9954
5186.5555   0.9941
5186.5781   0.9944
5186.6007   0.9934
5186.6234   0.9927
5186.6460   0.9912
5186.6686   0.9887
5186.6912   0.9870
5186.7139   0.9866
5186.7365   0.9856
5186.7591   0.9843
5186.7818   0.9841
5186.8044   0.9837
5186.8270   0.9842
5186.8497   0.9844
5186.8723   0.9840
5186.8949   0.9846
5186.9175   0.9851
5186.9402   0.9847
5186.9628   0.9867
5186.9854   0.9884
5187.0081   0.9884
5187.0307   0.9896
5187.0533   0.9922
5187.0759   0.9931
5187.0986   0.9945
5187.1212   0.9976
5187.1438   0.9996
5187.1665   1.0000
5187.1891   1.0006
5187.2117   1.0003
5187.2344   0.9997
5187.2570  -0.9998
5187.2796  -0.9997
5187.3022  -1.0000
5187.3249  -0.9995
5187.3475  -0.9986
5187.3701  -0.9987
5187.3928  -0.9980
5187.4154  -0.9980
5187.4380  -0.9989
5187.4607  -0.9994
5187.4833  -0.9997
5187.5059  -0.9992
5187.5285  -0.9992
5187.5512  -0.9994
5187.5738  -0.9988
5187.5964  -0.9980
5187.6191  -0.9980
% 2201-5188687_056  1.0050  84
5187.7489  -0.9966
5187.7717  -0.9957
5187.7946  -0.9965
5187.8174  -0.9973
5187.8402  -0.9964
5187.8631  -0.9961
5187.8859  -0.9973
5187.9087  -0.9980
5187.9316  -0.9977
5187.9544  -0.9973
5187.9773  -0.9972
5188.0001  -0.9969
5188.0229  -0.9968
5188.0458  -0.9966
5188.0686  -0.9965
5188.0914  -0.9961
5188.1143  -0.9973
5188.1371  -0.9992
5188.1600  -0.9989
5188.1828  -0.9991
5188.2056  -0.9997
5188.2285   0.9991
5188.2513   0.9991
5188.2742   0.9990
5188.2970   0.9994
5188.3198   0.9998
5188.3427   0.9981
5188.3655   0.9940
5188.3883   0.9864
5188.4112   0.9776
5188.4340   0.9657
5188.4569   0.9497
5188.4797   0.9342
5188.5025   0.9222
5188.5254   0.9119
5188.5482   0.9028
5188.5710   0.8946
5188.5939   0.8885
5188.6167   0.8851
5188.6396   0.8820
5188.6624   0.8797
5188.6852   0.8781
5188.7081   0.8778
5188.7309   0.8769
5188.7538   0.8792
5188.7766   0.8833
5188.7994   0.8858
5188.8223   0.8899
5188.8451   0.8969
5188.8679   0.9062
5188.8908   0.9174
5188.9136   0.9302
5188.9365   0.9458
5188.9593   0.9623
5188.9821   0.9753
5189.0050   0.9847
5189.0278   0.9910
5189.0506   0.9947
5189.0735   0.9970
5189.0963   0.9980
5189.1192   0.9983
5189.1420   0.9992
5189.1648   0.9998
5189.1877  -0.9990
5189.2105  -0.9985
5189.2334  -0.9999
5189.2562  -1.0004
5189.2790  -0.9997
5189.3019  -1.0000
5189.3247  -0.9995
5189.3475  -1.0000
5189.3704  -1.0012
5189.3932  -1.0003
5189.4161  -0.9997
5189.4389  -0.9998
5189.4617  -0.9996
5189.4846  -0.9979
5189.5074  -0.9980
5189.5302  -0.9971
5189.5531  -0.9961
5189.5759  -0.9969
5189.5988  -0.9971
5189.6216  -0.9971
5189.6444  -0.9965
% 2600-5191454_030  0.9992  69
5190.7178  -0.9956
5190.7406  -0.9958
5190.7635  -0.9963
5190.7863  -0.9958
5190.8091  -0.9952
5190.8320  -0.9940
5190.8548  -0.9950
5190.8777  -0.9950
5190.9005  -0.9946
5190.9233  -0.9954
5190.9462  -0.9970
5190.9690  -0.9973
5190.9919  -0.9975
5191.0147  -0.9983
5191.0375  -0.9986
5191.0604  -0.9990
5191.0832  -1.0001
5191.1060   1.0006
5191.1289   0.9997
5191.1517   0.9972
5191.1746   0.9929
5191.1974   0.9871
5191.2202   0.9794
5191.2431   0.9715
5191.2659   0.9649
5191.2887   0.9596
5191.3116   0.9546
5191.3344   0.9494
5191.3573   0.9461
5191.3801   0.9432
5191.4029   0.9385
5191.4258   0.9353
5191.4486   0.9343
5191.4714   0.9335
5191.4943   0.9344
5191.5171   0.9345
5191.5400   0.9355
5191.5628   0.9366
5191.5856   0.9377
5191.6085   0.9403
5191.6313   0.9441
5191.6542   0.9511
5191.6770   0.9574
5191.6998   0.9656
5191.7227   0.9751
5191.7455   0.9822
5191.7683   0.9872
5191.7912   0.9910
5191.8140   0.9928
5191.8369   0.9942
5191.8597   0.9963
5191.8825   0.9981
5191.9054  -1.0000
5191.9282  -1.0010
5191.9510  -1.0008
5191.9739  -1.0013
5191.9967  -1.0007
5192.0196  -0.9981
5192.0424  -0.9943
5192.0652  -0.9897
5192.0881  -0.9823
5192.1109  -0.9730
5192.1338  -0.9643
5192.1566  -0.9565
5192.1794  -0.9500
5192.2023  -0.9445
5192.2251  -0.9407
5192.2479  -0.9383
5192.2708  -0.9365
% 2600-5192343_036  0.9996  63
5191.5628  -0.9363
5191.5856  -0.9374
5191.6084  -0.9399
5191.6313  -0.9437
5191.6541  -0.9507
5191.6770  -0.9570
5191.6998  -0.9652
5191.7226  -0.9747
5191.7455  -0.9818
5191.7683  -0.9868
5191.7911  -0.9906
5191.8140  -0.9924
5191.8368  -0.9938
5191.8597  -0.9959
5191.8825  -0.9977
5191.9053  -0.9996
5191.9282  -1.0006
5191.9510  -1.0004
5191.9738   1.0009
5191.9967   1.0003
5192.0195   0.9977
5192.0424   0.9939
5192.0652   0.9893
5192.0880   0.9819
5192.1109   0.9726
5192.1337   0.9639
5192.1566   0.9561
5192.1794   0.9496
5192.2022   0.9441
5192.2251   0.9404
5192.2479   0.9379
5192.2707   0.9361
5192.2936   0.9348
5192.3164   0.9330
5192.3393   0.9310
5192.3621   0.9295
5192.3849   0.9276
5192.4078   0.9281
5192.4306   0.9287
5192.4534   0.9290
5192.4763   0.9307
5192.4991   0.9333
5192.5220   0.9359
5192.5448   0.9410
5192.5676   0.9482
5192.5905   0.9557
5192.6133   0.9636
5192.6362   0.9709
5192.6590   0.9769
5192.6818   0.9790
5192.7047  -0.9801
5192.7275  -0.9800
5192.7503  -0.9794
5192.7732  -0.9787
5192.7960  -0.9782
5192.8189  -0.9778
5192.8417  -0.9775
5192.8645  -0.9789
5192.8874  -0.9806
5192.9102  -0.9811
5192.9330  -0.9820
5192.9559  -0.9828
5192.9787  -0.9839
% 2601-5193733_005  1.0021  60
5193.0016  -0.9838
5193.0245  -0.9867
5193.0473  -0.9888
5193.0701  -0.9896
5193.0930  -0.9900
5193.1158  -0.9904
5193.1387  -0.9917
5193.1615  -0.9932
5193.1843  -0.9946
5193.2072  -0.9953
5193.2300  -0.9960
5193.2528  -0.9974
5193.2757  -0.9981
5193.2985  -0.9988
5193.3214  -0.9992
5193.3442  -1.0009
5193.3670  -1.0003
5193.3899   0.9988
5193.4127   0.9992
5193.4356   1.0003
5193.4584   1.0001
5193.4812   0.9976
5193.5041   0.9963
5193.5269   0.9954
5193.5497   0.9946
5193.5726   0.9931
5193.5954   0.9922
5193.6183   0.9910
5193.6411   0.9886
5193.6639   0.9883
5193.6868   0.9893
5193.7096   0.9893
5193.7324   0.9889
5193.7553   0.9888
5193.7781   0.9886
5193.8010   0.9886
5193.8238   0.9890
5193.8466   0.9894
5193.8695   0.9894
5193.8923   0.9904
5193.9152   0.9919
5193.9380   0.9923
5193.9608   0.9932
5193.9837   0.9948
5194.0065   0.9972
5194.0293   0.9986
5194.0522   0.9984
5194.0750  -0.9983
5194.0979  -0.9985
5194.1207  -0.9972
5194.1435  -0.9958
5194.1664  -0.9941
5194.1892  -0.9925
5194.2120  -0.9922
5194.2349  -0.9903
5194.2577  -0.9895
5194.2806  -0.9881
5194.3034  -0.9877
5194.3262  -0.9883
5194.3491  -0.9887
% 2601-5194381_005  1.0007  49
5193.7324  -0.9903
5193.7552  -0.9902
5193.7781  -0.9900
5193.8009  -0.9900
5193.8238  -0.9904
5193.8466  -0.9908
5193.8694  -0.9908
5193.8923  -0.9918
5193.9151  -0.9933
5193.9380  -0.9937
5193.9608  -0.9946
5193.9836  -0.9962
5194.0065  -0.9986
5194.0293  -1.0000
5194.0521   0.9998
5194.0750   0.9997
5194.0978   0.9999
5194.1207   0.9986
5194.1435   0.9972
5194.1663   0.9955
5194.1892   0.9939
5194.2120   0.9936
5194.2348   0.9917
5194.2577   0.9909
5194.2805   0.9895
5194.3034   0.9891
5194.3262   0.9897
5194.3490   0.9901
5194.3719   0.9895
5194.3947   0.9889
5194.4175   0.9892
5194.4404   0.9888
5194.4632   0.9898
5194.4861   0.9908
5194.5089   0.9921
5194.5317   0.9926
5194.5546   0.9933
5194.5774   0.9942
5194.6003   0.9952
5194.6231  -0.9941
5194.6459  -0.9919
5194.6688  -0.9898
5194.6916  -0.9864
5194.7144  -0.9814
5194.7373  -0.9765
5194.7601  -0.9730
5194.7830  -0.9710
5194.8058  -0.9684
5194.8286  -0.9657
% 2601-5197568_102  1.0020  91
5196.5643  -0.9932
5196.5871  -0.9947
5196.6100  -0.9951
5196.6328  -0.9958
5196.6556  -0.9980
5196.6785  -0.9996
5196.7013  -0.9998
5196.7242  -1.0010
5196.7470  -1.0019
5196.7698  -1.0017
5196.7927  -1.0024
5196.8155  -1.0030
5196.8383  -1.0026
5196.8612  -1.0034
5196.8840  -1.0039
5196.9069  -1.0028
5196.9297  -1.0019
5196.9525  -1.0020
5196.9754  -1.0031
5196.9982  -1.0025
5197.0210  -1.0020
5197.0439  -1.0023
5197.0667   1.0022
5197.0896   1.0014
5197.1124   0.9999
5197.1352   1.0017
5197.1581   1.0011
5197.1809   0.9983
5197.2038   0.9955
5197.2266   0.9906
5197.2494   0.9794
5197.2723   0.9651
5197.2951   0.9461
5197.3179   0.9252
5197.3408   0.9014
5197.3636   0.8752
5197.3865   0.8505
5197.4093   0.8289
5197.4321   0.8122
5197.4550   0.7996
5197.4778   0.7890
5197.5006   0.7806
5197.5235   0.7749
5197.5463   0.7703
5197.5692   0.7682
5197.5920   0.7698
5197.6148   0.7735
5197.6377   0.7786
5197.6605   0.7857
5197.6834   0.7957
5197.7062   0.8091
5197.7290   0.8257
5197.7519   0.8460
5197.7747   0.8685
5197.7975   0.8926
5197.8204   0.9170
5197.8432   0.9404
5197.8661   0.9596
5197.8889   0.9747
5197.9117   0.9866
5197.9346   0.9929
5197.9574   0.9963
5197.9802   0.9983
5198.0031   0.9987
5198.0259   0.9999
5198.0488   1.0004
5198.0716   1.0006
5198.0944   0.9998
5198.1173  -0.9986
5198.1401  -0.9992
5198.1630  -0.9998
5198.1858  -1.0012
5198.2086  -1.0020
5198.2315  -1.0011
5198.2543  -1.0013
5198.2771  -1.0012
5198.3000  -1.0013
5198.3228  -1.0018
5198.3457  -1.0017
5198.3685  -1.0002
5198.3913  -1.0017
5198.4142  -1.0028
5198.4370  -1.0004
5198.4598  -0.9968
5198.4827  -0.9967
5198.5055  -0.9956
5198.5284  -0.9942
5198.5512  -0.9928
5198.5740  -0.9922
5198.5969  -0.9912
5198.6197  -0.9906
% 2601-5199119_018  1.0005  61
5198.5512  -0.9943
5198.5741  -0.9937
5198.5969  -0.9927
5198.6198  -0.9921
5198.6426  -0.9920
5198.6654  -0.9913
5198.6883  -0.9904
5198.7111  -0.9908
5198.7339  -0.9917
5198.7568  -0.9911
5198.7796  -0.9900
5198.8025  -0.9907
5198.8253  -0.9903
5198.8481   0.9878
5198.8710   0.9843
5198.8938   0.9804
5198.9166   0.9760
5198.9395   0.9729
5198.9623   0.9711
5198.9852   0.9688
5199.0080   0.9664
5199.0308   0.9649
5199.0537   0.9642
5199.0765   0.9632
5199.0994   0.9620
5199.1222   0.9617
5199.1450   0.9616
5199.1679   0.9619
5199.1907   0.9628
5199.2135   0.9640
5199.2364   0.9658
5199.2592   0.9683
5199.2821   0.9706
5199.3049   0.9740
5199.3277   0.9779
5199.3506   0.9820
5199.3734   0.9879
5199.3962   0.9933
5199.4191   0.9969
5199.4419   0.9984
5199.4648   0.9999
5199.4876   1.0002
5199.5104   1.0002
5199.5333  -1.0006
5199.5561  -0.9992
5199.5790  -0.9991
5199.6018  -1.0006
5199.6246  -1.0005
5199.6475  -1.0007
5199.6703  -1.0005
5199.6931  -0.9993
5199.7160  -0.9980
5199.7388  -0.9991
5199.7617  -1.0004
5199.7845  -1.0003
5199.8073  -1.0008
5199.8302  -0.9997
5199.8530  -0.9990
5199.8758  -1.0001
5199.8987  -1.0001
5199.9215  -0.9997
% 2400-5204498_023  1.0031  66
5203.8953  -0.9704
5203.9182  -0.9738
5203.9410  -0.9765
5203.9639  -0.9785
5203.9867  -0.9794
5204.0095  -0.9798
5204.0324  -0.9806
5204.0552  -0.9818
5204.0781  -0.9835
5204.1009  -0.9836
5204.1237  -0.9845
5204.1466  -0.9863
5204.1694  -0.9879
5204.1922  -0.9900
5204.2151   0.9899
5204.2379   0.9872
5204.2608   0.9813
5204.2836   0.9746
5204.3064   0.9702
5204.3293   0.9661
5204.3521   0.9627
5204.3749   0.9602
5204.3978   0.9582
5204.4206   0.9564
5204.4435   0.9549
5204.4663   0.9543
5204.4891   0.9543
5204.5120   0.9537
5204.5348   0.9536
5204.5576   0.9542
5204.5805   0.9545
5204.6033   0.9564
5204.6262   0.9588
5204.6490   0.9604
5204.6718   0.9624
5204.6947   0.9650
5204.7175   0.9693
5204.7404   0.9743
5204.7632   0.9794
5204.7860   0.9858
5204.8089   0.9919
5204.8317   0.9961
5204.8545   0.9983
5204.8774   1.0001
5204.9002   1.0003
5204.9231   0.9994
5204.9459   0.9990
5204.9687  -0.9997
5204.9916  -1.0005
5205.0144  -0.9999
5205.0372  -0.9997
5205.0601  -1.0004
5205.0829  -0.9989
5205.1058  -0.9991
5205.1286  -1.0005
5205.1514  -1.0002
5205.1743  -0.9991
5205.1971  -0.9975
5205.2200  -0.9978
5205.2428  -0.9997
5205.2656  -0.9999
5205.2885  -0.9995
5205.3113  -0.9987
5205.3341  -0.9991
5205.3570  -0.9985
5205.3798  -0.9975
% 2201-5211530_010  1.0010  67
5210.8381  -0.9765
5210.8610  -0.9778
5210.8838  -0.9781
5210.9066  -0.9790
5210.9295  -0.9802
5210.9523  -0.9808
5210.9752  -0.9817
5210.9980  -0.9821
5211.0208  -0.9831
5211.0437  -0.9847
5211.0665  -0.9876
5211.0893  -0.9895
5211.1122  -0.9918
5211.1350  -0.9956
5211.1579  -0.9990
5211.1807  -1.0000
5211.2035   0.9998
5211.2264   0.9989
5211.2492   0.9976
5211.2721   0.9955
5211.2949   0.9921
5211.3177   0.9886
5211.3406   0.9858
5211.3634   0.9834
5211.3862   0.9828
5211.4091   0.9829
5211.4319   0.9822
5211.4548   0.9808
5211.4776   0.9795
5211.5004   0.9797
5211.5233   0.9797
5211.5461   0.9794
5211.5689   0.9791
5211.5918   0.9803
5211.6146   0.9801
5211.6375   0.9802
5211.6603   0.9805
5211.6831   0.9813
5211.7060   0.9830
5211.7288   0.9846
5211.7517   0.9870
5211.7745   0.9901
5211.7973   0.9927
5211.8202   0.9950
5211.8430   0.9974
5211.8658   0.9987
5211.8887   0.9990
5211.9115   0.9999
5211.9344   1.0002
5211.9572  -1.0003
5211.9800  -0.9999
5212.0029  -0.9989
5212.0257  -0.9995
5212.0485  -1.0002
5212.0714  -1.0000
5212.0942  -1.0003
5212.1171  -0.9988
5212.1399  -0.9988
5212.1627  -0.9994
5212.1856  -0.9997
5212.2084  -0.9988
5212.2313  -0.9986
5212.2541  -0.9986
5212.2769  -0.9975
5212.2998  -0.9974
5212.3226  -0.9973
5212.3454  -0.9970
% 2601-5218841_011  1.0009  62
5218.2605  -0.9830
5218.2833  -0.9829
5218.3062  -0.9834
5218.3290  -0.9841
5218.3518  -0.9836
5218.3747  -0.9836
5218.3975  -0.9842
5218.4203  -0.9866
5218.4432  -0.9884
5218.4660  -0.9895
5218.4889  -0.9902
5218.5117  -0.9906
5218.5345  -0.9910
5218.5574   0.9902
5218.5802   0.9894
5218.6031   0.9887
5218.6259   0.9866
5218.6487   0.9839
5218.6716   0.9820
5218.6944   0.9813
5218.7172   0.9802
5218.7401   0.9786
5218.7629   0.9775
5218.7858   0.9770
5218.8086   0.9761
5218.8314   0.9759
5218.8543   0.9751
5218.8771   0.9755
5218.8999   0.9757
5218.9228   0.9774
5218.9456   0.9784
5218.9685   0.9793
5218.9913   0.9811
5219.0141   0.9833
5219.0370   0.9858
5219.0598   0.9878
5219.0827   0.9911
5219.1055   0.9951
5219.1283   0.9969
5219.1512   0.9989
5219.1740   1.0000
5219.1968   0.9998
5219.2197   1.0010
5219.2425   1.0018
5219.2654  -1.0009
5219.2882  -1.0018
5219.3110  -1.0029
5219.3339  -1.0017
5219.3567  -1.0011
5219.3795  -1.0003
5219.4024  -1.0007
5219.4252  -1.0011
5219.4481  -1.0005
5219.4709  -0.9996
5219.4937  -0.9991
5219.5166  -0.9988
5219.5394  -0.9996
5219.5623  -0.9994
5219.5851  -0.9987
5219.6079  -0.9975
5219.6308  -0.9973
5219.6536  -0.9972
% 2601-5222351_007  1.0018  71
5221.6405  -0.9931
5221.6633  -0.9925
5221.6862  -0.9929
5221.7090  -0.9935
5221.7319  -0.9934
5221.7547  -0.9939
5221.7775  -0.9961
5221.8004  -0.9959
5221.8232  -0.9947
5221.8461  -0.9949
5221.8689  -0.9959
5221.8917  -0.9975
5221.9146  -0.9977
5221.9374  -0.9982
5221.9602  -1.0001
5221.9831  -1.0010
5222.0059   1.0008
5222.0288   1.0005
5222.0516   0.9992
5222.0744   0.9978
5222.0973   0.9978
5222.1201   0.9961
5222.1429   0.9927
5222.1658   0.9905
5222.1886   0.9889
5222.2115   0.9877
5222.2343   0.9871
5222.2571   0.9867
5222.2800   0.9866
5222.3028   0.9855
5222.3257   0.9843
5222.3485   0.9837
5222.3713   0.9827
5222.3942   0.9835
5222.4170   0.9840
5222.4398   0.9847
5222.4627   0.9860
5222.4855   0.9870
5222.5084   0.9867
5222.5312   0.9875
5222.5540   0.9893
5222.5769   0.9920
5222.5997   0.9934
5222.6225   0.9955
5222.6454   0.9972
5222.6682   0.9982
5222.6911   0.9995
5222.7139   0.9997
5222.7367   1.0005
5222.7596   0.9995
5222.7824   0.9996
5222.8053   1.0003
5222.8281  -1.0010
5222.8509  -1.0009
5222.8738  -1.0014
5222.8966  -1.0005
5222.9194  -0.9990
5222.9423  -0.9983
5222.9651  -0.9968
5222.9880  -0.9940
5223.0108  -0.9921
5223.0336  -0.9891
5223.0565  -0.9853
5223.0793  -0.9822
5223.1021  -0.9809
5223.1250  -0.9788
5223.1478  -0.9758
5223.1707  -0.9747
5223.1935  -0.9738
5223.2163  -0.9738
5223.2392  -0.9738
% 2601-5223804_003  0.9976  49
5223.2848  -0.9772
5223.3076  -0.9785
5223.3305  -0.9797
5223.3533  -0.9802
5223.3762  -0.9822
5223.3990  -0.9840
5223.4218  -0.9861
5223.4447  -0.9896
5223.4675  -0.9926
5223.4903  -0.9947
5223.5132  -0.9975
5223.5360  -0.9992
5223.5589  -0.9990
5223.5817   0.9990
5223.6045   0.9989
5223.6274   0.9975
5223.6502   0.9955
5223.6730   0.9948
5223.6959   0.9935
5223.7187   0.9932
5223.7416   0.9935
5223.7644   0.9929
5223.7872   0.9920
5223.8101   0.9910
5223.8329   0.9912
5223.8558   0.9915
5223.8786   0.9912
5223.9014   0.9907
5223.9243   0.9911
5223.9471   0.9923
5223.9699   0.9932
5223.9928   0.9941
5224.0156   0.9948
5224.0385   0.9958
5224.0613   0.9971
5224.0841   0.9995
5224.1070   1.0007
5224.1298  -1.0001
5224.1526  -0.9997
5224.1755  -0.9981
5224.1983  -0.9972
5224.2212  -0.9968
5224.2440  -0.9955
5224.2668  -0.9936
5224.2897  -0.9943
5224.3125  -0.9937
5224.3354  -0.9929
5224.3582  -0.9921
5224.3810  -0.9913
% 2601-5224404_003  0.9978  56
5223.8101  -0.9908
5223.8329  -0.9910
5223.8558  -0.9913
5223.8786  -0.9910
5223.9014  -0.9905
5223.9243  -0.9909
5223.9471  -0.9921
5223.9700  -0.9930
5223.9928  -0.9939
5224.0156  -0.9946
5224.0385  -0.9956
5224.0613  -0.9969
5224.0841  -0.9993
5224.1070   1.0005
5224.1298   0.9999
5224.1527   0.9995
5224.1755   0.9979
5224.1983   0.9970
5224.2212   0.9966
5224.2440   0.9953
5224.2668   0.9934
5224.2897   0.9941
5224.3125   0.9935
5224.3354   0.9927
5224.3582   0.9919
5224.3810   0.9911
5224.4039   0.9908
5224.4267   0.9922
5224.4496   0.9919
5224.4724   0.9922
5224.4952   0.9935
5224.5181   0.9953
5224.5409   0.9955
5224.5637   0.9951
5224.5866   0.9962
5224.6094   0.9972
5224.6323   0.9987
5224.6551   0.9996
5224.6779   1.0002
5224.7008   1.0004
5224.7236   1.0001
5224.7464  -1.0005
5224.7693  -0.9993
5224.7921  -0.9986
5224.8150  -0.9991
5224.8378  -0.9985
5224.8606  -0.9965
5224.8835  -0.9963
5224.9063  -0.9966
5224.9291  -0.9961
5224.9520  -0.9933
5224.9748  -0.9910
5224.9977  -0.9889
5225.0205  -0.9856
5225.0433  -0.9833
5225.0662  -0.9810
% 2601-5231059_003  1.0047  57
5230.3874  -0.9991
5230.4103  -1.0000
5230.4331  -0.9996
5230.4560  -0.9985
5230.4788  -0.9995
5230.5016  -0.9999
5230.5245  -0.9997
5230.5473  -1.0008
5230.5701  -0.9994
5230.5930  -0.9990
5230.6158  -1.0007
5230.6387  -1.0015
5230.6615  -1.0003
5230.6843  -1.0004
5230.7072  -1.0006
5230.7300   1.0000
5230.7528   0.9989
5230.7757   0.9980
5230.7985   0.9972
5230.8214   0.9968
5230.8442   0.9962
5230.8670   0.9963
5230.8899   0.9954
5230.9127   0.9946
5230.9356   0.9943
5230.9584   0.9928
5230.9812   0.9931
5231.0041   0.9931
5231.0269   0.9932
5231.0497   0.9938
5231.0726   0.9939
5231.0954   0.9937
5231.1183   0.9932
5231.1411   0.9939
5231.1639   0.9943
5231.1868   0.9941
5231.2096   0.9954
5231.2324   0.9961
5231.2553   0.9967
5231.2781   0.9981
5231.3010   0.9984
5231.3238   0.9979
5231.3466   0.9982
5231.3695  -0.9989
5231.3923  -0.9994
5231.4152  -0.9996
5231.4380  -0.9987
5231.4608  -0.9984
5231.4837  -0.9996
5231.5065  -0.9988
5231.5293  -0.9983
5231.5522  -0.9993
5231.5750  -0.9976
5231.5979  -0.9980
5231.6207  -0.9977
5231.6435  -0.9963
5231.6664  -0.9957
% 2601-5231911_004  1.0034  60
5231.0726  -0.9952
5231.0954  -0.9950
5231.1183  -0.9945
5231.1411  -0.9952
5231.1639  -0.9956
5231.1868  -0.9954
5231.2096  -0.9967
5231.2325  -0.9974
5231.2553  -0.9980
5231.2781  -0.9994
5231.3010  -0.9997
5231.3238  -0.9992
5231.3466  -0.9995
5231.3695  -1.0002
5231.3923  -1.0007
5231.4152  -1.0009
5231.4380  -1.0000
5231.4608  -0.9997
5231.4837   1.0009
5231.5065   1.0001
5231.5293   0.9996
5231.5522   1.0006
5231.5750   0.9989
5231.5979   0.9993
5231.6207   0.9990
5231.6435   0.9976
5231.6664   0.9970
5231.6892   0.9963
5231.7121   0.9949
5231.7349   0.9937
5231.7577   0.9931
5231.7806   0.9921
5231.8034   0.9921
5231.8262   0.9918
5231.8491   0.9909
5231.8719   0.9905
5231.8948   0.9902
5231.9176   0.9909
5231.9404   0.9906
5231.9633   0.9912
5231.9861   0.9913
5232.0089   0.9909
5232.0318   0.9918
5232.0546   0.9934
5232.0775   0.9947
5232.1003   0.9960
5232.1231   0.9957
5232.1460   0.9974
5232.1688  -0.9983
5232.1916  -0.9964
5232.2145  -0.9937
5232.2373  -0.9895
5232.2602  -0.9849
5232.2830  -0.9813
5232.3058  -0.9764
5232.3287  -0.9721
5232.3515  -0.9688
5232.3744  -0.9663
5232.3972  -0.9643
5232.4200  -0.9631
% 2601-5234623_111  1.0055  77
5233.7675  -1.0010
5233.7903  -1.0010
5233.8131  -1.0010
5233.8360  -1.0014
5233.8588  -1.0008
5233.8817  -1.0016
5233.9045  -1.0015
5233.9273  -1.0003
5233.9502  -1.0006
5233.9730  -1.0001
5233.9959  -0.9988
5234.0187  -0.9971
5234.0415  -0.9943
5234.0644  -0.9909
5234.0872  -0.9869
5234.1100  -0.9844
5234.1329  -0.9827
5234.1557  -0.9814
5234.1786  -0.9793
5234.2014   0.9786
5234.2242   0.9766
5234.2471   0.9728
5234.2699   0.9688
5234.2927   0.9611
5234.3156   0.9479
5234.3384   0.9310
5234.3613   0.9112
5234.3841   0.8887
5234.4069   0.8645
5234.4298   0.8415
5234.4526   0.8208
5234.4755   0.8046
5234.4983   0.7917
5234.5211   0.7819
5234.5440   0.7740
5234.5668   0.7705
5234.5896   0.7682
5234.6125   0.7662
5234.6353   0.7671
5234.6582   0.7690
5234.6810   0.7725
5234.7038   0.7798
5234.7267   0.7896
5234.7495   0.7993
5234.7723   0.8121
5234.7952   0.8284
5234.8180   0.8494
5234.8409   0.8753
5234.8637   0.9022
5234.8865   0.9270
5234.9094   0.9483
5234.9322   0.9668
5234.9551   0.9810
5234.9779   0.9900
5235.0007   0.9960
5235.0236   0.9984
5235.0464   0.9992
5235.0692  -0.9994
5235.0921  -0.9983
5235.1149  -0.9979
5235.1378  -0.9970
5235.1606  -0.9954
5235.1834  -0.9942
5235.2063  -0.9927
5235.2291  -0.9917
5235.2519  -0.9917
5235.2748  -0.9915
5235.2976  -0.9912
5235.3205  -0.9901
5235.3433  -0.9895
5235.3661  -0.9888
5235.3890  -0.9889
5235.4118  -0.9897
5235.4347  -0.9901
5235.4575  -0.9900
5235.4803  -0.9900
5235.5032  -0.9905
% 2601-5236621_004  1.0061  66
5235.7537  -0.9937
5235.7768  -0.9953
5235.7998  -0.9968
5235.8229  -0.9967
5235.8459  -0.9968
5235.8690  -0.9968
5235.8920  -0.9980
5235.9151  -0.9985
5235.9381  -0.9980
5235.9612  -0.9987
5235.9842  -0.9984
5236.0073  -0.9975
5236.0303  -0.9983
5236.0534  -0.9980
5236.0764  -0.9973
5236.0995  -0.9993
5236.1225  -0.9999
5236.1456  -0.9996
5236.1686   0.9998
5236.1917   0.9989
5236.2147   0.9996
5236.2378   1.0001
5236.2608   0.9994
5236.2839   0.9987
5236.3069   0.9983
5236.3300   0.9975
5236.3530   0.9960
5236.3761   0.9949
5236.3991   0.9945
5236.4222   0.9952
5236.4452   0.9940
5236.4683   0.9917
5236.4913   0.9911
5236.5144   0.9908
5236.5374   0.9907
5236.5605   0.9905
5236.5835   0.9897
5236.6066   0.9896
5236.6296   0.9906
5236.6527   0.9908
5236.6757   0.9919
5236.6988   0.9933
5236.7218   0.9934
5236.7449   0.9936
5236.7679   0.9949
5236.7910   0.9959
5236.8140   0.9960
5236.8371   0.9983
5236.8601   0.9996
5236.8832   0.9998
5236.9062   1.0001
5236.9293  -0.9998
5236.9523  -0.9998
5236.9754  -0.9981
5236.9984  -0.9923
5237.0215  -0.9829
5237.0445  -0.9696
5237.0676  -0.9526
5237.0906  -0.9331
5237.1137  -0.9135
5237.1367  -0.8958
5237.1598  -0.8799
5237.1828  -0.8675
5237.2059  -0.8592
5237.2289  -0.8529
5237.2520  -0.8487
% 2401-5237328_072  1.0064  66
5236.5375  -0.9904
5236.5605  -0.9902
5236.5836  -0.9894
5236.6066  -0.9893
5236.6297  -0.9903
5236.6527  -0.9905
5236.6758  -0.9916
5236.6988  -0.9930
5236.7219  -0.9931
5236.7449  -0.9933
5236.7680  -0.9946
5236.7910  -0.9956
5236.8141  -0.9957
5236.8371  -0.9980
5236.8602  -0.9993
5236.8832  -0.9995
5236.9063  -0.9998
5236.9293   0.9995
5236.9524   0.9995
5236.9754   0.9978
5236.9985   0.9920
5237.0215   0.9826
5237.0446   0.9693
5237.0676   0.9523
5237.0907   0.9328
5237.1137   0.9133
5237.1368   0.8956
5237.1598   0.8797
5237.1829   0.8672
5237.2059   0.8589
5237.2290   0.8526
5237.2520   0.8485
5237.2751   0.8439
5237.2981   0.8407
5237.3212   0.8398
5237.3442   0.8411
5237.3673   0.8435
5237.3903   0.8465
5237.4134   0.8504
5237.4364   0.8559
5237.4595   0.8653
5237.4825   0.8758
5237.5056   0.8886
5237.5286   0.9048
5237.5517   0.9236
5237.5747   0.9432
5237.5978   0.9607
5237.6208   0.9748
5237.6439   0.9854
5237.6669   0.9902
5237.6900  -0.9909
5237.7130  -0.9887
5237.7361  -0.9841
5237.7591  -0.9806
5237.7822  -0.9772
5237.8052  -0.9742
5237.8283  -0.9714
5237.8513  -0.9677
5237.8744  -0.9650
5237.8974  -0.9643
5237.9205  -0.9643
5237.9435  -0.9625
5237.9666  -0.9604
5237.9896  -0.9613
5238.0127  -0.9622
5238.0357  -0.9625
% 2601-5237949_014  1.0029  59
5237.3903  -0.8494
5237.4133  -0.8533
5237.4364  -0.8589
5237.4594  -0.8683
5237.4825  -0.8789
5237.5055  -0.8917
5237.5286  -0.9080
5237.5516  -0.9268
5237.5747  -0.9465
5237.5977  -0.9640
5237.6208  -0.9782
5237.6438  -0.9888
5237.6669  -0.9936
5237.6899   0.9943
5237.7130   0.9921
5237.7360   0.9875
5237.7591   0.9840
5237.7821   0.9807
5237.8052   0.9776
5237.8282   0.9748
5237.8513   0.9711
5237.8743   0.9684
5237.8974   0.9677
5237.9204   0.9677
5237.9435   0.9659
5237.9665   0.9637
5237.9896   0.9646
5238.0126   0.9656
5238.0357   0.9659
5238.0587   0.9673
5238.0818   0.9681
5238.1048   0.9702
5238.1279   0.9743
5238.1509   0.9778
5238.1740   0.9833
5238.1970   0.9879
5238.2201   0.9923
5238.2431   0.9959
5238.2662   0.9985
5238.2892   0.9992
5238.3123   1.0002
5238.3353   1.0023
5238.3584  -1.0011
5238.3814  -1.0009
5238.4045  -1.0019
5238.4275  -1.0006
5238.4506  -1.0013
5238.4736  -1.0007
5238.4967  -1.0013
5238.5197  -1.0024
5238.5428  -1.0020
5238.5658  -1.0023
5238.5889  -1.0028
5238.6119  -1.0025
5238.6350  -1.0013
5238.6580  -1.0010
5238.6811  -1.0023
5238.7041  -1.0031
5238.7272  -1.0027
% 2401-5246768_018  1.0058  72
5246.0340  -0.9997
5246.0571  -0.9997
5246.0801  -1.0010
5246.1032  -1.0012
5246.1262  -1.0013
5246.1493  -1.0011
5246.1723  -1.0011
5246.1954  -1.0012
5246.2184  -1.0014
5246.2415  -1.0013
5246.2645  -1.0005
5246.2876  -1.0009
5246.3106  -0.9997
5246.3337  -0.9972
5246.3567  -0.9960
5246.3798  -0.9977
5246.4028  -0.9994
5246.4259   0.9992
5246.4489   0.9980
5246.4720   0.9966
5246.4950   0.9936
5246.5181   0.9876
5246.5411   0.9830
5246.5642   0.9777
5246.5872   0.9725
5246.6103   0.9694
5246.6333   0.9693
5246.6564   0.9678
5246.6794   0.9644
5246.7025   0.9635
5246.7255   0.9632
5246.7486   0.9627
5246.7716   0.9628
5246.7947   0.9630
5246.8177   0.9637
5246.8408   0.9637
5246.8638   0.9640
5246.8869   0.9665
5246.9099   0.9678
5246.9330   0.9684
5246.9560   0.9703
5246.9791   0.9733
5247.0021   0.9766
5247.0252   0.9799
5247.0482   0.9849
5247.0713   0.9909
5247.0943   0.9950
5247.1174   0.9979
5247.1404   0.9993
5247.1635   0.9982
5247.1865   0.9985
5247.2096   0.9991
5247.2326   0.9984
5247.2557  -0.9984
5247.2787  -0.9986
5247.3018  -0.9975
5247.3248  -0.9969
5247.3479  -0.9971
5247.3709  -0.9960
5247.3940  -0.9940
5247.4170  -0.9925
5247.4401  -0.9906
5247.4631  -0.9903
5247.4862  -0.9922
5247.5092  -0.9950
5247.5323  -0.9952
5247.5553  -0.9948
5247.5784  -0.9948
5247.6014  -0.9944
5247.6245  -0.9939
5247.6475  -0.9915
5247.6706  -0.9885
% 2601-5247956_025  1.0023  74
5247.1404  -1.0028
5247.1635  -1.0017
5247.1865  -1.0020
5247.2096  -1.0026
5247.2326  -1.0019
5247.2557  -1.0019
5247.2787  -1.0021
5247.3018  -1.0010
5247.3248  -1.0004
5247.3479  -1.0006
5247.3709  -0.9995
5247.3940  -0.9975
5247.4170  -0.9960
5247.4401  -0.9940
5247.4631  -0.9937
5247.4862  -0.9957
5247.5092  -0.9985
5247.5323  -0.9987
5247.5553   0.9983
5247.5784   0.9983
5247.6014   0.9979
5247.6245   0.9974
5247.6475   0.9949
5247.6706   0.9919
5247.6936   0.9871
5247.7167   0.9805
5247.7397   0.9735
5247.7628   0.9672
5247.7858   0.9615
5247.8089   0.9562
5247.8319   0.9514
5247.8550   0.9472
5247.8780   0.9451
5247.9011   0.9430
5247.9241   0.9415
5247.9472   0.9409
5247.9702   0.9405
5247.9933   0.9404
5248.0163   0.9423
5248.0394   0.9436
5248.0624   0.9453
5248.0855   0.9492
5248.1085   0.9532
5248.1316   0.9585
5248.1546   0.9639
5248.1777   0.9708
5248.2007   0.9787
5248.2238   0.9854
5248.2468   0.9919
5248.2699   0.9967
5248.2929   0.9988
5248.3160   1.0001
5248.3390   1.0000
5248.3621   0.9999
5248.3851   1.0003
5248.4082  -1.0008
5248.4312  -1.0020
5248.4543  -1.0021
5248.4773  -1.0019
5248.5004  -1.0029
5248.5234  -1.0026
5248.5465  -1.0024
5248.5695  -1.0034
5248.5926  -1.0032
5248.6156  -1.0018
5248.6387  -1.0017
5248.6617  -1.0032
5248.6848  -1.0030
5248.7078  -1.0024
5248.7309  -1.0031
5248.7539  -1.0027
5248.7770  -1.0022
5248.8000  -1.0018
5248.8231  -1.0010
% 2601-5251226_028  1.0019  70
5250.5287  -0.9967
5250.5518  -0.9954
5250.5748  -0.9937
5250.5979  -0.9943
5250.6209  -0.9950
5250.6440  -0.9942
5250.6670  -0.9925
5250.6901  -0.9901
5250.7131  -0.9870
5250.7362  -0.9827
5250.7592  -0.9827
5250.7823  -0.9863
5250.8053  -0.9906
5250.8284  -0.9939
5250.8514  -0.9956
5250.8745  -0.9961
5250.8975   0.9962
5250.9206   0.9951
5250.9436   0.9919
5250.9667   0.9880
5250.9897   0.9810
5251.0128   0.9734
5251.0358   0.9670
5251.0589   0.9603
5251.0819   0.9536
5251.1050   0.9492
5251.1280   0.9449
5251.1511   0.9403
5251.1741   0.9375
5251.1972   0.9348
5251.2202   0.9333
5251.2433   0.9333
5251.2663   0.9342
5251.2894   0.9351
5251.3124   0.9375
5251.3355   0.9398
5251.3585   0.9429
5251.3816   0.9488
5251.4046   0.9538
5251.4277   0.9594
5251.4507   0.9677
5251.4738   0.9755
5251.4968   0.9825
5251.5199   0.9893
5251.5429   0.9940
5251.5660   0.9973
5251.5890   1.0002
5251.6121   1.0006
5251.6351   1.0015
5251.6582   1.0022
5251.6812   1.0017
5251.7043  -1.0016
5251.7273  -1.0016
5251.7504  -1.0022
5251.7734  -1.0008
5251.7965  -0.9993
5251.8195  -0.9989
5251.8426  -0.9982
5251.8656  -0.9995
5251.8887  -0.9986
5251.9117  -0.9983
5251.9348  -0.9988
5251.9578  -0.9999
5251.9809  -0.9988
5252.0039  -0.9956
5252.0270  -0.9931
5252.0500  -0.9931
5252.0731  -0.9950
5252.0961  -0.9954
5252.1192  -0.9975
% 2601-5253649_016  1.0046  69
5252.8799  -0.9956
5252.9030  -0.9975
5252.9260  -0.9984
5252.9491  -0.9993
5252.9721  -0.9996
5252.9952  -0.9998
5253.0182  -1.0002
5253.0413  -1.0001
5253.0643  -1.0007
5253.0874  -1.0009
5253.1104  -1.0002
5253.1335  -0.9991
5253.1565  -0.9988
5253.1796  -0.9990
5253.2026  -0.9990
5253.2257  -0.9973
5253.2487   0.9950
5253.2718   0.9942
5253.2948   0.9938
5253.3179   0.9929
5253.3409   0.9919
5253.3640   0.9898
5253.3870   0.9869
5253.4101   0.9835
5253.4331   0.9798
5253.4562   0.9762
5253.4792   0.9738
5253.5023   0.9716
5253.5253   0.9708
5253.5484   0.9693
5253.5714   0.9679
5253.5945   0.9677
5253.6175   0.9676
5253.6406   0.9667
5253.6636   0.9670
5253.6867   0.9679
5253.7097   0.9691
5253.7328   0.9699
5253.7558   0.9715
5253.7789   0.9720
5253.8019   0.9714
5253.8250   0.9738
5253.8480   0.9801
5253.8711   0.9857
5253.8941   0.9895
5253.9172   0.9931
5253.9402   0.9958
5253.9633   0.9986
5253.9863   1.0001
5254.0094   1.0008
5254.0324   1.0012
5254.0555  -1.0015
5254.0785  -1.0008
5254.1016  -1.0004
5254.1246  -1.0001
5254.1477  -0.9993
5254.1707  -0.9975
5254.1938  -0.9958
5254.2168  -0.9943
5254.2399  -0.9933
5254.2629  -0.9930
5254.2860  -0.9914
5254.3090  -0.9911
5254.3321  -0.9910
5254.3551  -0.9911
5254.3782  -0.9911
5254.4012  -0.9915
5254.4243  -0.9903
5254.4473  -0.9901
% 2601-5254920_044  1.0014  76
5254.1246  -1.0033
5254.1477  -1.0025
5254.1707  -1.0007
5254.1938  -0.9990
5254.2168  -0.9975
5254.2399  -0.9965
5254.2629  -0.9962
5254.2860  -0.9946
5254.3090  -0.9943
5254.3321  -0.9942
5254.3551  -0.9943
5254.3782  -0.9943
5254.4012  -0.9947
5254.4243  -0.9935
5254.4473  -0.9933
5254.4704  -0.9946
5254.4934  -0.9940
5254.5165  -0.9952
5254.5395   0.9952
5254.5626   0.9946
5254.5856   0.9936
5254.6087   0.9894
5254.6317   0.9836
5254.6548   0.9756
5254.6778   0.9655
5254.7009   0.9539
5254.7239   0.9424
5254.7470   0.9331
5254.7700   0.9260
5254.7931   0.9193
5254.8161   0.9141
5254.8392   0.9106
5254.8622   0.9081
5254.8853   0.9060
5254.9083   0.9045
5254.9314   0.9043
5254.9544   0.9044
5254.9775   0.9046
5255.0005   0.9057
5255.0236   0.9080
5255.0466   0.9127
5255.0697   0.9190
5255.0927   0.9250
5255.1158   0.9330
5255.1388   0.9444
5255.1619   0.9567
5255.1849   0.9691
5255.2080   0.9811
5255.2310   0.9903
5255.2541   0.9963
5255.2771   0.9985
5255.3002   0.9990
5255.3232   1.0003
5255.3463   1.0004
5255.3693   1.0001
5255.3924   1.0015
5255.4154  -1.0015
5255.4385  -1.0006
5255.4615  -1.0006
5255.4846  -1.0012
5255.5076  -1.0011
5255.5307  -1.0015
5255.5537  -1.0014
5255.5768  -1.0009
5255.5998  -1.0009
5255.6229  -1.0011
5255.6459  -1.0013
5255.6690  -1.0016
5255.6920  -1.0005
5255.7151  -1.0002
5255.7381  -1.0014
5255.7612  -1.0022
5255.7842  -1.0018
5255.8073  -1.0019
5255.8303  -1.0026
5255.8534  -1.0019
% 2601-5260254_055  1.0001  88
5259.2417  -1.0054
5259.2648  -1.0050
5259.2878  -1.0034
5259.3109  -1.0040
5259.3339  -1.0035
5259.3570  -1.0021
5259.3800  -1.0014
5259.4031  -1.0026
5259.4261  -1.0028
5259.4492  -1.0029
5259.4722  -1.0030
5259.4953  -1.0038
5259.5183  -1.0027
5259.5414  -1.0011
5259.5644  -1.0018
5259.5875  -1.0015
5259.6105  -1.0013
5259.6336  -1.0013
5259.6566  -1.0017
5259.6797  -1.0017
5259.7027  -1.0017
5259.7258  -1.0018
5259.7488   1.0013
5259.7719   1.0006
5259.7949   1.0007
5259.8180   0.9999
5259.8410   0.9989
5259.8641   0.9986
5259.8871   0.9976
5259.9102   0.9955
5259.9332   0.9923
5259.9563   0.9872
5259.9793   0.9757
5260.0024   0.9628
5260.0254   0.9490
5260.0485   0.9343
5260.0715   0.9218
5260.0946   0.9107
5260.1176   0.9011
5260.1407   0.8929
5260.1637   0.8864
5260.1868   0.8807
5260.2098   0.8769
5260.2329   0.8747
5260.2559   0.8734
5260.2790   0.8739
5260.3020   0.8755
5260.3251   0.8788
5260.3481   0.8833
5260.3712   0.8902
5260.3942   0.8973
5260.4173   0.9063
5260.4403   0.9159
5260.4634   0.9275
5260.4864   0.9414
5260.5095   0.9554
5260.5325   0.9687
5260.5556   0.9796
5260.5786   0.9878
5260.6017   0.9927
5260.6247   0.9954
5260.6478   0.9977
5260.6708   0.9983
5260.6939   0.9972
5260.7169   0.9978
5260.7400   0.9994
5260.7630  -0.9988
5260.7861  -0.9984
5260.8091  -0.9989
5260.8322  -0.9995
5260.8552  -1.0001
5260.8783  -1.0000
5260.9013  -1.0013
5260.9244  -1.0017
5260.9474  -1.0023
5260.9705  -1.0027
5260.9935  -1.0028
5261.0166  -1.0035
5261.0396  -1.0028
5261.0627  -1.0025
5261.0857  -1.0027
5261.1088  -1.0028
5261.1318  -1.0018
5261.1549  -1.0012
5261.1779  -1.0013
5261.2010  -1.0003
5261.2240  -0.9980
5261.2471  -0.9976
% 2601-5264802_064  0.9965  74
5264.1283  -0.9288
5264.1514  -0.9266
5264.1744  -0.9245
5264.1975  -0.9230
5264.2205  -0.9230
5264.2436  -0.9238
5264.2666  -0.9266
5264.2897  -0.9294
5264.3127  -0.9333
5264.3358  -0.9374
5264.3588  -0.9403
5264.3819  -0.9454
5264.4049  -0.9515
5264.4280  -0.9577
5264.4510  -0.9633
5264.4741   0.9662
5264.4971   0.9642
5264.5202   0.9567
5264.5432   0.9462
5264.5663   0.9352
5264.5893   0.9228
5264.6124   0.9117
5264.6354   0.9023
5264.6585   0.8947
5264.6815   0.8875
5264.7046   0.8823
5264.7276   0.8788
5264.7507   0.8749
5264.7737   0.8737
5264.7968   0.8724
5264.8198   0.8720
5264.8429   0.8747
5264.8659   0.8771
5264.8890   0.8804
5264.9120   0.8842
5264.9351   0.8889
5264.9581   0.8950
5264.9812   0.9032
5265.0042   0.9135
5265.0273   0.9270
5265.0503   0.9414
5265.0734   0.9547
5265.0964   0.9689
5265.1195   0.9786
5265.1425   0.9846
5265.1656   0.9889
5265.1886   0.9923
5265.2117   0.9955
5265.2347   0.9976
5265.2578   0.9991
5265.2808   1.0011
5265.3039   1.0013
5265.3269  -1.0019
5265.3500  -1.0018
5265.3730  -1.0019
5265.3961  -1.0019
5265.4191  -1.0017
5265.4422  -1.0013
5265.4652  -1.0011
5265.4883  -1.0010
5265.5113  -1.0012
5265.5344  -1.0010
5265.5574  -1.0005
5265.5805  -0.9999
5265.6035  -0.9994
5265.6266  -0.9993
5265.6496  -0.9992
5265.6727  -0.9985
5265.6957  -0.9980
5265.7188  -0.9973
5265.7418  -0.9961
5265.7649  -0.9941
5265.7879  -0.9936
5265.8110  -0.9938
% 2600-5266554_030  0.9943  67
5265.8340  -0.9957
5265.8571  -0.9955
5265.8801  -0.9950
5265.9032  -0.9945
5265.9262  -0.9941
5265.9493  -0.9942
5265.9723  -0.9940
5265.9954  -0.9941
5266.0184  -0.9950
5266.0415  -0.9955
5266.0645  -0.9960
5266.0876  -0.9961
5266.1106  -0.9965
5266.1337  -0.9978
5266.1567  -0.9977
5266.1798  -0.9982
5266.2028   0.9993
5266.2259   0.9994
5266.2489   0.9977
5266.2720   0.9919
5266.2950   0.9835
5266.3181   0.9746
5266.3411   0.9663
5266.3642   0.9589
5266.3872   0.9524
5266.4103   0.9481
5266.4333   0.9446
5266.4564   0.9414
5266.4794   0.9385
5266.5025   0.9375
5266.5255   0.9374
5266.5486   0.9357
5266.5716   0.9346
5266.5947   0.9366
5266.6177   0.9373
5266.6408   0.9385
5266.6638   0.9414
5266.6869   0.9428
5266.7099   0.9469
5266.7330   0.9522
5266.7560   0.9559
5266.7791   0.9610
5266.8021   0.9693
5266.8252   0.9787
5266.8482   0.9866
5266.8713   0.9906
5266.8943   0.9898
5266.9174   0.9891
5266.9404   0.9909
5266.9635   0.9952
5266.9865  -0.9987
5267.0096  -1.0003
5267.0326  -0.9999
5267.0557  -0.9995
5267.0787  -1.0004
5267.1018  -1.0006
5267.1248  -1.0003
5267.1479  -0.9997
5267.1709  -0.9972
5267.1940  -0.9944
5267.2170  -0.9936
5267.2401  -0.9968
5267.2631  -1.0007
5267.2862  -1.0035
5267.3092  -1.0053
5267.3323  -1.0072
5267.3553  -1.0078
% 2600-5269537_054  1.0020  72
5268.6461  -0.9861
5268.6692  -0.9864
5268.6922  -0.9876
5268.7153  -0.9884
5268.7383  -0.9883
5268.7614  -0.9888
5268.7844  -0.9903
5268.8075  -0.9920
5268.8305  -0.9938
5268.8536  -0.9953
5268.8766  -0.9971
5268.8997  -0.9992
5268.9227  -1.0007
5268.9458  -1.0021
5268.9688  -1.0024
5268.9919  -1.0021
5269.0149  -1.0018
5269.0380  -1.0020
5269.0610  -1.0022
5269.0841  -1.0018
5269.1071   1.0022
5269.1302   1.0018
5269.1532   1.0018
5269.1763   1.0008
5269.1993   0.9979
5269.2224   0.9932
5269.2454   0.9860
5269.2685   0.9746
5269.2915   0.9606
5269.3146   0.9463
5269.3376   0.9320
5269.3607   0.9203
5269.3837   0.9103
5269.4068   0.9033
5269.4298   0.8973
5269.4529   0.8932
5269.4759   0.8912
5269.4990   0.8901
5269.5220   0.8881
5269.5451   0.8871
5269.5681   0.8879
5269.5912   0.8890
5269.6142   0.8912
5269.6373   0.8940
5269.6603   0.8969
5269.6834   0.9025
5269.7064   0.9115
5269.7295   0.9202
5269.7525   0.9283
5269.7756   0.9372
5269.7986   0.9495
5269.8217   0.9641
5269.8447   0.9752
5269.8678   0.9804
5269.8908   0.9836
5269.9139   0.9859
5269.9369  -0.9850
5269.9600  -0.9833
5269.9830  -0.9823
5270.0061  -0.9806
5270.0291  -0.9779
5270.0522  -0.9746
5270.0752  -0.9697
5270.0983  -0.9636
5270.1213  -0.9575
5270.1444  -0.9508
5270.1674  -0.9456
5270.1905  -0.9429
5270.2135  -0.9398
5270.2366  -0.9380
5270.2596  -0.9381
5270.2827  -0.9380
% 2601-5272399_035  1.0046  78
5271.4812  -1.0001
5271.5043  -1.0002
5271.5273  -1.0004
5271.5504  -0.9999
5271.5734  -0.9974
5271.5965  -0.9960
5271.6195  -0.9954
5271.6426  -0.9961
5271.6656  -0.9983
5271.6887  -1.0001
5271.7117  -1.0013
5271.7348  -1.0002
5271.7578  -0.9999
5271.7809  -0.9991
5271.8039  -0.9982
5271.8270  -0.9986
5271.8500  -1.0001
5271.8731  -0.9998
5271.8961  -1.0001
5271.9192  -1.0012
5271.9422   0.9990
5271.9653   0.9986
5271.9883   1.0000
5272.0114   0.9980
5272.0344   0.9961
5272.0575   0.9948
5272.0805   0.9914
5272.1036   0.9863
5272.1266   0.9801
5272.1497   0.9729
5272.1727   0.9630
5272.1958   0.9531
5272.2188   0.9455
5272.2419   0.9407
5272.2649   0.9360
5272.2880   0.9309
5272.3110   0.9281
5272.3341   0.9262
5272.3571   0.9252
5272.3802   0.9244
5272.4032   0.9246
5272.4263   0.9248
5272.4493   0.9259
5272.4724   0.9268
5272.4954   0.9281
5272.5185   0.9313
5272.5415   0.9374
5272.5646   0.9433
5272.5876   0.9493
5272.6107   0.9573
5272.6337   0.9659
5272.6568   0.9748
5272.6798   0.9844
5272.7029   0.9924
5272.7259   0.9966
5272.7490   0.9991
5272.7720   1.0001
5272.7951   1.0008
5272.8181   1.0010
5272.8412  -1.0010
5272.8642  -1.0004
5272.8873  -0.9985
5272.9103  -0.9955
5272.9334  -0.9927
5272.9564  -0.9916
5272.9795  -0.9919
5273.0025  -0.9899
5273.0256  -0.9880
5273.0486  -0.9873
5273.0717  -0.9869
5273.0947  -0.9854
5273.1178  -0.9845
5273.1408  -0.9837
5273.1639  -0.9825
5273.1869  -0.9811
5273.2100  -0.9806
5273.2330  -0.9816
5273.2561  -0.9817
% 2401-5274964_064  1.0010  77
5274.1319  -1.0006
5274.1550  -1.0008
5274.1780  -1.0006
5274.2011  -1.0010
5274.2241  -1.0010
5274.2472  -0.9996
5274.2702  -0.9995
5274.2933  -0.9997
5274.3163  -1.0000
5274.3394  -0.9997
5274.3624  -0.9991
5274.3855  -0.9987
5274.4085  -0.9989
5274.4316  -1.0004
5274.4546  -0.9999
5274.4777  -1.0000
5274.5007  -1.0008
5274.5238  -1.0005
5274.5468  -1.0011
5274.5699   1.0009
5274.5929   1.0000
5274.6160   0.9990
5274.6390   0.9960
5274.6621   0.9904
5274.6851   0.9810
5274.7082   0.9673
5274.7312   0.9509
5274.7543   0.9351
5274.7773   0.9197
5274.8004   0.9053
5274.8234   0.8951
5274.8465   0.8860
5274.8695   0.8768
5274.8926   0.8709
5274.9156   0.8667
5274.9387   0.8641
5274.9617   0.8621
5274.9848   0.8608
5275.0078   0.8609
5275.0309   0.8606
5275.0539   0.8623
5275.0770   0.8677
5275.1000   0.8735
5275.1231   0.8802
5275.1461   0.8890
5275.1692   0.9010
5275.1922   0.9153
5275.2153   0.9310
5275.2383   0.9465
5275.2614   0.9619
5275.2844   0.9748
5275.3075   0.9833
5275.3305   0.9889
5275.3536   0.9921
5275.3766   0.9939
5275.3997   0.9948
5275.4227   0.9948
5275.4458  -0.9961
5275.4688  -0.9964
5275.4919  -0.9950
5275.5149  -0.9954
5275.5380  -0.9963
5275.5610  -0.9961
5275.5841  -0.9952
5275.6071  -0.9941
5275.6302  -0.9904
5275.6532  -0.9831
5275.6763  -0.9719
5275.6993  -0.9562
5275.7224  -0.9373
5275.7454  -0.9147
5275.7685  -0.8905
5275.7915  -0.8650
5275.8146  -0.8401
5275.8376  -0.8187
5275.8607  -0.7995
5275.8837  -0.7845
% 2601-5275997_109  0.9993  85
5275.0539  -0.8638
5275.0770  -0.8692
5275.1000  -0.8750
5275.1231  -0.8817
5275.1461  -0.8905
5275.1692  -0.9025
5275.1922  -0.9168
5275.2153  -0.9325
5275.2383  -0.9481
5275.2614  -0.9636
5275.2844  -0.9765
5275.3075  -0.9850
5275.3305  -0.9906
5275.3536  -0.9938
5275.3766  -0.9956
5275.3997  -0.9965
5275.4227  -0.9965
5275.4458  -0.9978
5275.4688  -0.9981
5275.4919  -0.9967
5275.5149  -0.9971
5275.5380   0.9980
5275.5610   0.9978
5275.5841   0.9969
5275.6071   0.9958
5275.6302   0.9921
5275.6532   0.9848
5275.6763   0.9736
5275.6993   0.9579
5275.7224   0.9389
5275.7454   0.9162
5275.7685   0.8920
5275.7915   0.8665
5275.8146   0.8415
5275.8376   0.8201
5275.8607   0.8009
5275.8837   0.7859
5275.9068   0.7749
5275.9298   0.7675
5275.9529   0.7615
5275.9759   0.7585
5275.9990   0.7579
5276.0220   0.7598
5276.0451   0.7638
5276.0681   0.7699
5276.0912   0.7785
5276.1142   0.7889
5276.1373   0.8029
5276.1603   0.8203
5276.1834   0.8405
5276.2064   0.8649
5276.2295   0.8897
5276.2525   0.9153
5276.2756   0.9396
5276.2986   0.9606
5276.3217   0.9772
5276.3447   0.9880
5276.3678   0.9938
5276.3908   0.9994
5276.4139   1.0018
5276.4369   1.0024
5276.4600   1.0032
5276.4830   1.0037
5276.5061  -1.0043
5276.5291  -1.0049
5276.5522  -1.0043
5276.5752  -1.0042
5276.5983  -1.0046
5276.6213  -1.0046
5276.6444  -1.0039
5276.6674  -1.0029
5276.6905  -1.0029
5276.7135  -1.0032
5276.7366  -1.0028
5276.7596  -1.0016
5276.7827  -1.0022
5276.8057  -1.0032
5276.8288  -1.0043
5276.8518  -1.0051
5276.8749  -1.0056
5276.8979  -1.0054
5276.9210  -1.0042
5276.9440  -1.0040
5276.9671  -1.0037
5276.9901  -1.0042
% 2601-5278196_008  1.0018  62
5277.4742  -0.9989
5277.4972  -0.9955
5277.5203  -0.9933
5277.5433  -0.9931
5277.5664  -0.9956
5277.5894  -0.9979
5277.6125  -0.9979
5277.6355  -0.9972
5277.6586  -0.9967
5277.6816  -0.9971
5277.7047  -0.9966
5277.7277  -0.9967
5277.7508  -0.9975
5277.7738  -0.9976
5277.7969  -0.9972
5277.8199  -0.9978
5277.8430   0.9984
5277.8660   0.9982
5277.8891   0.9970
5277.9121   0.9957
5277.9352   0.9948
5277.9582   0.9932
5277.9813   0.9896
5278.0043   0.9884
5278.0274   0.9879
5278.0504   0.9868
5278.0735   0.9868
5278.0965   0.9858
5278.1196   0.9846
5278.1426   0.9856
5278.1657   0.9846
5278.1887   0.9843
5278.2118   0.9846
5278.2348   0.9838
5278.2579   0.9840
5278.2809   0.9836
5278.3040   0.9842
5278.3270   0.9839
5278.3501   0.9832
5278.3731   0.9856
5278.3962   0.9901
5278.4192   0.9918
5278.4423   0.9933
5278.4653   0.9958
5278.4884   0.9982
5278.5114   0.9991
5278.5345   0.9999
5278.5575  -1.0001
5278.5806  -1.0004
5278.6036  -1.0006
5278.6267  -0.9993
5278.6497  -0.9971
5278.6728  -0.9934
5278.6958  -0.9904
5278.7189  -0.9869
5278.7419  -0.9830
5278.7650  -0.9806
5278.7880  -0.9779
5278.8111  -0.9767
5278.8341  -0.9748
5278.8572  -0.9742
5278.8802  -0.9747
% 2601-5278939_013  1.0029  69
5278.1888  -0.9832
5278.2118  -0.9836
5278.2349  -0.9828
5278.2579  -0.9829
5278.2810  -0.9826
5278.3040  -0.9831
5278.3271  -0.9829
5278.3501  -0.9821
5278.3732  -0.9845
5278.3962  -0.9890
5278.4193  -0.9907
5278.4423  -0.9922
5278.4654  -0.9947
5278.4884  -0.9971
5278.5115  -0.9980
5278.5345  -0.9988
5278.5576  -0.9990
5278.5806   0.9993
5278.6037   0.9995
5278.6267   0.9982
5278.6498   0.9960
5278.6728   0.9923
5278.6959   0.9893
5278.7189   0.9858
5278.7420   0.9819
5278.7650   0.9796
5278.7881   0.9769
5278.8111   0.9757
5278.8342   0.9737
5278.8572   0.9732
5278.8803   0.9736
5278.9033   0.9721
5278.9264   0.9716
5278.9494   0.9719
5278.9725   0.9717
5278.9955   0.9725
5279.0186   0.9733
5279.0416   0.9748
5279.0647   0.9756
5279.0877   0.9774
5279.1108   0.9793
5279.1338   0.9810
5279.1569   0.9830
5279.1799   0.9864
5279.2030   0.9903
5279.2260   0.9940
5279.2491   0.9970
5279.2721   0.9995
5279.2952   1.0002
5279.3182   1.0004
5279.3413   0.9999
5279.3643  -1.0003
5279.3874  -1.0001
5279.4104  -0.9993
5279.4335  -0.9994
5279.4565  -1.0001
5279.4796  -0.9999
5279.5026  -0.9991
5279.5257  -0.9985
5279.5487  -0.9971
5279.5718  -0.9949
5279.5948  -0.9897
5279.6179  -0.9830
5279.6409  -0.9762
5279.6640  -0.9686
5279.6870  -0.9612
5279.7101  -0.9568
5279.7331  -0.9516
5279.7562  -0.9465
% 2600-5281789_015  1.0025  65
5281.1162  -0.9991
5281.1392  -0.9978
5281.1623  -0.9970
5281.1853  -0.9961
5281.2084  -0.9964
5281.2314  -0.9967
5281.2545  -0.9960
5281.2775  -0.9957
5281.3006  -0.9963
5281.3236  -0.9964
5281.3467  -0.9957
5281.3697  -0.9953
5281.3928  -0.9947
5281.4158  -0.9953
5281.4389  -0.9957
5281.4619   0.9960
5281.4850   0.9949
5281.5080   0.9916
5281.5311   0.9877
5281.5541   0.9846
5281.5772   0.9811
5281.6002   0.9775
5281.6233   0.9763
5281.6463   0.9742
5281.6694   0.9728
5281.6924   0.9724
5281.7155   0.9721
5281.7385   0.9714
5281.7616   0.9701
5281.7846   0.9690
5281.8077   0.9693
5281.8307   0.9698
5281.8538   0.9710
5281.8768   0.9721
5281.8999   0.9712
5281.9229   0.9733
5281.9460   0.9763
5281.9690   0.9772
5281.9921   0.9789
5282.0151   0.9823
5282.0382   0.9865
5282.0612   0.9916
5282.0843   0.9956
5282.1073   0.9980
5282.1304   1.0003
5282.1534   1.0003
5282.1765   1.0003
5282.1995  -1.0006
5282.2226  -1.0007
5282.2456  -1.0002
5282.2687  -1.0001
5282.2917  -0.9999
5282.3148  -1.0002
5282.3378  -1.0003
5282.3609  -1.0003
5282.3839  -1.0005
5282.4070  -1.0004
5282.4300  -1.0004
5282.4531  -1.0008
5282.4761  -0.9999
5282.4992  -0.9989
5282.5222  -0.9984
5282.5453  -0.9989
5282.5683  -1.0003
5282.5914  -0.9998
% 2401-5313563_037  1.0046  73
5312.7256  -1.0034
5312.7491  -1.0037
5312.7726  -1.0028
5312.7961  -1.0030
5312.8196  -1.0025
5312.8431  -1.0025
5312.8666  -0.9976
5312.8901  -0.9995
5312.9136  -1.0015
5312.9371  -0.9977
5312.9606  -0.9941
5312.9841  -0.9933
5313.0076  -0.9954
5313.0311  -0.9976
5313.0546  -0.9963
5313.0781  -0.9950
5313.1015  -0.9962
5313.1250  -0.9933
5313.1485   0.9936
5313.1720   0.9946
5313.1955   0.9978
5313.2190   0.9958
5313.2425   0.9934
5313.2660   0.9912
5313.2895   0.9846
5313.3130   0.9778
5313.3365   0.9658
5313.3600   0.9562
5313.3835   0.9478
5313.4070   0.9422
5313.4305   0.9373
5313.4540   0.9312
5313.4774   0.9292
5313.5009   0.9257
5313.5244   0.9215
5313.5479   0.9191
5313.5714   0.9138
5313.5949   0.9156
5313.6184   0.9177
5313.6419   0.9199
5313.6654   0.9236
5313.6889   0.9274
5313.7124   0.9328
5313.7359   0.9343
5313.7594   0.9379
5313.7829   0.9498
5313.8064   0.9579
5313.8299   0.9665
5313.8533   0.9799
5313.8768   0.9926
5313.9003   0.9984
5313.9238   1.0009
5313.9473   1.0017
5313.9708   1.0007
5313.9943   1.0022
5314.0178  -1.0024
5314.0413  -1.0018
5314.0648  -1.0019
5314.0883  -1.0027
5314.1118  -1.0019
5314.1353  -1.0013
5314.1588  -0.9991
5314.1823  -0.9986
5314.2058  -1.0003
5314.2292  -1.0024
5314.2527  -1.0042
5314.2762  -1.0037
5314.2997  -1.0030
5314.3232  -1.0052
5314.3467  -1.0050
5314.3702  -1.0059
5314.3937  -1.0080
5314.4172  -1.0052
% 2600-5324178_040  0.9708  82
5323.2744  -1.0007
5323.2979  -1.0003
5323.3214  -1.0011
5323.3449  -1.0015
5323.3684  -1.0011
5323.3919  -1.0013
5323.4154  -1.0017
5323.4389  -1.0012
5323.4623  -1.0013
5323.4858  -1.0021
5323.5093  -1.0013
5323.5328  -1.0014
5323.5563  -1.0021
5323.5798  -1.0023
5323.6033  -1.0015
5323.6268  -0.9999
5323.6503  -1.0011
5323.6738  -1.0021
5323.6973  -1.0012
5323.7208  -1.0007
5323.7443   1.0006
5323.7678   1.0009
5323.7913   0.9997
5323.8148   0.9994
5323.8382   0.9975
5323.8617   0.9954
5323.8852   0.9884
5323.9087   0.9788
5323.9322   0.9693
5323.9557   0.9587
5323.9792   0.9476
5324.0027   0.9376
5324.0262   0.9298
5324.0497   0.9247
5324.0732   0.9216
5324.0967   0.9180
5324.1202   0.9157
5324.1437   0.9148
5324.1672   0.9141
5324.1907   0.9152
5324.2141   0.9153
5324.2376   0.9157
5324.2611   0.9185
5324.2846   0.9218
5324.3081   0.9244
5324.3316   0.9281
5324.3551   0.9350
5324.3786   0.9422
5324.4021   0.9516
5324.4256   0.9627
5324.4491   0.9736
5324.4726   0.9827
5324.4961   0.9890
5324.5196   0.9931
5324.5431   0.9959
5324.5666   0.9980
5324.5900   0.9999
5324.6135   0.9997
5324.6370   0.9989
5324.6605   0.9987
5324.6840   0.9982
5324.7075  -0.9982
5324.7310  -0.9980
5324.7545  -0.9965
5324.7780  -0.9956
5324.8015  -0.9956
5324.8250  -0.9955
5324.8485  -0.9946
5324.8720  -0.9938
5324.8955  -0.9946
5324.9190  -0.9953
5324.9425  -0.9941
5324.9659  -0.9937
5324.9894  -0.9936
5325.0129  -0.9938
5325.0364  -0.9955
5325.0599  -0.9959
5325.0834  -0.9956
5325.1069  -0.9971
5325.1304  -0.9973
5325.1539  -0.9964
5325.1774  -0.9981
% 2601-5325552_044  0.9621  80
5324.6370  -1.0183
5324.6605  -1.0172
5324.6840  -1.0160
5324.7075  -1.0152
5324.7310  -1.0141
5324.7545  -1.0116
5324.7780  -1.0100
5324.8015  -1.0091
5324.8249  -1.0082
5324.8484  -1.0064
5324.8719  -1.0048
5324.8954  -1.0048
5324.9189  -1.0046
5324.9424  -1.0026
5324.9659  -1.0013
5324.9894  -1.0004
5325.0129  -0.9999
5325.0364  -1.0007
5325.0599  -1.0002
5325.0834  -0.9991
5325.1069   0.9998
5325.1304   0.9992
5325.1539   0.9974
5325.1774   0.9983
5325.2008   0.9990
5325.2243   0.9954
5325.2478   0.9890
5325.2713   0.9814
5325.2948   0.9714
5325.3183   0.9596
5325.3418   0.9482
5325.3653   0.9377
5325.3888   0.9295
5325.4123   0.9225
5325.4358   0.9159
5325.4593   0.9114
5325.4828   0.9083
5325.5063   0.9061
5325.5298   0.9050
5325.5533   0.9052
5325.5767   0.9039
5325.6002   0.9023
5325.6237   0.9051
5325.6472   0.9094
5325.6707   0.9124
5325.6942   0.9164
5325.7177   0.9214
5325.7412   0.9291
5325.7647   0.9386
5325.7882   0.9494
5325.8117   0.9613
5325.8352   0.9738
5325.8587   0.9856
5325.8822   0.9922
5325.9057   0.9956
5325.9292   0.9988
5325.9526   1.0003
5325.9761   0.9997
5325.9996   0.9993
5326.0231   1.0008
5326.0466  -1.0008
5326.0701  -1.0007
5326.0936  -1.0009
5326.1171  -1.0023
5326.1406  -1.0010
5326.1641  -0.9990
5326.1876  -1.0002
5326.2111  -1.0013
5326.2346  -1.0023
5326.2581  -1.0008
5326.2816  -1.0010
5326.3051  -1.0013
5326.3285  -1.0000
5326.3520  -0.9997
5326.3755  -1.0003
5326.3990  -0.9998
5326.4225  -0.9988
5326.4460  -0.9996
5326.4695  -1.0006
5326.4930  -0.9997
% 2401-5334869_043  1.0028  87
5333.8935  -0.9981
5333.9170  -0.9981
5333.9405  -0.9979
5333.9640  -0.9981
5333.9875  -0.9984
5334.0110  -0.9976
5334.0345  -0.9983
5334.0580  -0.9994
5334.0815  -0.9989
5334.1049  -0.9980
5334.1284  -0.9981
5334.1519  -0.9983
5334.1754  -0.9983
5334.1989  -0.9991
5334.2224  -0.9994
5334.2459  -0.9985
5334.2694  -0.9976
5334.2929  -0.9979
5334.3164  -0.9986
5334.3399  -0.9995
5334.3634  -0.9991
5334.3869   0.9984
5334.4104   0.9991
5334.4339   1.0001
5334.4574   1.0000
5334.4808   0.9982
5334.5043   0.9976
5334.5278   0.9962
5334.5513   0.9913
5334.5748   0.9852
5334.5983   0.9758
5334.6218   0.9644
5334.6453   0.9524
5334.6688   0.9415
5334.6923   0.9332
5334.7158   0.9262
5334.7393   0.9200
5334.7628   0.9158
5334.7863   0.9127
5334.8098   0.9116
5334.8333   0.9099
5334.8567   0.9074
5334.8802   0.9072
5334.9037   0.9072
5334.9272   0.9071
5334.9507   0.9103
5334.9742   0.9135
5334.9977   0.9173
5335.0212   0.9229
5335.0447   0.9289
5335.0682   0.9360
5335.0917   0.9450
5335.1152   0.9568
5335.1387   0.9695
5335.1622   0.9808
5335.1857   0.9892
5335.2092   0.9951
5335.2326   0.9979
5335.2561   0.9991
5335.2796   1.0003
5335.3031   1.0008
5335.3266   1.0011
5335.3501   1.0005
5335.3736   0.9999
5335.3971   1.0006
5335.4206  -1.0014
5335.4441  -1.0014
5335.4676  -1.0019
5335.4911  -1.0013
5335.5146  -1.0009
5335.5381  -1.0003
5335.5616  -1.0005
5335.5851  -1.0007
5335.6085  -1.0021
5335.6320  -1.0019
5335.6555  -1.0013
5335.6790  -1.0019
5335.7025  -1.0026
5335.7260  -1.0030
5335.7495  -1.0024
5335.7730  -1.0019
5335.7965  -1.0014
5335.8200  -1.0007
5335.8435  -1.0006
5335.8670  -1.0020
5335.8905  -1.0023
5335.9140  -1.0018
% 2201-5336786_025  1.0032  81
5335.8200  -1.0003
5335.8435  -1.0002
5335.8670  -1.0016
5335.8905  -1.0019
5335.9140  -1.0014
5335.9375  -1.0008
5335.9610  -1.0002
5335.9845  -1.0012
5336.0080  -1.0010
5336.0315  -1.0003
5336.0550  -1.0009
5336.0784  -1.0008
5336.1019  -1.0005
5336.1254  -1.0008
5336.1489  -1.0013
5336.1724  -1.0011
5336.1959  -1.0003
5336.2194  -1.0008
5336.2429  -1.0013
5336.2664  -1.0007
5336.2899  -1.0009
5336.3134   1.0006
5336.3369   1.0004
5336.3604   0.9998
5336.3839   0.9992
5336.4074   1.0002
5336.4309   0.9998
5336.4543   0.9974
5336.4778   0.9946
5336.5013   0.9902
5336.5248   0.9837
5336.5483   0.9756
5336.5718   0.9685
5336.5953   0.9615
5336.6188   0.9575
5336.6423   0.9543
5336.6658   0.9507
5336.6893   0.9485
5336.7128   0.9475
5336.7363   0.9474
5336.7598   0.9484
5336.7833   0.9484
5336.8068   0.9479
5336.8302   0.9481
5336.8537   0.9481
5336.8772   0.9502
5336.9007   0.9524
5336.9242   0.9534
5336.9477   0.9570
5336.9712   0.9603
5336.9947   0.9646
5337.0182   0.9699
5337.0417   0.9766
5337.0652   0.9839
5337.0887   0.9906
5337.1122   0.9955
5337.1357   0.9992
5337.1592   0.9997
5337.1827   0.9990
5337.2061   0.9991
5337.2296   1.0000
5337.2531  -0.9996
5337.2766  -0.9986
5337.3001  -0.9982
5337.3236  -0.9979
5337.3471  -0.9979
5337.3706  -0.9979
5337.3941  -0.9954
5337.4176  -0.9923
5337.4411  -0.9886
5337.4646  -0.9819
5337.4881  -0.9740
5337.5116  -0.9659
5337.5351  -0.9568
5337.5586  -0.9477
5337.5820  -0.9398
5337.6055  -0.9345
5337.6290  -0.9305
5337.6525  -0.9274
5337.6760  -0.9257
5337.6995  -0.9237
% 2600-5341023_010  1.0012  69
5340.2369  -0.9842
5340.2604  -0.9865
5340.2839  -0.9887
5340.3073  -0.9897
5340.3308  -0.9894
5340.3543  -0.9908
5340.3778  -0.9918
5340.4013  -0.9907
5340.4248  -0.9904
5340.4483  -0.9914
5340.4718  -0.9932
5340.4953  -0.9941
5340.5188  -0.9953
5340.5423  -0.9964
5340.5658  -0.9976
5340.5893  -0.9983
5340.6128  -0.9981
5340.6363   0.9975
5340.6598   0.9972
5340.6832   0.9966
5340.7067   0.9954
5340.7302   0.9963
5340.7537   0.9941
5340.7772   0.9908
5340.8007   0.9880
5340.8242   0.9866
5340.8477   0.9847
5340.8712   0.9834
5340.8947   0.9819
5340.9182   0.9810
5340.9417   0.9800
5340.9652   0.9791
5340.9887   0.9797
5341.0122   0.9799
5341.0357   0.9798
5341.0591   0.9794
5341.0826   0.9799
5341.1061   0.9804
5341.1296   0.9812
5341.1531   0.9810
5341.1766   0.9811
5341.2001   0.9837
5341.2236   0.9851
5341.2471   0.9865
5341.2706   0.9899
5341.2941   0.9932
5341.3176   0.9953
5341.3411   0.9976
5341.3646   0.9997
5341.3881   1.0003
5341.4116   1.0001
5341.4350  -1.0004
5341.4585  -1.0014
5341.4820  -1.0011
5341.5055  -0.9996
5341.5290  -1.0011
5341.5525  -1.0007
5341.5760  -1.0003
5341.5995  -1.0016
5341.6230  -1.0015
5341.6465  -1.0013
5341.6700  -1.0012
5341.6935  -1.0020
5341.7170  -1.0024
5341.7405  -1.0022
5341.7640  -1.0014
5341.7875  -1.0005
5341.8109  -1.0009
5341.8344  -1.0003
% 2600-5343438_003  1.0025  60
5342.7507  -0.9969
5342.7742  -0.9981
5342.7977  -0.9976
5342.8212  -0.9980
5342.8447  -0.9988
5342.8682  -0.9981
5342.8917  -0.9985
5342.9152  -0.9995
5342.9387  -0.9986
5342.9621  -0.9985
5342.9856  -0.9985
5343.0091  -0.9984
5343.0326  -0.9993
5343.0561  -0.9999
5343.0796  -1.0007
5343.1031   1.0006
5343.1266   0.9995
5343.1501   0.9983
5343.1736   0.9981
5343.1971   0.9976
5343.2206   0.9968
5343.2441   0.9959
5343.2676   0.9949
5343.2911   0.9957
5343.3146   0.9952
5343.3380   0.9939
5343.3615   0.9940
5343.3850   0.9942
5343.4085   0.9940
5343.4320   0.9940
5343.4555   0.9938
5343.4790   0.9945
5343.5025   0.9952
5343.5260   0.9949
5343.5495   0.9949
5343.5730   0.9955
5343.5965   0.9953
5343.6200   0.9958
5343.6435   0.9959
5343.6670   0.9961
5343.6905   0.9962
5343.7139   0.9975
5343.7374   0.9981
5343.7609   0.9981
5343.7844   0.9992
5343.8079  -0.9988
5343.8314  -0.9978
5343.8549  -0.9969
5343.8784  -0.9960
5343.9019  -0.9954
5343.9254  -0.9944
5343.9489  -0.9933
5343.9724  -0.9929
5343.9959  -0.9930
5344.0194  -0.9927
5344.0429  -0.9925
5344.0664  -0.9920
5344.0898  -0.9908
5344.1133  -0.9904
5344.1368  -0.9908
% 2601-5344109_003  1.0016  61
5343.4555  -0.9947
5343.4790  -0.9954
5343.5025  -0.9961
5343.5260  -0.9958
5343.5495  -0.9958
5343.5730  -0.9964
5343.5965  -0.9962
5343.6200  -0.9967
5343.6435  -0.9968
5343.6670  -0.9970
5343.6905  -0.9971
5343.7140  -0.9984
5343.7375  -0.9990
5343.7610  -0.9990
5343.7844   1.0001
5343.8079   0.9997
5343.8314   0.9987
5343.8549   0.9978
5343.8784   0.9969
5343.9019   0.9963
5343.9254   0.9953
5343.9489   0.9942
5343.9724   0.9938
5343.9959   0.9939
5344.0194   0.9936
5344.0429   0.9934
5344.0664   0.9929
5344.0899   0.9917
5344.1134   0.9913
5344.1369   0.9917
5344.1603   0.9921
5344.1838   0.9931
5344.2073   0.9936
5344.2308   0.9925
5344.2543   0.9927
5344.2778   0.9945
5344.3013   0.9956
5344.3248   0.9958
5344.3483   0.9972
5344.3718   0.9983
5344.3953   0.9981
5344.4188   0.9989
5344.4423   0.9998
5344.4658   0.9989
5344.4893   0.9992
5344.5128  -0.9991
5344.5362  -0.9972
5344.5597  -0.9976
5344.5832  -0.9978
5344.6067  -0.9984
5344.6302  -0.9987
5344.6537  -0.9984
5344.6772  -0.9979
5344.7007  -0.9988
5344.7242  -0.9993
5344.7477  -0.9996
5344.7712  -1.0000
5344.7947  -0.9988
5344.8182  -0.9988
5344.8417  -0.9996
5344.8652  -0.9992
% 2601-5355421_006  1.0027  66
5354.7560  -0.9982
5354.7795  -0.9985
5354.8029  -0.9990
5354.8264  -0.9979
5354.8499  -0.9972
5354.8734  -0.9978
5354.8969  -0.9981
5354.9204  -0.9973
5354.9439  -0.9969
5354.9674  -0.9975
5354.9909  -0.9972
5355.0144  -0.9967
5355.0379  -0.9975
5355.0614  -0.9983
5355.0849   0.9977
5355.1084   0.9973
5355.1319   0.9969
5355.1554   0.9962
5355.1788   0.9951
5355.2023   0.9937
5355.2258   0.9922
5355.2493   0.9915
5355.2728   0.9910
5355.2963   0.9904
5355.3198   0.9897
5355.3433   0.9890
5355.3668   0.9889
5355.3903   0.9886
5355.4138   0.9882
5355.4373   0.9891
5355.4608   0.9889
5355.4843   0.9885
5355.5078   0.9890
5355.5313   0.9898
5355.5547   0.9910
5355.5782   0.9909
5355.6017   0.9915
5355.6252   0.9924
5355.6487   0.9931
5355.6722   0.9956
5355.6957   0.9969
5355.7192   0.9980
5355.7427   0.9996
5355.7662   0.9994
5355.7897   0.9992
5355.8132   1.0003
5355.8367   1.0012
5355.8602  -0.9999
5355.8837  -0.9986
5355.9072  -0.9994
5355.9306  -0.9999
5355.9541  -0.9998
5355.9776  -1.0004
5356.0011  -1.0008
5356.0246  -1.0004
5356.0481  -0.9993
5356.0716  -1.0004
5356.0951  -1.0013
5356.1186  -1.0001
5356.1421  -0.9989
5356.1656  -0.9986
5356.1891  -0.9998
5356.2126  -1.0009
5356.2361  -1.0005
5356.2596  -1.0001
5356.2831  -1.0006
% 2601-5357086_003  1.0030  63
5356.4005  -1.0009
5356.4240  -1.0009
5356.4475  -0.9994
5356.4710  -1.0002
5356.4945  -1.0009
5356.5180  -0.9991
5356.5415  -0.9988
5356.5650  -1.0001
5356.5885  -0.9997
5356.6120  -0.9997
5356.6355  -0.9992
5356.6590  -1.0001
5356.6825  -0.9998
5356.7059  -0.9985
5356.7294  -0.9995
5356.7529   0.9989
5356.7764   0.9991
5356.7999   0.9991
5356.8234   0.9985
5356.8469   0.9982
5356.8704   0.9966
5356.8939   0.9964
5356.9174   0.9965
5356.9409   0.9952
5356.9644   0.9959
5356.9879   0.9961
5357.0114   0.9948
5357.0349   0.9953
5357.0584   0.9948
5357.0818   0.9937
5357.1053   0.9939
5357.1288   0.9947
5357.1523   0.9940
5357.1758   0.9943
5357.1993   0.9946
5357.2228   0.9943
5357.2463   0.9950
5357.2698   0.9965
5357.2933   0.9966
5357.3168   0.9964
5357.3403   0.9979
5357.3638   0.9987
5357.3873   0.9990
5357.4108   0.9986
5357.4343   0.9991
5357.4577   1.0002
5357.4812   1.0006
5357.5047  -0.9992
5357.5282  -0.9989
5357.5517  -0.9988
5357.5752  -0.9989
5357.5987  -0.9983
5357.6222  -0.9992
5357.6457  -0.9994
5357.6692  -0.9989
5357.6927  -0.9996
5357.7162  -0.9990
5357.7397  -0.9982
5357.7632  -0.9977
5357.7867  -0.9980
5357.8102  -0.9996
5357.8336  -0.9994
5357.8571  -0.9986
% 2601-5360480_004  1.0029  77
5359.5252  -0.9984
5359.5487  -0.9990
5359.5722  -0.9996
5359.5957  -0.9987
5359.6192  -0.9982
5359.6427  -0.9992
5359.6662  -0.9983
5359.6896  -0.9979
5359.7131  -0.9987
5359.7366  -0.9990
5359.7601  -0.9996
5359.7836  -0.9993
5359.8071  -0.9992
5359.8306  -1.0000
5359.8541  -0.9992
5359.8776  -0.9988
5359.9011  -0.9993
5359.9246  -1.0000
5359.9481  -0.9998
5359.9716  -0.9998
5359.9951  -1.0004
5360.0186   1.0004
5360.0421   0.9991
5360.0655   0.9991
5360.0890   0.9997
5360.1125   1.0003
5360.1360   0.9992
5360.1595   0.9982
5360.1830   0.9989
5360.2065   0.9981
5360.2300   0.9976
5360.2535   0.9973
5360.2770   0.9957
5360.3005   0.9938
5360.3240   0.9931
5360.3475   0.9921
5360.3710   0.9915
5360.3945   0.9908
5360.4180   0.9902
5360.4414   0.9909
5360.4649   0.9909
5360.4884   0.9900
5360.5119   0.9897
5360.5354   0.9908
5360.5589   0.9915
5360.5824   0.9909
5360.6059   0.9911
5360.6294   0.9921
5360.6529   0.9923
5360.6764   0.9930
5360.6999   0.9938
5360.7234   0.9954
5360.7469   0.9967
5360.7704   0.9984
5360.7939   0.9992
5360.8173   0.9986
5360.8408   0.9992
5360.8643   0.9990
5360.8878   0.9986
5360.9113  -0.9985
5360.9348  -0.9986
5360.9583  -0.9993
5360.9818  -0.9988
5361.0053  -1.0000
5361.0288  -1.0000
5361.0523  -0.9993
5361.0758  -0.9983
5361.0993  -0.9979
5361.1228  -0.9977
5361.1463  -0.9979
5361.1698  -0.9981
5361.1932  -0.9985
5361.2167  -0.9987
5361.2402  -0.9981
5361.2637  -0.9983
5361.2872  -0.9982
5361.3107  -0.9973
% 2601-5362861_097  1.0020 101
5361.5926  -0.9965
5361.6161  -0.9970
5361.6396  -0.9968
5361.6631  -0.9973
5361.6866  -0.9969
5361.7101  -0.9966
5361.7336  -0.9963
5361.7571  -0.9966
5361.7806  -0.9982
5361.8041  -0.9980
5361.8276  -0.9981
5361.8511  -0.9984
5361.8746  -0.9989
5361.8980  -0.9987
5361.9215  -0.9997
5361.9450  -1.0001
5361.9685  -0.9994
5361.9920  -0.9995
5362.0155  -0.9999
5362.0390  -1.0003
5362.0625  -1.0011
5362.0860  -1.0012
5362.1095  -1.0011
5362.1330  -1.0013
5362.1565  -1.0010
5362.1800  -1.0007
5362.2035  -1.0005
5362.2270  -1.0008
5362.2505   1.0006
5362.2739   1.0000
5362.2974   0.9995
5362.3209   1.0000
5362.3444   1.0008
5362.3679   1.0002
5362.3914   1.0001
5362.4149   0.9990
5362.4384   0.9987
5362.4619   0.9979
5362.4854   0.9953
5362.5089   0.9889
5362.5324   0.9794
5362.5559   0.9678
5362.5794   0.9519
5362.6029   0.9328
5362.6264   0.9104
5362.6498   0.8880
5362.6733   0.8676
5362.6968   0.8493
5362.7203   0.8342
5362.7438   0.8214
5362.7673   0.8106
5362.7908   0.8021
5362.8143   0.7961
5362.8378   0.7929
5362.8613   0.7916
5362.8848   0.7917
5362.9083   0.7935
5362.9318   0.7985
5362.9553   0.8044
5362.9788   0.8129
5363.0023   0.8246
5363.0257   0.8385
5363.0492   0.8547
5363.0727   0.8736
5363.0962   0.8949
5363.1197   0.9173
5363.1432   0.9377
5363.1667   0.9560
5363.1902   0.9702
5363.2137   0.9811
5363.2372   0.9893
5363.2607   0.9947
5363.2842   0.9968
5363.3077   0.9984
5363.3312   0.9984
5363.3547   0.9979
5363.3782   0.9985
5363.4016   0.9975
5363.4251  -0.9976
5363.4486  -0.9982
5363.4721  -0.9984
5363.4956  -0.9984
5363.5191  -0.9982
5363.5426  -0.9981
5363.5661  -0.9980
5363.5896  -0.9978
5363.6131  -0.9980
5363.6366  -0.9980
5363.6601  -0.9978
5363.6836  -0.9981
5363.7071  -0.9972
5363.7306  -0.9962
5363.7541  -0.9963
5363.7775  -0.9967
5363.8010  -0.9969
5363.8245  -0.9963
5363.8480  -0.9954
5363.8715  -0.9955
5363.8950  -0.9968
5363.9185  -0.9960
5363.9420  -0.9954
% 2600-5364870_025  1.0011  80
5363.7541  -0.9972
5363.7776  -0.9976
5363.8011  -0.9978
5363.8246  -0.9972
5363.8481  -0.9963
5363.8716  -0.9964
5363.8951  -0.9977
5363.9186  -0.9969
5363.9421  -0.9963
5363.9656  -0.9974
5363.9891  -0.9978
5364.0126  -0.9970
5364.0360  -0.9976
5364.0595  -0.9979
5364.0830  -0.9980
5364.1065  -0.9980
5364.1300  -0.9982
5364.1535  -0.9987
5364.1770  -0.9989
5364.2005  -0.9992
5364.2240  -1.0007
5364.2475  -1.0013
5364.2710  -1.0008
5364.2945  -1.0010
5364.3180   1.0009
5364.3415   0.9999
5364.3650   0.9990
5364.3885   0.9984
5364.4119   0.9976
5364.4354   0.9970
5364.4589   0.9975
5364.4824   0.9983
5364.5059   0.9979
5364.5294   0.9968
5364.5529   0.9947
5364.5764   0.9903
5364.5999   0.9849
5364.6234   0.9791
5364.6469   0.9730
5364.6704   0.9678
5364.6939   0.9634
5364.7174   0.9587
5364.7409   0.9547
5364.7644   0.9523
5364.7878   0.9508
5364.8113   0.9504
5364.8348   0.9489
5364.8583   0.9472
5364.8818   0.9471
5364.9053   0.9474
5364.9288   0.9478
5364.9523   0.9496
5364.9758   0.9524
5364.9993   0.9538
5365.0228   0.9550
5365.0463   0.9595
5365.0698   0.9642
5365.0933   0.9683
5365.1168   0.9748
5365.1403   0.9819
5365.1637   0.9879
5365.1872   0.9913
5365.2107   0.9929
5365.2342   0.9938
5365.2577  -0.9933
5365.2812  -0.9940
5365.3047  -0.9940
5365.3282  -0.9923
5365.3517  -0.9914
5365.3752  -0.9918
5365.3987  -0.9921
5365.4222  -0.9926
5365.4457  -0.9927
5365.4692  -0.9928
5365.4927  -0.9928
5365.5162  -0.9929
5365.5396  -0.9939
5365.5631  -0.9954
5365.5866  -0.9961
5365.6101  -0.9959
% 2601-5366209_008  1.0029  63
5365.4691  -0.9910
5365.4926  -0.9910
5365.5161  -0.9911
5365.5396  -0.9921
5365.5631  -0.9936
5365.5866  -0.9943
5365.6101  -0.9941
5365.6336  -0.9940
5365.6571  -0.9945
5365.6806  -0.9960
5365.7040  -0.9976
5365.7275  -0.9984
5365.7510  -0.9990
5365.7745  -0.9989
5365.7980  -0.9986
5365.8215  -0.9981
5365.8450   0.9994
5365.8685   1.0005
5365.8920   0.9991
5365.9155   0.9976
5365.9390   0.9961
5365.9625   0.9944
5365.9860   0.9923
5366.0095   0.9899
5366.0330   0.9881
5366.0565   0.9857
5366.0799   0.9853
5366.1034   0.9841
5366.1269   0.9820
5366.1504   0.9815
5366.1739   0.9817
5366.1974   0.9821
5366.2209   0.9813
5366.2444   0.9803
5366.2679   0.9799
5366.2914   0.9811
5366.3149   0.9832
5366.3384   0.9842
5366.3619   0.9860
5366.3854   0.9869
5366.4089   0.9884
5366.4324   0.9906
5366.4558   0.9922
5366.4793   0.9935
5366.5028   0.9953
5366.5263   0.9971
5366.5498   0.9971
5366.5733   0.9972
5366.5968  -0.9969
5366.6203  -0.9965
5366.6438  -0.9951
5366.6673  -0.9955
5366.6908  -0.9959
5366.7143  -0.9944
5366.7378  -0.9943
5366.7613  -0.9944
5366.7848  -0.9933
5366.8083  -0.9926
5366.8317  -0.9932
5366.8552  -0.9936
5366.8787  -0.9931
5366.9022  -0.9928
5366.9257  -0.9931
% 2600-5367465_031  1.0009  75
5366.5968  -0.9989
5366.6203  -0.9985
5366.6438  -0.9971
5366.6673  -0.9975
5366.6908  -0.9979
5366.7143  -0.9964
5366.7378  -0.9963
5366.7613  -0.9964
5366.7848  -0.9953
5366.8082  -0.9946
5366.8317  -0.9952
5366.8552  -0.9956
5366.8787  -0.9951
5366.9022  -0.9948
5366.9257  -0.9951
5366.9492  -0.9953
5366.9727  -0.9943
5366.9962  -0.9951
5367.0197  -0.9956
5367.0432   0.9955
5367.0667   0.9959
5367.0902   0.9955
5367.1137   0.9950
5367.1372   0.9931
5367.1607   0.9904
5367.1841   0.9858
5367.2076   0.9788
5367.2311   0.9710
5367.2546   0.9617
5367.2781   0.9546
5367.3016   0.9487
5367.3251   0.9434
5367.3486   0.9395
5367.3721   0.9366
5367.3956   0.9347
5367.4191   0.9336
5367.4426   0.9333
5367.4661   0.9332
5367.4896   0.9320
5367.5131   0.9328
5367.5366   0.9348
5367.5600   0.9369
5367.5835   0.9398
5367.6070   0.9434
5367.6305   0.9477
5367.6540   0.9528
5367.6775   0.9583
5367.7010   0.9658
5367.7245   0.9749
5367.7480   0.9840
5367.7715   0.9912
5367.7950   0.9953
5367.8185   0.9980
5367.8420   1.0003
5367.8655   1.0001
5367.8890   1.0000
5367.9125  -1.0000
5367.9359  -0.9995
5367.9594  -0.9988
5367.9829  -0.9985
5368.0064  -0.9991
5368.0299  -0.9995
5368.0534  -0.9985
5368.0769  -0.9976
5368.1004  -0.9979
5368.1239  -0.9979
5368.1474  -0.9982
5368.1709  -0.9989
5368.1944  -0.9990
5368.2179  -0.9987
5368.2414  -0.9992
5368.2649  -0.9990
5368.2884  -0.9991
5368.3118  -0.9989
5368.3353  -0.9990
% 2600-5371489_039  1.0012  80
5370.4499  -0.9770
5370.4734  -0.9779
5370.4969  -0.9799
5370.5204  -0.9836
5370.5438  -0.9863
5370.5673  -0.9884
5370.5908  -0.9916
5370.6143  -0.9936
5370.6378  -0.9957
5370.6613  -0.9966
5370.6848  -0.9968
5370.7083  -0.9989
5370.7318  -1.0007
5370.7553  -1.0015
5370.7788  -1.0012
5370.8023  -1.0004
5370.8258  -1.0001
5370.8493  -1.0010
5370.8728  -1.0009
5370.8963  -1.0006
5370.9197  -1.0003
5370.9432  -0.9999
5370.9667   1.0005
5370.9902   1.0006
5371.0137   0.9990
5371.0372   0.9975
5371.0607   0.9963
5371.0842   0.9953
5371.1077   0.9932
5371.1312   0.9903
5371.1547   0.9872
5371.1782   0.9834
5371.2017   0.9776
5371.2252   0.9688
5371.2487   0.9585
5371.2722   0.9495
5371.2956   0.9421
5371.3191   0.9355
5371.3426   0.9298
5371.3661   0.9264
5371.3896   0.9248
5371.4131   0.9234
5371.4366   0.9221
5371.4601   0.9219
5371.4836   0.9217
5371.5071   0.9226
5371.5306   0.9242
5371.5541   0.9265
5371.5776   0.9294
5371.6011   0.9318
5371.6246   0.9357
5371.6481   0.9396
5371.6715   0.9438
5371.6950   0.9504
5371.7185   0.9585
5371.7420   0.9664
5371.7655   0.9755
5371.7890   0.9836
5371.8125   0.9896
5371.8360   0.9940
5371.8595   0.9943
5371.8830   0.9938
5371.9065  -0.9944
5371.9300  -0.9952
5371.9535  -0.9944
5371.9770  -0.9941
5372.0005  -0.9933
5372.0240  -0.9926
5372.0474  -0.9939
5372.0709  -0.9934
5372.0944  -0.9938
5372.1179  -0.9945
5372.1414  -0.9951
5372.1649  -0.9945
5372.1884  -0.9950
5372.2119  -0.9967
5372.2354  -0.9961
5372.2589  -0.9946
5372.2824  -0.9949
5372.3059  -0.9950
% 2600-5373708_004  1.0008  71
5372.8697  -1.0002
5372.8932  -1.0005
5372.9167  -1.0000
5372.9402  -0.9995
5372.9637  -1.0005
5372.9872  -1.0009
5373.0107  -1.0005
5373.0342  -1.0003
5373.0576  -1.0003
5373.0811  -1.0000
5373.1046  -0.9995
5373.1281  -0.9994
5373.1516  -1.0001
5373.1751  -0.9995
5373.1986  -0.9994
5373.2221  -1.0001
5373.2456  -1.0002
5373.2691  -0.9999
5373.2926  -0.9996
5373.3161   1.0002
5373.3396   1.0013
5373.3631   1.0007
5373.3866   0.9992
5373.4101   0.9984
5373.4335   0.9992
5373.4570   0.9988
5373.4805   0.9977
5373.5040   0.9966
5373.5275   0.9947
5373.5510   0.9935
5373.5745   0.9928
5373.5980   0.9927
5373.6215   0.9926
5373.6450   0.9912
5373.6685   0.9916
5373.6920   0.9923
5373.7155   0.9927
5373.7390   0.9923
5373.7625   0.9916
5373.7860   0.9926
5373.8094   0.9937
5373.8329   0.9931
5373.8564   0.9930
5373.8799   0.9927
5373.9034   0.9927
5373.9269   0.9943
5373.9504   0.9952
5373.9739   0.9965
5373.9974   0.9975
5374.0209   0.9987
5374.0444   0.9992
5374.0679   0.9996
5374.0914   0.9999
5374.1149   0.9997
5374.1384  -0.9989
5374.1619  -0.9987
5374.1853  -0.9984
5374.2088  -0.9990
5374.2323  -0.9997
5374.2558  -1.0002
5374.2793  -1.0011
5374.3028  -0.9999
5374.3263  -0.9996
5374.3498  -1.0004
5374.3733  -1.0005
5374.3968  -1.0004
5374.4203  -0.9995
5374.4438  -1.0005
5374.4673  -1.0008
5374.4908  -1.0012
5374.5143  -1.0006
% 2201-5381022_015  1.0038  72
5380.2232  -0.9949
5380.2467  -0.9935
5380.2702  -0.9942
5380.2937  -0.9949
5380.3172  -0.9945
5380.3407  -0.9946
5380.3642  -0.9947
5380.3877  -0.9944
5380.4112  -0.9945
5380.4347  -0.9945
5380.4582  -0.9940
5380.4817  -0.9946
5380.5052  -0.9952
5380.5287  -0.9952
5380.5521  -0.9960
5380.5756  -0.9968
5380.5991  -0.9972
5380.6226   0.9973
5380.6461   0.9982
5380.6696   0.9985
5380.6931   0.9962
5380.7166   0.9931
5380.7401   0.9881
5380.7636   0.9842
5380.7871   0.9811
5380.8106   0.9780
5380.8341   0.9763
5380.8576   0.9755
5380.8811   0.9740
5380.9046   0.9730
5380.9280   0.9733
5380.9515   0.9728
5380.9750   0.9721
5380.9985   0.9718
5381.0220   0.9718
5381.0455   0.9720
5381.0690   0.9724
5381.0925   0.9730
5381.1160   0.9732
5381.1395   0.9725
5381.1630   0.9748
5381.1865   0.9767
5381.2100   0.9773
5381.2335   0.9793
5381.2570   0.9825
5381.2805   0.9859
5381.3039   0.9903
5381.3274   0.9944
5381.3509   0.9968
5381.3744   0.9984
5381.3979   0.9998
5381.4214   1.0008
5381.4449   0.9992
5381.4684  -0.9980
5381.4919  -0.9995
5381.5154  -1.0002
5381.5389  -1.0012
5381.5624  -1.0007
5381.5859  -1.0000
5381.6094  -0.9999
5381.6329  -1.0007
5381.6564  -1.0012
5381.6798  -1.0007
5381.7033  -1.0001
5381.7268  -0.9993
5381.7503  -0.9992
5381.7738  -0.9989
5381.7973  -0.9997
5381.8208  -1.0002
5381.8443  -0.9994
5381.8678  -0.9988
5381.8913  -0.9987
% 2600-5383368_048  1.0023  90
5382.3142  -0.9938
5382.3376  -0.9937
5382.3611  -0.9929
5382.3846  -0.9922
5382.4081  -0.9923
5382.4316  -0.9933
5382.4551  -0.9936
5382.4786  -0.9933
5382.5021  -0.9941
5382.5256  -0.9944
5382.5491  -0.9957
5382.5726  -0.9938
5382.5961  -0.9935
5382.6196  -0.9952
5382.6431  -0.9963
5382.6666  -0.9965
5382.6901  -0.9974
5382.7135  -0.9973
5382.7370  -0.9976
5382.7605  -0.9987
5382.7840  -0.9988
5382.8075  -0.9982
5382.8310  -0.9985
5382.8545   0.9976
5382.8780   0.9959
5382.9015   0.9954
5382.9250   0.9955
5382.9485   0.9945
5382.9720   0.9945
5382.9955   0.9944
5383.0190   0.9929
5383.0425   0.9905
5383.0660   0.9850
5383.0894   0.9765
5383.1129   0.9654
5383.1364   0.9537
5383.1599   0.9423
5383.1834   0.9315
5383.2069   0.9234
5383.2304   0.9158
5383.2539   0.9097
5383.2774   0.9052
5383.3009   0.9017
5383.3244   0.8993
5383.3479   0.8975
5383.3714   0.8953
5383.3949   0.8937
5383.4184   0.8930
5383.4419   0.8964
5383.4653   0.9021
5383.4888   0.9080
5383.5123   0.9142
5383.5358   0.9211
5383.5593   0.9295
5383.5828   0.9398
5383.6063   0.9513
5383.6298   0.9642
5383.6533   0.9758
5383.6768   0.9842
5383.7003   0.9913
5383.7238   0.9952
5383.7473   0.9970
5383.7708   0.9991
5383.7943   1.0007
5383.8178   1.0022
5383.8412   1.0033
5383.8647   1.0025
5383.8882   1.0016
5383.9117  -1.0018
5383.9352  -1.0018
5383.9587  -1.0020
5383.9822  -1.0025
5384.0057  -1.0027
5384.0292  -1.0027
5384.0527  -1.0033
5384.0762  -1.0030
5384.0997  -1.0017
5384.1232  -1.0021
5384.1467  -1.0016
5384.1702  -1.0011
5384.1937  -1.0013
5384.2171  -1.0016
5384.2406  -1.0008
5384.2641  -1.0011
5384.2876  -1.0014
5384.3111  -1.0003
5384.3346  -0.9997
5384.3581  -0.9993
5384.3816  -0.9980
5384.4051  -0.9979
% 2601-5387063_026  0.9992  77
5386.1790  -0.9991
5386.2027  -0.9993
5386.2264  -0.9998
5386.2501  -0.9990
5386.2738  -0.9979
5386.2976  -0.9976
5386.3213  -0.9967
5386.3450  -0.9956
5386.3687  -0.9930
5386.3924  -0.9909
5386.4162  -0.9923
5386.4399  -0.9959
5386.4636  -0.9982
5386.4873  -0.9993
5386.5110  -0.9995
5386.5347  -1.0000
5386.5585  -1.0014
5386.5822  -1.0002
5386.6059  -0.9989
5386.6296   1.0000
5386.6533   1.0005
5386.6770   0.9998
5386.7008   0.9989
5386.7245   0.9973
5386.7482   0.9956
5386.7719   0.9925
5386.7956   0.9859
5386.8194   0.9778
5386.8431   0.9714
5386.8668   0.9662
5386.8905   0.9606
5386.9142   0.9561
5386.9379   0.9521
5386.9617   0.9481
5386.9854   0.9469
5387.0091   0.9458
5387.0328   0.9436
5387.0565   0.9431
5387.0803   0.9434
5387.1040   0.9432
5387.1277   0.9442
5387.1514   0.9461
5387.1751   0.9490
5387.1988   0.9518
5387.2226   0.9547
5387.2463   0.9590
5387.2700   0.9646
5387.2937   0.9713
5387.3174   0.9784
5387.3411   0.9863
5387.3649   0.9925
5387.3886   0.9958
5387.4123   0.9991
5387.4360   1.0009
5387.4597   1.0011
5387.4835   1.0017
5387.5072   1.0019
5387.5309  -1.0013
5387.5546  -1.0016
5387.5783  -1.0026
5387.6020  -1.0015
5387.6258  -1.0017
5387.6495  -1.0029
5387.6732  -1.0015
5387.6969  -1.0014
5387.7206  -1.0031
5387.7443  -1.0026
5387.7681  -1.0006
5387.7918  -0.9998
5387.8155  -0.9994
5387.8392  -0.9981
5387.8629  -0.9982
5387.8867  -0.9970
5387.9104  -0.9951
5387.9341  -0.9964
5387.9578  -0.9965
5387.9815  -0.9958
% 2601-5388026_003  1.0016  59
5387.2699  -0.9623
5387.2936  -0.9689
5387.3173  -0.9760
5387.3411  -0.9839
5387.3648  -0.9901
5387.3885  -0.9934
5387.4122  -0.9967
5387.4359  -0.9985
5387.4597  -0.9987
5387.4834  -0.9993
5387.5071  -0.9995
5387.5308  -0.9989
5387.5545  -0.9992
5387.5782  -1.0002
5387.6020  -0.9991
5387.6257  -0.9993
5387.6494   1.0005
5387.6731   0.9991
5387.6968   0.9990
5387.7206   1.0007
5387.7443   1.0002
5387.7680   0.9982
5387.7917   0.9974
5387.8154   0.9970
5387.8391   0.9957
5387.8629   0.9958
5387.8866   0.9946
5387.9103   0.9927
5387.9340   0.9940
5387.9577   0.9941
5387.9814   0.9934
5388.0052   0.9929
5388.0289   0.9928
5388.0526   0.9937
5388.0763   0.9943
5388.1000   0.9935
5388.1238   0.9925
5388.1475   0.9927
5388.1712   0.9937
5388.1949   0.9948
5388.2186   0.9949
5388.2423   0.9967
5388.2661   0.9982
5388.2898   0.9994
5388.3135   0.9994
5388.3372   0.9995
5388.3609  -0.9992
5388.3846  -0.9982
5388.4084  -0.9984
5388.4321  -0.9983
5388.4558  -0.9978
5388.4795  -0.9979
5388.5032  -0.9974
5388.5270  -0.9969
5388.5507  -0.9977
5388.5744  -0.9991
5388.5981  -1.0004
5388.6218  -1.0000
5388.6455  -0.9994
% 2600-5389478_008  1.0009  68
5388.7167  -1.0000
5388.7404  -0.9977
5388.7641  -0.9949
5388.7879  -0.9934
5388.8116  -0.9945
5388.8353  -0.9956
5388.8590  -0.9966
5388.8827  -0.9979
5388.9065  -0.9978
5388.9302  -0.9985
5388.9539  -0.9992
5388.9776  -0.9990
5389.0013  -0.9978
5389.0250  -0.9974
5389.0488  -0.9975
5389.0725  -0.9969
5389.0962   0.9971
5389.1199   0.9967
5389.1436   0.9971
5389.1673   0.9979
5389.1911   0.9956
5389.2148   0.9934
5389.2385   0.9931
5389.2622   0.9918
5389.2859   0.9897
5389.3097   0.9882
5389.3334   0.9872
5389.3571   0.9870
5389.3808   0.9866
5389.4045   0.9864
5389.4282   0.9863
5389.4520   0.9853
5389.4757   0.9846
5389.4994   0.9842
5389.5231   0.9852
5389.5468   0.9861
5389.5706   0.9865
5389.5943   0.9862
5389.6180   0.9860
5389.6417   0.9870
5389.6654   0.9882
5389.6891   0.9898
5389.7129   0.9910
5389.7366   0.9917
5389.7603   0.9948
5389.7840   0.9976
5389.8077   0.9983
5389.8314   0.9995
5389.8552   1.0008
5389.8789   1.0000
5389.9026   0.9994
5389.9263  -0.9990
5389.9500  -0.9985
5389.9738  -0.9992
5389.9975  -0.9984
5390.0212  -0.9977
5390.0449  -0.9972
5390.0686  -0.9970
5390.0923  -0.9963
5390.1161  -0.9943
5390.1398  -0.9929
5390.1635  -0.9931
5390.1872  -0.9937
5390.2109  -0.9945
5390.2346  -0.9940
5390.2584  -0.9934
5390.2821  -0.9943
5390.3058  -0.9935
% 2601-5393841_010  1.0007  67
5393.2231  -0.9712
5393.2468  -0.9710
5393.2705  -0.9705
5393.2942  -0.9693
5393.3180  -0.9678
5393.3417  -0.9672
5393.3654  -0.9686
5393.3891  -0.9735
5393.4128  -0.9791
5393.4365  -0.9848
5393.4603  -0.9887
5393.4840  -0.9905
5393.5077  -0.9914
5393.5314   0.9925
5393.5551   0.9927
5393.5789   0.9905
5393.6026   0.9873
5393.6263   0.9851
5393.6500   0.9847
5393.6737   0.9834
5393.6974   0.9810
5393.7212   0.9800
5393.7449   0.9796
5393.7686   0.9787
5393.7923   0.9788
5393.8160   0.9788
5393.8397   0.9787
5393.8635   0.9801
5393.8872   0.9799
5393.9109   0.9800
5393.9346   0.9810
5393.9583   0.9820
5393.9821   0.9837
5394.0058   0.9853
5394.0295   0.9872
5394.0532   0.9893
5394.0769   0.9921
5394.1006   0.9950
5394.1244   0.9967
5394.1481   0.9978
5394.1718   0.9983
5394.1955   0.9982
5394.2192   0.9981
5394.2429   0.9982
5394.2667   0.9980
5394.2904   0.9995
5394.3141  -1.0002
5394.3378  -0.9993
5394.3615  -0.9994
5394.3853  -0.9996
5394.4090  -0.9995
5394.4327  -1.0002
5394.4564  -1.0008
5394.4801  -1.0003
5394.5038  -0.9999
5394.5276  -0.9989
5394.5513  -0.9994
5394.5750  -0.9995
5394.5987  -0.9989
5394.6224  -0.9985
5394.6462  -0.9990
5394.6699  -0.9999
5394.6936  -0.9992
5394.7173  -0.9976
5394.7410  -0.9983
5394.7647  -0.9993
5394.7885  -1.0003
% 2601-5395854_026  1.0009  81
5394.6462  -0.9988
5394.6699  -0.9997
5394.6936  -0.9990
5394.7173  -0.9974
5394.7411  -0.9981
5394.7648  -0.9991
5394.7885  -1.0001
5394.8122  -1.0009
5394.8359  -1.0018
5394.8596  -1.0024
5394.8834  -1.0022
5394.9071  -1.0018
5394.9308  -1.0012
5394.9545  -1.0009
5394.9782  -1.0017
5395.0020  -1.0009
5395.0257  -1.0004
5395.0494  -1.0009
5395.0731  -1.0003
5395.0968  -1.0001
5395.1205  -1.0013
5395.1443  -1.0004
5395.1680  -0.9988
5395.1917  -0.9999
5395.2154  -1.0016
5395.2391  -1.0008
5395.2628   0.9989
5395.2866   0.9992
5395.3103   0.9998
5395.3340   0.9990
5395.3577   0.9988
5395.3814   0.9995
5395.4052   0.9998
5395.4289   0.9990
5395.4526   0.9983
5395.4763   0.9976
5395.5000   0.9962
5395.5237   0.9939
5395.5475   0.9906
5395.5712   0.9865
5395.5949   0.9800
5395.6186   0.9719
5395.6423   0.9663
5395.6660   0.9614
5395.6898   0.9565
5395.7135   0.9526
5395.7372   0.9505
5395.7609   0.9469
5395.7846   0.9436
5395.8084   0.9427
5395.8321   0.9424
5395.8558   0.9434
5395.8795   0.9458
5395.9032   0.9455
5395.9269   0.9462
5395.9507   0.9488
5395.9744   0.9510
5395.9981   0.9538
5396.0218   0.9592
5396.0455   0.9645
5396.0693   0.9699
5396.0930   0.9756
5396.1167   0.9821
5396.1404   0.9877
5396.1641   0.9906
5396.1878   0.9929
5396.2116  -0.9930
5396.2353  -0.9904
5396.2590  -0.9873
5396.2827  -0.9873
5396.3064  -0.9896
5396.3301  -0.9906
5396.3539  -0.9906
5396.3776  -0.9911
5396.4013  -0.9907
5396.4250  -0.9885
5396.4487  -0.9867
5396.4725  -0.9866
5396.4962  -0.9883
5396.5199  -0.9898
5396.5436  -0.9903
% 2600-5397127_020  1.0010  63
5396.4250  -0.9884
5396.4487  -0.9866
5396.4725  -0.9865
5396.4962  -0.9882
5396.5199  -0.9897
5396.5436  -0.9902
5396.5673  -0.9904
5396.5911  -0.9908
5396.6148  -0.9904
5396.6385  -0.9906
5396.6622  -0.9919
5396.6859  -0.9920
5396.7096  -0.9927
5396.7334  -0.9927
5396.7571  -0.9922
5396.7808   0.9938
5396.8045   0.9949
5396.8282   0.9927
5396.8519   0.9891
5396.8757   0.9847
5396.8994   0.9794
5396.9231   0.9735
5396.9468   0.9673
5396.9705   0.9631
5396.9943   0.9613
5397.0180   0.9613
5397.0417   0.9617
5397.0654   0.9615
5397.0891   0.9619
5397.1128   0.9610
5397.1366   0.9614
5397.1603   0.9621
5397.1840   0.9629
5397.2077   0.9634
5397.2314   0.9637
5397.2552   0.9636
5397.2789   0.9654
5397.3026   0.9683
5397.3263   0.9717
5397.3500   0.9756
5397.3737   0.9802
5397.3975   0.9862
5397.4212   0.9903
5397.4449   0.9939
5397.4686   0.9984
5397.4923   1.0002
5397.5160  -1.0001
5397.5398  -0.9999
5397.5635  -0.9988
5397.5872  -0.9975
5397.6109  -0.9958
5397.6346  -0.9934
5397.6584  -0.9907
5397.6821  -0.9864
5397.7058  -0.9817
5397.7295  -0.9789
5397.7532  -0.9805
5397.7769  -0.9830
5397.8007  -0.9843
5397.8244  -0.9845
5397.8481  -0.9841
5397.8718  -0.9832
5397.8955  -0.9824
% 2600-5424067_048  0.9947  60
5423.3209  -1.0029
5423.3446  -1.0024
5423.3684  -1.0005
5423.3921  -0.9985
5423.4158  -0.9949
5423.4395  -0.9847
5423.4632  -0.9654
5423.4869  -0.9432
5423.5107  -0.9403
5423.5344  -0.9577
5423.5581  -0.9759
5423.5818  -0.9878
5423.6055  -0.9941
5423.6293  -0.9960
5423.6530  -0.9966
5423.6767  -0.9972
5423.7004   0.9988
5423.7241   0.9985
5423.7478   0.9941
5423.7716   0.9870
5423.7953   0.9776
5423.8190   0.9665
5423.8427   0.9534
5423.8664   0.9407
5423.8901   0.9298
5423.9139   0.9219
5423.9376   0.9136
5423.9613   0.9072
5423.9850   0.9028
5424.0087   0.8994
5424.0325   0.8975
5424.0562   0.8953
5424.0799   0.8937
5424.1036   0.8945
5424.1273   0.8978
5424.1510   0.9016
5424.1748   0.9055
5424.1985   0.9102
5424.2222   0.9170
5424.2459   0.9252
5424.2696   0.9339
5424.2933   0.9451
5424.3171   0.9577
5424.3408   0.9690
5424.3645   0.9789
5424.3882   0.9854
5424.4119  -0.9873
5424.4357  -0.9863
5424.4594  -0.9840
5424.4831  -0.9798
5424.5068  -0.9738
5424.5305  -0.9694
5424.5542  -0.9707
5424.5780  -0.9756
5424.6017  -0.9794
5424.6254  -0.9814
5424.6491  -0.9824
5424.6728  -0.9840
5424.6965  -0.9842
5424.7203  -0.9840
% 2601-5425248_044  0.9992  68
5424.5068  -0.9694
5424.5305  -0.9651
5424.5543  -0.9664
5424.5780  -0.9712
5424.6017  -0.9750
5424.6254  -0.9770
5424.6491  -0.9780
5424.6729  -0.9796
5424.6966  -0.9798
5424.7203  -0.9796
5424.7440  -0.9795
5424.7677  -0.9810
5424.7914  -0.9820
5424.8152  -0.9831
5424.8389  -0.9843
5424.8626  -0.9866
5424.8863   0.9875
5424.9100   0.9870
5424.9338   0.9857
5424.9575   0.9816
5424.9812   0.9738
5425.0049   0.9637
5425.0286   0.9522
5425.0523   0.9424
5425.0761   0.9331
5425.0998   0.9257
5425.1235   0.9225
5425.1472   0.9181
5425.1709   0.9159
5425.1946   0.9143
5425.2184   0.9133
5425.2421   0.9132
5425.2658   0.9130
5425.2895   0.9130
5425.3132   0.9143
5425.3370   0.9157
5425.3607   0.9148
5425.3844   0.9145
5425.4081   0.9162
5425.4318   0.9230
5425.4555   0.9355
5425.4793   0.9487
5425.5030   0.9611
5425.5267   0.9732
5425.5504   0.9841
5425.5741   0.9927
5425.5978   0.9985
5425.6216   1.0005
5425.6453   1.0009
5425.6690   1.0008
5425.6927  -1.0011
5425.7164  -1.0012
5425.7402  -0.9999
5425.7639  -0.9997
5425.7876  -1.0011
5425.8113  -1.0015
5425.8350  -1.0009
5425.8587  -1.0006
5425.8825  -1.0008
5425.9062  -1.0009
5425.9299  -0.9999
5425.9536  -1.0005
5425.9773  -1.0012
5426.0010  -1.0001
5426.0248  -0.9998
5426.0485  -1.0006
5426.0722  -1.0012
5426.0959  -1.0013
% 2601-5427816_027  1.0010  74
5426.9497  -0.9996
5426.9734  -0.9992
5426.9971  -0.9990
5427.0208  -0.9977
5427.0446  -0.9959
5427.0683  -0.9931
5427.0920  -0.9940
5427.1157  -0.9973
5427.1394  -0.9977
5427.1631  -0.9979
5427.1869  -0.9986
5427.2106  -0.9991
5427.2343  -1.0003
5427.2580  -0.9995
5427.2817  -0.9979
5427.3054  -0.9965
5427.3292  -0.9943
5427.3529  -0.9933
5427.3766   0.9944
5427.4003   0.9959
5427.4240   0.9954
5427.4478   0.9947
5427.4715   0.9942
5427.4952   0.9919
5427.5189   0.9865
5427.5426   0.9792
5427.5663   0.9711
5427.5901   0.9622
5427.6138   0.9555
5427.6375   0.9529
5427.6612   0.9528
5427.6849   0.9516
5427.7086   0.9497
5427.7324   0.9477
5427.7561   0.9468
5427.7798   0.9454
5427.8035   0.9455
5427.8272   0.9454
5427.8510   0.9456
5427.8747   0.9465
5427.8984   0.9469
5427.9221   0.9497
5427.9458   0.9528
5427.9695   0.9550
5427.9933   0.9581
5428.0170   0.9633
5428.0407   0.9699
5428.0644   0.9764
5428.0881   0.9837
5428.1118   0.9905
5428.1356   0.9957
5428.1593   0.9984
5428.1830   0.9997
5428.2067   1.0008
5428.2304   1.0010
5428.2542  -1.0008
5428.2779  -1.0005
5428.3016  -1.0005
5428.3253  -1.0002
5428.3490  -0.9995
5428.3727  -1.0002
5428.3965  -0.9989
5428.4202  -0.9978
5428.4439  -0.9968
5428.4676  -0.9960
5428.4913  -0.9973
5428.5151  -0.9982
5428.5388  -0.9977
5428.5625  -0.9971
5428.5862  -0.9968
5428.6099  -0.9970
5428.6336  -0.9968
5428.6574  -0.9958
5428.6811  -0.9954
% 2601-5432962_034  1.0023  74
5432.0727  -0.9921
5432.0964  -0.9829
5432.1202  -0.9727
5432.1439  -0.9707
5432.1676  -0.9766
5432.1913  -0.9821
5432.2150  -0.9867
5432.2388  -0.9900
5432.2625  -0.9910
5432.2862  -0.9903
5432.3099  -0.9911
5432.3336  -0.9921
5432.3573  -0.9909
5432.3811  -0.9899
5432.4048  -0.9908
5432.4285  -0.9924
5432.4522  -0.9935
5432.4759  -0.9934
5432.4996  -0.9936
5432.5234   0.9939
5432.5471   0.9939
5432.5708   0.9933
5432.5945   0.9924
5432.6182   0.9900
5432.6420   0.9871
5432.6657   0.9827
5432.6894   0.9755
5432.7131   0.9667
5432.7368   0.9583
5432.7605   0.9503
5432.7843   0.9444
5432.8080   0.9399
5432.8317   0.9357
5432.8554   0.9335
5432.8791   0.9313
5432.9028   0.9295
5432.9266   0.9290
5432.9503   0.9290
5432.9740   0.9298
5432.9977   0.9326
5433.0214   0.9342
5433.0452   0.9356
5433.0689   0.9383
5433.0926   0.9417
5433.1163   0.9450
5433.1400   0.9488
5433.1637   0.9546
5433.1875   0.9618
5433.2112   0.9701
5433.2349   0.9796
5433.2586   0.9877
5433.2823   0.9936
5433.3061   0.9977
5433.3298   1.0000
5433.3535   1.0011
5433.3772   1.0019
5433.4009  -1.0008
5433.4246  -1.0001
5433.4484  -1.0005
5433.4721  -0.9997
5433.4958  -0.9995
5433.5195  -1.0003
5433.5432  -1.0003
5433.5669  -1.0006
5433.5907  -1.0011
5433.6144  -1.0015
5433.6381  -1.0012
5433.6618  -1.0010
5433.6855  -0.9997
5433.7093  -0.9976
5433.7330  -0.9991
5433.7567  -1.0002
5433.7804  -0.9997
5433.8041  -0.9994
% 2601-5443443_004  1.0006  66
5442.6067  -0.9903
5442.6306  -0.9915
5442.6546  -0.9944
5442.6785  -0.9956
5442.7025  -0.9954
5442.7264  -0.9950
5442.7504  -0.9935
5442.7743  -0.9879
5442.7983  -0.9771
5442.8222  -0.9623
5442.8462  -0.9548
5442.8701  -0.9636
5442.8940  -0.9797
5442.9180  -0.9910
5442.9419  -0.9958
5442.9659  -0.9976
5442.9898  -0.9986
5443.0138  -0.9995
5443.0377  -1.0008
5443.0617   1.0002
5443.0856   0.9997
5443.1096   1.0003
5443.1335   0.9994
5443.1574   0.9993
5443.1814   0.9982
5443.2053   0.9968
5443.2293   0.9961
5443.2532   0.9957
5443.2772   0.9944
5443.3011   0.9929
5443.3251   0.9926
5443.3490   0.9929
5443.3730   0.9914
5443.3969   0.9901
5443.4208   0.9908
5443.4448   0.9915
5443.4687   0.9916
5443.4927   0.9922
5443.5166   0.9926
5443.5406   0.9908
5443.5645   0.9900
5443.5885   0.9903
5443.6124   0.9912
5443.6364   0.9926
5443.6603   0.9946
5443.6843   0.9945
5443.7082   0.9953
5443.7321   0.9968
5443.7561   0.9977
5443.7800   0.9994
5443.8040   0.9998
5443.8279  -0.9997
5443.8519  -1.0001
5443.8758  -0.9993
5443.8998  -0.9979
5443.9237  -0.9966
5443.9477  -0.9957
5443.9716  -0.9939
5443.9955  -0.9889
5444.0195  -0.9850
5444.0434  -0.9879
5444.0674  -0.9936
5444.0913  -0.9960
5444.1153  -0.9952
5444.1392  -0.9931
5444.1632  -0.9922
% 2601-5445800_011  1.0016  65
5445.0731  -0.9522
5445.0970  -0.9535
5445.1210  -0.9567
5445.1449  -0.9598
5445.1689  -0.9604
5445.1928  -0.9614
5445.2168  -0.9644
5445.2407  -0.9669
5445.2647  -0.9706
5445.2886  -0.9756
5445.3125  -0.9824
5445.3365  -0.9885
5445.3604  -0.9926
5445.3844  -0.9947
5445.4083  -0.9952
5445.4323   0.9960
5445.4562   0.9965
5445.4802   0.9960
5445.5041   0.9953
5445.5281   0.9934
5445.5520   0.9916
5445.5760   0.9894
5445.5999   0.9878
5445.6238   0.9855
5445.6478   0.9829
5445.6717   0.9814
5445.6957   0.9796
5445.7196   0.9772
5445.7436   0.9752
5445.7675   0.9750
5445.7915   0.9750
5445.8154   0.9758
5445.8394   0.9766
5445.8633   0.9770
5445.8872   0.9771
5445.9112   0.9781
5445.9351   0.9793
5445.9591   0.9812
5445.9830   0.9830
5446.0070   0.9853
5446.0309   0.9897
5446.0549   0.9927
5446.0788   0.9950
5446.1028   0.9970
5446.1267   0.9978
5446.1506   0.9994
5446.1746   1.0007
5446.1985   1.0007
5446.2225  -0.9993
5446.2464  -0.9996
5446.2704  -0.9998
5446.2943  -0.9984
5446.3183  -0.9970
5446.3422  -0.9940
5446.3662  -0.9928
5446.3901  -0.9921
5446.4141  -0.9893
5446.4380  -0.9882
5446.4619  -0.9890
5446.4859  -0.9888
5446.5098  -0.9875
5446.5338  -0.9874
5446.5577  -0.9848
5446.5817  -0.9799
5446.6056  -0.9737
% 2601-5482306_024  1.0001  78
5481.4227  -0.9870
5481.4467  -0.9865
5481.4706  -0.9871
5481.4946  -0.9897
5481.5185  -0.9936
5481.5425  -0.9955
5481.5664  -0.9973
5481.5904  -0.9981
5481.6143  -0.9979
5481.6383  -0.9976
5481.6622  -0.9984
5481.6861  -0.9994
5481.7101  -0.9994
5481.7340  -0.9990
5481.7580  -0.9979
5481.7819  -0.9954
5481.8059  -0.9938
5481.8298  -0.9956
5481.8538  -0.9975
5481.8777   0.9994
5481.9017   0.9995
5481.9256   1.0000
5481.9495   0.9991
5481.9735   0.9979
5481.9974   0.9962
5482.0214   0.9920
5482.0453   0.9855
5482.0693   0.9807
5482.0932   0.9746
5482.1172   0.9684
5482.1411   0.9637
5482.1651   0.9597
5482.1890   0.9567
5482.2130   0.9554
5482.2369   0.9533
5482.2608   0.9526
5482.2848   0.9528
5482.3087   0.9518
5482.3327   0.9512
5482.3566   0.9526
5482.3806   0.9535
5482.4045   0.9545
5482.4285   0.9567
5482.4524   0.9578
5482.4764   0.9590
5482.5003   0.9588
5482.5242   0.9578
5482.5482   0.9633
5482.5721   0.9746
5482.5961   0.9858
5482.6200   0.9934
5482.6440   0.9967
5482.6679   0.9986
5482.6919   1.0000
5482.7158   0.9999
5482.7398   1.0000
5482.7637   1.0002
5482.7876   1.0011
5482.8116  -1.0006
5482.8355  -0.9997
5482.8595  -0.9995
5482.8834  -1.0004
5482.9074  -1.0000
5482.9313  -0.9994
5482.9553  -1.0000
5482.9792  -1.0006
5483.0032  -0.9999
5483.0271  -0.9986
5483.0511  -0.9997
5483.0750  -0.9999
5483.0989  -0.9981
5483.1229  -0.9988
5483.1468  -0.9993
5483.1708  -0.9992
5483.1947  -0.9988
5483.2187  -0.9988
5483.2426  -0.9998
5483.2666  -1.0001
% 2601-5488775_005  1.0018  61
5488.1124  -0.9885
5488.1365  -0.9891
5488.1607  -0.9912
5488.1849  -0.9935
5488.2091  -0.9946
5488.2332  -0.9957
5488.2574  -0.9968
5488.2816  -0.9975
5488.3058  -0.9977
5488.3300  -0.9987
5488.3541  -0.9992
5488.3783  -0.9986
5488.4025  -0.9994
5488.4267  -1.0005
5488.4508   1.0000
5488.4750   0.9993
5488.4992   0.9999
5488.5234   0.9981
5488.5476   0.9956
5488.5717   0.9943
5488.5959   0.9926
5488.6201   0.9919
5488.6443   0.9915
5488.6685   0.9916
5488.6926   0.9906
5488.7168   0.9898
5488.7410   0.9893
5488.7652   0.9893
5488.7893   0.9888
5488.8135   0.9885
5488.8377   0.9887
5488.8619   0.9898
5488.8861   0.9896
5488.9102   0.9904
5488.9344   0.9911
5488.9586   0.9918
5488.9828   0.9933
5489.0070   0.9943
5489.0311   0.9958
5489.0553   0.9973
5489.0795   0.9988
5489.1037   0.9993
5489.1278   0.9989
5489.1520   0.9999
5489.1762   1.0005
5489.2004  -0.9993
5489.2246  -0.9972
5489.2487  -0.9965
5489.2729  -0.9969
5489.2971  -0.9978
5489.3213  -1.0000
5489.3455  -0.9993
5489.3696  -1.0000
5489.3938  -1.0007
5489.4180  -0.9987
5489.4422  -0.9985
5489.4663  -0.9991
5489.4905  -0.9987
5489.5147  -0.9983
5489.5389  -0.9986
5489.5631  -0.9995
% 2601-5493831_019  0.9997  75
5492.8997  -0.9979
5492.9239  -0.9984
5492.9481  -0.9984
5492.9722  -0.9988
5492.9964  -0.9999
5493.0206  -0.9996
5493.0448  -0.9986
5493.0689  -0.9992
5493.0931  -0.9998
5493.1173  -0.9992
5493.1415  -0.9991
5493.1657  -0.9998
5493.1898  -0.9996
5493.2140  -0.9990
5493.2382  -0.9995
5493.2624  -0.9997
5493.2866  -0.9990
5493.3107  -0.9984
5493.3349  -0.9987
5493.3591   0.9980
5493.3833   0.9971
5493.4074   0.9974
5493.4316   0.9981
5493.4558   0.9979
5493.4800   0.9967
5493.5042   0.9954
5493.5283   0.9930
5493.5525   0.9880
5493.5767   0.9825
5493.6009   0.9748
5493.6250   0.9687
5493.6492   0.9659
5493.6734   0.9649
5493.6976   0.9650
5493.7218   0.9637
5493.7459   0.9626
5493.7701   0.9625
5493.7943   0.9622
5493.8185   0.9612
5493.8427   0.9613
5493.8668   0.9622
5493.8910   0.9628
5493.9152   0.9642
5493.9394   0.9659
5493.9635   0.9672
5493.9877   0.9690
5494.0119   0.9721
5494.0361   0.9758
5494.0603   0.9801
5494.0844   0.9855
5494.1086   0.9900
5494.1328   0.9937
5494.1570   0.9977
5494.1812   1.0004
5494.2053   1.0004
5494.2295   0.9992
5494.2537   0.9990
5494.2779  -0.9998
5494.3020  -1.0005
5494.3262  -1.0004
5494.3504  -0.9994
5494.3746  -0.9989
5494.3988  -0.9990
5494.4229  -0.9991
5494.4471  -0.9984
5494.4713  -0.9992
5494.4955  -0.9996
5494.5197  -0.9999
5494.5438  -0.9997
5494.5680  -0.9987
5494.5922  -0.9986
5494.6164  -0.9980
5494.6405  -0.9973
5494.6647  -0.9966
5494.6889  -0.9947
% 2601-5498574_004  1.0004  65
5497.8079  -0.9947
5497.8321  -0.9955
5497.8563  -0.9962
5497.8804  -0.9976
5497.9046  -0.9979
5497.9288  -0.9973
5497.9530  -0.9977
5497.9772  -0.9982
5498.0013  -0.9980
5498.0255  -0.9986
5498.0497  -0.9992
5498.0739  -0.9983
5498.0980  -0.9992
5498.1222  -0.9988
5498.1464  -0.9986
5498.1706  -0.9986
5498.1948   0.9998
5498.2189   0.9993
5498.2431   0.9985
5498.2673   0.9987
5498.2915   0.9984
5498.3157   0.9966
5498.3398   0.9970
5498.3640   0.9957
5498.3882   0.9941
5498.4124   0.9934
5498.4365   0.9922
5498.4607   0.9907
5498.4849   0.9906
5498.5091   0.9912
5498.5333   0.9909
5498.5574   0.9901
5498.5816   0.9891
5498.6058   0.9888
5498.6300   0.9893
5498.6542   0.9899
5498.6783   0.9903
5498.7025   0.9914
5498.7267   0.9919
5498.7509   0.9931
5498.7750   0.9950
5498.7992   0.9959
5498.8234   0.9961
5498.8476   0.9973
5498.8718   0.9992
5498.8959   0.9993
5498.9201   0.9997
5498.9443   1.0007
5498.9685   1.0001
5498.9926  -1.0001
5499.0168  -1.0009
5499.0410  -1.0009
5499.0652  -1.0005
5499.0894  -1.0015
5499.1135  -1.0018
5499.1377  -1.0011
5499.1619  -1.0010
5499.1861  -1.0005
5499.2103  -1.0009
5499.2344  -1.0009
5499.2586  -1.0004
5499.2828  -1.0010
5499.3070  -1.0005
5499.3311  -0.9997
5499.3553  -0.9994
% 2401-5502067_023  0.9951  66
5501.2171  -0.9988
5501.2412  -0.9984
5501.2654  -0.9992
5501.2896  -0.9987
5501.3138  -0.9983
5501.3379  -0.9980
5501.3621  -0.9975
5501.3863  -0.9978
5501.4105  -0.9987
5501.4347  -1.0004
5501.4588  -0.9999
5501.4830  -0.9988
5501.5072  -0.9991
5501.5314  -0.9996
5501.5556  -0.9995
5501.5797  -0.9996
5501.6039  -0.9998
5501.6281  -0.9996
5501.6523   1.0001
5501.6764   0.9995
5501.7006   1.0001
5501.7248   1.0001
5501.7490   0.9988
5501.7732   0.9967
5501.7973   0.9926
5501.8215   0.9869
5501.8457   0.9797
5501.8699   0.9737
5501.8941   0.9683
5501.9182   0.9618
5501.9424   0.9575
5501.9666   0.9556
5501.9908   0.9544
5502.0149   0.9539
5502.0391   0.9541
5502.0633   0.9552
5502.0875   0.9547
5502.1117   0.9536
5502.1358   0.9539
5502.1600   0.9558
5502.1842   0.9574
5502.2084   0.9584
5502.2325   0.9607
5502.2567   0.9633
5502.2809   0.9662
5502.3051   0.9696
5502.3293   0.9738
5502.3534   0.9791
5502.3776   0.9853
5502.4018   0.9911
5502.4260   0.9942
5502.4502   0.9948
5502.4743  -0.9934
5502.4985  -0.9918
5502.5227  -0.9912
5502.5469  -0.9899
5502.5710  -0.9876
5502.5952  -0.9867
5502.6194  -0.9864
5502.6436  -0.9865
5502.6678  -0.9860
5502.6919  -0.9868
5502.7161  -0.9872
5502.7403  -0.9865
5502.7645  -0.9858
5502.7887  -0.9863
% 2601-5505244_003  1.0014  62
5504.4086  -0.9990
5504.4328  -0.9998
5504.4570  -0.9999
5504.4812  -0.9995
5504.5053  -1.0003
5504.5295  -1.0000
5504.5537  -1.0010
5504.5779  -1.0012
5504.6021  -1.0017
5504.6262  -1.0016
5504.6504  -1.0010
5504.6746  -1.0003
5504.6988  -1.0005
5504.7229  -1.0002
5504.7471  -0.9997
5504.7713  -0.9999
5504.7955  -1.0004
5504.8197  -1.0004
5504.8438  -0.9994
5504.8680   0.9995
5504.8922   1.0003
5504.9164   0.9999
5504.9406   0.9993
5504.9647   0.9990
5504.9889   0.9984
5505.0131   0.9982
5505.0373   0.9980
5505.0614   0.9967
5505.0856   0.9960
5505.1098   0.9965
5505.1340   0.9951
5505.1582   0.9935
5505.1823   0.9932
5505.2065   0.9936
5505.2307   0.9935
5505.2549   0.9924
5505.2791   0.9922
5505.3032   0.9923
5505.3274   0.9925
5505.3516   0.9932
5505.3758   0.9933
5505.3999   0.9934
5505.4241   0.9939
5505.4483   0.9947
5505.4725   0.9952
5505.4967   0.9963
5505.5208   0.9975
5505.5450   0.9979
5505.5692   0.9983
5505.5934   0.9974
5505.6176  -0.9979
5505.6417  -0.9992
5505.6659  -0.9986
5505.6901  -0.9972
5505.7143  -0.9960
5505.7384  -0.9960
5505.7626  -0.9954
5505.7868  -0.9956
5505.8110  -0.9957
5505.8352  -0.9949
5505.8593  -0.9929
5505.8835  -0.9897
% 2601-5506199_038  0.9979  78
5505.2065  -0.9971
5505.2307  -0.9970
5505.2549  -0.9959
5505.2791  -0.9957
5505.3032  -0.9958
5505.3274  -0.9960
5505.3516  -0.9967
5505.3758  -0.9968
5505.4000  -0.9969
5505.4241  -0.9974
5505.4483  -0.9982
5505.4725  -0.9987
5505.4967  -0.9998
5505.5208  -1.0010
5505.5450  -1.0014
5505.5692  -1.0018
5505.5934  -1.0009
5505.6176  -1.0014
5505.6417  -1.0027
5505.6659  -1.0021
5505.6901  -1.0007
5505.7143   0.9995
5505.7384   0.9995
5505.7626   0.9989
5505.7868   0.9991
5505.8110   0.9992
5505.8352   0.9984
5505.8593   0.9964
5505.8835   0.9932
5505.9077   0.9871
5505.9319   0.9792
5505.9561   0.9684
5505.9802   0.9578
5506.0044   0.9488
5506.0286   0.9403
5506.0528   0.9342
5506.0769   0.9300
5506.1011   0.9252
5506.1253   0.9214
5506.1495   0.9186
5506.1737   0.9165
5506.1978   0.9151
5506.2220   0.9156
5506.2462   0.9170
5506.2704   0.9195
5506.2946   0.9223
5506.3187   0.9263
5506.3429   0.9302
5506.3671   0.9364
5506.3913   0.9433
5506.4154   0.9518
5506.4396   0.9613
5506.4638   0.9701
5506.4880   0.9787
5506.5122   0.9862
5506.5363   0.9908
5506.5605   0.9927
5506.5847   0.9933
5506.6089   0.9946
5506.6330   0.9948
5506.6572  -0.9936
5506.6814  -0.9934
5506.7056  -0.9933
5506.7298  -0.9930
5506.7539  -0.9917
5506.7781  -0.9884
5506.8023  -0.9870
5506.8265  -0.9862
5506.8507  -0.9846
5506.8748  -0.9824
5506.8990  -0.9798
5506.9232  -0.9782
5506.9474  -0.9768
5506.9715  -0.9750
5506.9957  -0.9756
5507.0199  -0.9776
5507.0441  -0.9789
5507.0683  -0.9803
% 2401-5508606_020  1.0001  71
5507.7695  -1.0012
5507.7937  -1.0010
5507.8178  -1.0011
5507.8420  -1.0005
5507.8662  -1.0005
5507.8904  -1.0000
5507.9146  -0.9993
5507.9387  -0.9996
5507.9629  -0.9990
5507.9871  -0.9997
5508.0113  -0.9998
5508.0354  -0.9986
5508.0596  -0.9980
5508.0838  -0.9963
5508.1080  -0.9948
5508.1322  -0.9957
5508.1563  -0.9974
5508.1805  -0.9983
5508.2047   0.9993
5508.2289   0.9992
5508.2531   0.9989
5508.2772   0.9983
5508.3014   0.9962
5508.3256   0.9929
5508.3498   0.9882
5508.3739   0.9822
5508.3981   0.9764
5508.4223   0.9719
5508.4465   0.9699
5508.4707   0.9669
5508.4948   0.9643
5508.5190   0.9633
5508.5432   0.9624
5508.5674   0.9613
5508.5916   0.9608
5508.6157   0.9605
5508.6399   0.9608
5508.6641   0.9604
5508.6883   0.9606
5508.7124   0.9616
5508.7366   0.9634
5508.7608   0.9647
5508.7850   0.9665
5508.8092   0.9700
5508.8333   0.9732
5508.8575   0.9765
5508.8817   0.9813
5508.9059   0.9870
5508.9301   0.9926
5508.9542   0.9971
5508.9784   0.9996
5509.0026   1.0000
5509.0268   1.0006
5509.0509   1.0011
5509.0751  -0.9998
5509.0993  -0.9971
5509.1235  -0.9934
5509.1477  -0.9908
5509.1718  -0.9917
5509.1960  -0.9949
5509.2202  -0.9973
5509.2444  -0.9989
5509.2685  -1.0004
5509.2927  -1.0005
5509.3169  -0.9999
5509.3411  -1.0000
5509.3653  -1.0004
5509.3894  -1.0006
5509.4136  -1.0001
5509.4378  -0.9999
5509.4620  -1.0005
% 2601-5525117_012  1.0002  73
5524.1382  -0.9988
5524.1624  -0.9985
5524.1866  -0.9980
5524.2108  -0.9981
5524.2350  -0.9983
5524.2591  -0.9988
5524.2833  -0.9989
5524.3075  -0.9985
5524.3317  -0.9992
5524.3558  -0.9990
5524.3800  -0.9987
5524.4042  -0.9987
5524.4284  -0.9993
5524.4526  -0.9987
5524.4767  -0.9983
5524.5009  -0.9982
5524.5251  -0.9986
5524.5493  -0.9987
5524.5734  -0.9982
5524.5976  -0.9984
5524.6218  -0.9999
5524.6460   1.0006
5524.6702   0.9997
5524.6943   0.9998
5524.7185   1.0003
5524.7427   1.0003
5524.7669   0.9995
5524.7911   0.9984
5524.8152   0.9963
5524.8394   0.9932
5524.8636   0.9905
5524.8878   0.9877
5524.9119   0.9850
5524.9361   0.9841
5524.9603   0.9838
5524.9845   0.9821
5525.0087   0.9811
5525.0328   0.9803
5525.0570   0.9787
5525.0812   0.9786
5525.1054   0.9780
5525.1296   0.9777
5525.1537   0.9778
5525.1779   0.9783
5525.2021   0.9790
5525.2263   0.9794
5525.2504   0.9798
5525.2746   0.9807
5525.2988   0.9814
5525.3230   0.9815
5525.3472   0.9838
5525.3713   0.9864
5525.3955   0.9881
5525.4197   0.9892
5525.4439   0.9897
5525.4681   0.9908
5525.4922   0.9919
5525.5164   0.9929
5525.5406  -0.9943
5525.5648  -0.9943
5525.5889  -0.9943
5525.6131  -0.9942
5525.6373  -0.9922
5525.6615  -0.9914
5525.6857  -0.9930
5525.7098  -0.9941
5525.7340  -0.9942
5525.7582  -0.9942
5525.7824  -0.9952
5525.8065  -0.9958
5525.8307  -0.9965
5525.8549  -0.9980
5525.8791  -0.9974
% 1200-5528405_039  0.9983  77
5527.3056  -1.0011
5527.3298  -1.0014
5527.3540  -1.0017
5527.3782  -1.0011
5527.4023  -1.0011
5527.4265  -1.0027
5527.4507  -1.0024
5527.4749  -1.0011
5527.4991  -1.0019
5527.5232  -1.0020
5527.5474  -1.0013
5527.5716  -1.0016
5527.5958  -1.0017
5527.6199  -1.0019
5527.6441  -1.0018
5527.6683  -1.0009
5527.6925  -1.0011
5527.7167  -1.0013
5527.7408  -1.0006
5527.7650  -1.0006
5527.7892  -1.0005
5527.8134  -1.0007
5527.8375  -1.0010
5527.8617   1.0014
5527.8859   1.0018
5527.9101   1.0011
5527.9343   1.0002
5527.9584   1.0009
5527.9826   1.0008
5528.0068   0.9997
5528.0310   0.9987
5528.0552   0.9972
5528.0793   0.9944
5528.1035   0.9887
5528.1277   0.9813
5528.1519   0.9718
5528.1760   0.9606
5528.2002   0.9518
5528.2244   0.9442
5528.2486   0.9379
5528.2728   0.9327
5528.2969   0.9282
5528.3211   0.9252
5528.3453   0.9233
5528.3695   0.9205
5528.3937   0.9194
5528.4178   0.9195
5528.4420   0.9197
5528.4662   0.9206
5528.4904   0.9218
5528.5145   0.9237
5528.5387   0.9277
5528.5629   0.9321
5528.5871   0.9367
5528.6113   0.9421
5528.6354   0.9504
5528.6596   0.9596
5528.6838   0.9704
5528.7080   0.9791
5528.7322   0.9859
5528.7563   0.9917
5528.7805   0.9932
5528.8047  -0.9913
5528.8289  -0.9906
5528.8530  -0.9894
5528.8772  -0.9874
5528.9014  -0.9855
5528.9256  -0.9836
5528.9498  -0.9814
5528.9739  -0.9801
5528.9981  -0.9799
5529.0223  -0.9801
5529.0465  -0.9795
5529.0706  -0.9790
5529.0948  -0.9796
5529.1190  -0.9800
5529.1432  -0.9808
% 2601-5529052_009  0.9979  58
5528.4662  -0.9209
5528.4903  -0.9221
5528.5145  -0.9240
5528.5387  -0.9281
5528.5629  -0.9325
5528.5871  -0.9371
5528.6112  -0.9425
5528.6354  -0.9508
5528.6596  -0.9600
5528.6838  -0.9707
5528.7079  -0.9795
5528.7321  -0.9863
5528.7563  -0.9921
5528.7805   0.9936
5528.8047   0.9917
5528.8288   0.9910
5528.8530   0.9898
5528.8772   0.9878
5528.9014   0.9859
5528.9255   0.9840
5528.9497   0.9818
5528.9739   0.9805
5528.9981   0.9803
5529.0223   0.9805
5529.0464   0.9799
5529.0706   0.9794
5529.0948   0.9800
5529.1190   0.9804
5529.1432   0.9812
5529.1673   0.9824
5529.1915   0.9835
5529.2157   0.9843
5529.2399   0.9861
5529.2640   0.9881
5529.2882   0.9903
5529.3124   0.9933
5529.3366   0.9958
5529.3608   0.9976
5529.3849   0.9988
5529.4091   1.0002
5529.4333   1.0006
5529.4575  -1.0011
5529.4817  -1.0010
5529.5058  -1.0004
5529.5300  -1.0010
5529.5542  -1.0016
5529.5784  -1.0011
5529.6025  -0.9990
5529.6267  -0.9967
5529.6509  -0.9930
5529.6751  -0.9882
5529.6993  -0.9841
5529.7234  -0.9817
5529.7476  -0.9776
5529.7718  -0.9723
5529.7960  -0.9692
5529.8202  -0.9688
5529.8443  -0.9681
% 2601-5529930_019  0.9992  66
5529.0464  -0.9786
5529.0706  -0.9781
5529.0948  -0.9787
5529.1190  -0.9791
5529.1431  -0.9799
5529.1673  -0.9811
5529.1915  -0.9822
5529.2157  -0.9830
5529.2399  -0.9848
5529.2640  -0.9868
5529.2882  -0.9890
5529.3124  -0.9920
5529.3366  -0.9945
5529.3607  -0.9963
5529.3849  -0.9975
5529.4091  -0.9989
5529.4333  -0.9993
5529.4575  -0.9998
5529.4816  -0.9997
5529.5058   0.9991
5529.5300   0.9997
5529.5542   1.0003
5529.5784   0.9998
5529.6025   0.9977
5529.6267   0.9954
5529.6509   0.9917
5529.6751   0.9869
5529.6992   0.9828
5529.7234   0.9804
5529.7476   0.9763
5529.7718   0.9711
5529.7960   0.9680
5529.8201   0.9676
5529.8443   0.9669
5529.8685   0.9658
5529.8927   0.9648
5529.9169   0.9639
5529.9410   0.9633
5529.9652   0.9640
5529.9894   0.9633
5530.0136   0.9632
5530.0377   0.9630
5530.0619   0.9651
5530.0861   0.9681
5530.1103   0.9699
5530.1345   0.9717
5530.1586   0.9738
5530.1828   0.9773
5530.2070   0.9808
5530.2312   0.9848
5530.2553   0.9883
5530.2795   0.9900
5530.3037  -0.9906
5530.3279  -0.9915
5530.3521  -0.9909
5530.3762  -0.9909
5530.4004  -0.9909
5530.4246  -0.9912
5530.4488  -0.9927
5530.4730  -0.9932
5530.4971  -0.9926
5530.5213  -0.9934
5530.5455  -0.9943
5530.5697  -0.9956
5530.5938  -0.9957
5530.6180  -0.9961
% 2601-5532086_008  0.9991  79
5531.0049  -0.9993
5531.0291  -0.9997
5531.0532  -0.9987
5531.0774  -0.9989
5531.1016  -0.9995
5531.1258  -0.9992
5531.1500  -0.9993
5531.1741  -0.9997
5531.1983  -0.9997
5531.2225  -0.9997
5531.2467  -0.9987
5531.2708  -0.9995
5531.2950  -1.0004
5531.3192  -1.0006
5531.3434  -1.0002
5531.3676  -0.9989
5531.3917  -0.9995
5531.4159  -0.9995
5531.4401  -1.0002
5531.4643  -1.0010
5531.4885  -1.0011
5531.5126  -1.0007
5531.5368  -0.9991
5531.5610   0.9999
5531.5852   1.0001
5531.6093   0.9998
5531.6335   0.9997
5531.6577   0.9986
5531.6819   0.9984
5531.7061   0.9978
5531.7302   0.9970
5531.7544   0.9970
5531.7786   0.9967
5531.8028   0.9958
5531.8270   0.9943
5531.8511   0.9925
5531.8753   0.9905
5531.8995   0.9881
5531.9237   0.9867
5531.9478   0.9870
5531.9720   0.9858
5531.9962   0.9843
5532.0204   0.9837
5532.0446   0.9829
5532.0687   0.9824
5532.0929   0.9820
5532.1171   0.9824
5532.1413   0.9831
5532.1655   0.9837
5532.1896   0.9849
5532.2138   0.9849
5532.2380   0.9851
5532.2622   0.9867
5532.2863   0.9892
5532.3105   0.9902
5532.3347   0.9917
5532.3589   0.9951
5532.3831   0.9974
5532.4072   0.9988
5532.4314   0.9990
5532.4556   0.9991
5532.4798   1.0003
5532.5039  -1.0002
5532.5281  -0.9994
5532.5523  -0.9994
5532.5765  -0.9988
5532.6007  -0.9988
5532.6248  -0.9974
5532.6490  -0.9956
5532.6732  -0.9959
5532.6974  -0.9952
5532.7216  -0.9944
5532.7457  -0.9943
5532.7699  -0.9935
5532.7941  -0.9931
5532.8183  -0.9926
5532.8424  -0.9923
5532.8666  -0.9931
5532.8908  -0.9927
% 2601-5532862_004  1.0001  77
5532.0929  -0.9810
5532.1171  -0.9814
5532.1413  -0.9821
5532.1654  -0.9827
5532.1896  -0.9839
5532.2138  -0.9839
5532.2380  -0.9841
5532.2622  -0.9857
5532.2863  -0.9882
5532.3105  -0.9892
5532.3347  -0.9907
5532.3589  -0.9941
5532.3831  -0.9964
5532.4072  -0.9978
5532.4314  -0.9980
5532.4556  -0.9981
5532.4798   0.9993
5532.5039   0.9992
5532.5281   0.9984
5532.5523   0.9984
5532.5765   0.9978
5532.6007   0.9978
5532.6248   0.9964
5532.6490   0.9946
5532.6732   0.9949
5532.6974   0.9942
5532.7216   0.9934
5532.7457   0.9933
5532.7699   0.9925
5532.7941   0.9921
5532.8183   0.9916
5532.8424   0.9913
5532.8666   0.9921
5532.8908   0.9917
5532.9150   0.9914
5532.9392   0.9917
5532.9633   0.9922
5532.9875   0.9922
5533.0117   0.9921
5533.0359   0.9936
5533.0600   0.9953
5533.0842   0.9962
5533.1084   0.9962
5533.1326   0.9970
5533.1568   0.9984
5533.1809   0.9987
5533.2051   0.9988
5533.2293   0.9994
5533.2535   0.9994
5533.2777   0.9997
5533.3018   1.0010
5533.3260   1.0003
5533.3502   0.9995
5533.3744   0.9999
5533.3985   1.0002
5533.4227  -1.0009
5533.4469  -1.0011
5533.4711  -1.0002
5533.4953  -1.0001
5533.5194  -1.0006
5533.5436  -1.0009
5533.5678  -1.0013
5533.5920  -1.0011
5533.6162  -1.0009
5533.6403  -1.0001
5533.6645  -1.0002
5533.6887  -1.0004
5533.7129  -1.0001
5533.7370  -1.0006
5533.7612  -1.0007
5533.7854  -1.0004
5533.8096  -1.0001
5533.8338  -0.9994
5533.8579  -0.9999
5533.8821  -0.9992
5533.9063  -0.9984
5533.9305  -0.9993
% 2601-5534838_070  0.9992  81
5533.7370  -1.0015
5533.7612  -1.0016
5533.7854  -1.0013
5533.8096  -1.0010
5533.8337  -1.0003
5533.8579  -1.0008
5533.8821  -1.0001
5533.9063  -0.9993
5533.9305  -1.0002
5533.9546  -0.9996
5533.9788  -0.9995
5534.0030  -1.0003
5534.0272  -1.0004
5534.0514  -0.9994
5534.0755  -0.9985
5534.0997  -0.9989
5534.1239  -0.9992
5534.1481  -0.9998
5534.1722  -0.9995
5534.1964  -1.0005
5534.2206  -1.0008
5534.2448  -0.9998
5534.2690  -1.0000
5534.2931   1.0013
5534.3173   1.0003
5534.3415   0.9996
5534.3657   1.0003
5534.3899   1.0003
5534.4140   0.9994
5534.4382   0.9991
5534.4624   0.9972
5534.4866   0.9934
5534.5107   0.9860
5534.5349   0.9744
5534.5591   0.9614
5534.5833   0.9448
5534.6075   0.9276
5534.6316   0.9104
5534.6558   0.8960
5534.6800   0.8848
5534.7042   0.8742
5534.7283   0.8667
5534.7525   0.8622
5534.7767   0.8578
5534.8009   0.8539
5534.8251   0.8526
5534.8492   0.8524
5534.8734   0.8536
5534.8976   0.8567
5534.9218   0.8598
5534.9460   0.8651
5534.9701   0.8721
5534.9943   0.8803
5535.0185   0.8911
5535.0427   0.9033
5535.0668   0.9177
5535.0910   0.9353
5535.1152   0.9526
5535.1394   0.9684
5535.1636   0.9791
5535.1877   0.9869
5535.2119   0.9929
5535.2361   0.9939
5535.2603   0.9940
5535.2845  -0.9942
5535.3086  -0.9932
5535.3328  -0.9919
5535.3570  -0.9910
5535.3812  -0.9913
5535.4053  -0.9909
5535.4295  -0.9908
5535.4537  -0.9891
5535.4779  -0.9887
5535.5021  -0.9899
5535.5262  -0.9897
5535.5504  -0.9894
5535.5746  -0.9897
5535.5988  -0.9897
5535.6230  -0.9904
5535.6471  -0.9924
5535.6713  -0.9940
% 2601-5544758_016  0.9980  68
5544.1543  -0.9784
5544.1787  -0.9789
5544.2031  -0.9806
5544.2276  -0.9826
5544.2520  -0.9844
5544.2764  -0.9855
5544.3008  -0.9865
5544.3252  -0.9875
5544.3496  -0.9880
5544.3741  -0.9886
5544.3985  -0.9897
5544.4229  -0.9900
5544.4473  -0.9900
5544.4717   0.9897
5544.4961   0.9878
5544.5205   0.9850
5544.5450   0.9818
5544.5694   0.9790
5544.5938   0.9758
5544.6182   0.9722
5544.6426   0.9709
5544.6670   0.9694
5544.6915   0.9677
5544.7159   0.9671
5544.7403   0.9660
5544.7647   0.9661
5544.7891   0.9660
5544.8135   0.9664
5544.8379   0.9675
5544.8624   0.9692
5544.8868   0.9704
5544.9112   0.9727
5544.9356   0.9762
5544.9600   0.9788
5544.9844   0.9814
5545.0089   0.9853
5545.0333   0.9893
5545.0577   0.9931
5545.0821   0.9959
5545.1065   0.9972
5545.1309   0.9973
5545.1553   0.9978
5545.1798   0.9983
5545.2042   0.9981
5545.2286   0.9984
5545.2530   0.9994
5545.2774   1.0001
5545.3018  -0.9995
5545.3263  -0.9987
5545.3507  -0.9990
5545.3751  -0.9997
5545.3995  -1.0004
5545.4239  -1.0006
5545.4483  -1.0010
5545.4727  -1.0022
5545.4972  -1.0015
5545.5216  -1.0007
5545.5460  -1.0003
5545.5704  -1.0000
5545.5948  -0.9999
5545.6192  -0.9993
5545.6437  -0.9997
5545.6681  -1.0002
5545.6925  -1.0002
5545.7169  -0.9993
5545.7413  -0.9988
5545.7657  -0.9978
5545.7901  -0.9976
% 2601-5549000_009  0.9998  70
5548.1339  -0.9879
5548.1584  -0.9880
5548.1828  -0.9880
5548.2072  -0.9879
5548.2316  -0.9872
5548.2560  -0.9881
5548.2804  -0.9890
5548.3048  -0.9882
5548.3293  -0.9880
5548.3537  -0.9896
5548.3781  -0.9906
5548.4025  -0.9915
5548.4269  -0.9934
5548.4513  -0.9950
5548.4758  -0.9963
5548.5002  -0.9973
5548.5246  -0.9982
5548.5490  -1.0001
5548.5734   1.0009
5548.5978   0.9997
5548.6222   0.9998
5548.6467   1.0001
5548.6711   0.9995
5548.6955   0.9988
5548.7199   0.9974
5548.7443   0.9945
5548.7687   0.9922
5548.7932   0.9902
5548.8176   0.9877
5548.8420   0.9854
5548.8664   0.9837
5548.8908   0.9826
5548.9152   0.9825
5548.9396   0.9811
5548.9641   0.9805
5548.9885   0.9805
5549.0129   0.9798
5549.0373   0.9791
5549.0617   0.9802
5549.0861   0.9815
5549.1106   0.9822
5549.1350   0.9830
5549.1594   0.9832
5549.1838   0.9845
5549.2082   0.9868
5549.2326   0.9890
5549.2570   0.9916
5549.2815   0.9954
5549.3059   0.9986
5549.3303   0.9981
5549.3547   0.9981
5549.3791   0.9988
5549.4035   0.9993
5549.4280   0.9994
5549.4524  -0.9995
5549.4768  -0.9993
5549.5012  -0.9990
5549.5256  -0.9995
5549.5500  -1.0001
5549.5744  -0.9996
5549.5989  -0.9992
5549.6233  -0.9998
5549.6477  -0.9998
5549.6721  -0.9999
5549.6965  -1.0000
5549.7209  -1.0000
5549.7454  -0.9998
5549.7698  -0.9994
5549.7942  -0.9999
5549.8186  -1.0009
% 2501-5559047_004  1.0006  64
5558.2908  -0.9927
5558.3152  -0.9923
5558.3396  -0.9921
5558.3640  -0.9931
5558.3884  -0.9939
5558.4128  -0.9937
5558.4372  -0.9951
5558.4617  -0.9954
5558.4861  -0.9955
5558.5105  -0.9968
5558.5349  -0.9979
5558.5593  -0.9982
5558.5837  -0.9989
5558.6082  -0.9998
5558.6326  -1.0003
5558.6570  -1.0013
5558.6814   1.0021
5558.7058   1.0006
5558.7302   0.9997
5558.7546   0.9997
5558.7791   0.9976
5558.8035   0.9951
5558.8279   0.9944
5558.8523   0.9951
5558.8767   0.9953
5558.9011   0.9939
5558.9256   0.9937
5558.9500   0.9939
5558.9744   0.9929
5558.9988   0.9923
5559.0232   0.9929
5559.0476   0.9920
5559.0720   0.9914
5559.0965   0.9921
5559.1209   0.9927
5559.1453   0.9931
5559.1697   0.9932
5559.1941   0.9935
5559.2185   0.9942
5559.2430   0.9944
5559.2674   0.9945
5559.2918   0.9953
5559.3162   0.9962
5559.3406   0.9965
5559.3650   0.9971
5559.3894   0.9980
5559.4139   0.9990
5559.4383   0.9997
5559.4627  -0.9987
5559.4871  -0.9967
5559.5115  -0.9973
5559.5359  -0.9992
5559.5604  -0.9992
5559.5848  -0.9981
5559.6092  -0.9974
5559.6336  -0.9970
5559.6580  -0.9971
5559.6824  -0.9976
5559.7068  -0.9973
5559.7313  -0.9967
5559.7557  -0.9969
5559.7801  -0.9972
5559.8045  -0.9965
5559.8289  -0.9978
% 2600-5565704_009  0.9988  82
5564.6632  -0.9976
5564.6877  -0.9976
5564.7121  -0.9971
5564.7365  -0.9968
5564.7609  -0.9974
5564.7853  -0.9973
5564.8097  -0.9982
5564.8341  -0.9979
5564.8586  -0.9979
5564.8830  -0.9977
5564.9074  -0.9969
5564.9318  -0.9965
5564.9562  -0.9964
5564.9806  -0.9976
5565.0051  -0.9989
5565.0295  -0.9990
5565.0539  -0.9994
5565.0783  -0.9998
5565.1027  -1.0002
5565.1271  -1.0006
5565.1515  -1.0005
5565.1760   0.9995
5565.2004   0.9988
5565.2248   0.9991
5565.2492   0.9988
5565.2736   0.9983
5565.2980   0.9983
5565.3225   0.9982
5565.3469   0.9971
5565.3713   0.9957
5565.3957   0.9949
5565.4201   0.9931
5565.4445   0.9905
5565.4689   0.9876
5565.4934   0.9855
5565.5178   0.9849
5565.5422   0.9841
5565.5666   0.9825
5565.5910   0.9809
5565.6154   0.9809
5565.6399   0.9813
5565.6643   0.9817
5565.6887   0.9822
5565.7131   0.9823
5565.7375   0.9825
5565.7619   0.9833
5565.7863   0.9843
5565.8108   0.9843
5565.8352   0.9846
5565.8596   0.9856
5565.8840   0.9865
5565.9084   0.9877
5565.9328   0.9897
5565.9573   0.9921
5565.9817   0.9948
5566.0061   0.9973
5566.0305   0.9981
5566.0549   0.9991
5566.0793   0.9989
5566.1037   0.9995
5566.1282   1.0003
5566.1526   0.9999
5566.1770  -0.9994
5566.2014  -0.9993
5566.2258  -1.0000
5566.2502  -1.0004
5566.2747  -1.0002
5566.2991  -1.0008
5566.3235  -1.0011
5566.3479  -1.0012
5566.3723  -1.0020
5566.3967  -1.0017
5566.4211  -1.0017
5566.4456  -1.0015
5566.4700  -1.0014
5566.4944  -1.0019
5566.5188  -1.0028
5566.5432  -1.0027
5566.5676  -1.0024
5566.5921  -1.0023
5566.6165  -1.0016
5566.6409  -1.0026
% 2601-5567831_015  1.0007  80
5566.9094  -1.0011
5566.9339  -1.0004
5566.9583  -1.0004
5566.9827  -1.0007
5567.0071  -1.0007
5567.0315  -1.0003
5567.0559  -1.0004
5567.0803  -0.9994
5567.1048  -0.9995
5567.1292  -1.0006
5567.1536  -0.9994
5567.1780  -0.9988
5567.2024  -0.9992
5567.2268  -0.9990
5567.2513  -0.9993
5567.2757  -0.9985
5567.3001  -0.9983
5567.3245  -0.9995
5567.3489  -1.0003
5567.3733   1.0006
5567.3977   1.0006
5567.4222   1.0005
5567.4466   1.0003
5567.4710   0.9996
5567.4954   0.9984
5567.5198   0.9974
5567.5442   0.9945
5567.5687   0.9902
5567.5931   0.9850
5567.6175   0.9810
5567.6419   0.9783
5567.6663   0.9765
5567.6907   0.9738
5567.7151   0.9712
5567.7396   0.9703
5567.7640   0.9687
5567.7884   0.9676
5567.8128   0.9682
5567.8372   0.9686
5567.8616   0.9680
5567.8861   0.9674
5567.9105   0.9686
5567.9349   0.9694
5567.9593   0.9706
5567.9837   0.9724
5568.0081   0.9742
5568.0325   0.9769
5568.0570   0.9801
5568.0814   0.9838
5568.1058   0.9886
5568.1302   0.9929
5568.1546   0.9956
5568.1790   0.9980
5568.2035   0.9991
5568.2279   0.9996
5568.2523   0.9996
5568.2767   0.9997
5568.3011   0.9993
5568.3255   0.9994
5568.3499   1.0001
5568.3744  -1.0004
5568.3988  -0.9999
5568.4232  -1.0001
5568.4476  -1.0004
5568.4720  -1.0008
5568.4964  -1.0003
5568.5209  -0.9999
5568.5453  -0.9999
5568.5697  -1.0001
5568.5941  -1.0003
5568.6185  -0.9999
5568.6429  -1.0007
5568.6673  -1.0008
5568.6918  -1.0003
5568.7162  -1.0002
5568.7406  -1.0004
5568.7650  -1.0002
5568.7894  -1.0000
5568.8138  -1.0001
5568.8383  -0.9991
% 2600-5569618_018  1.0004  62
5568.9115  -0.9966
5568.9359  -0.9963
5568.9603  -0.9944
5568.9848  -0.9939
5569.0092  -0.9944
5569.0336  -0.9937
5569.0580  -0.9930
5569.0824  -0.9925
5569.1068  -0.9918
5569.1313  -0.9922
5569.1557  -0.9925
5569.1801  -0.9930
5569.2045  -0.9937
5569.2289  -0.9937
5569.2533  -0.9944
5569.2777   0.9938
5569.3022   0.9920
5569.3266   0.9899
5569.3510   0.9863
5569.3754   0.9819
5569.3998   0.9784
5569.4242   0.9755
5569.4487   0.9728
5569.4731   0.9706
5569.4975   0.9689
5569.5219   0.9673
5569.5463   0.9661
5569.5707   0.9654
5569.5951   0.9648
5569.6196   0.9642
5569.6440   0.9644
5569.6684   0.9640
5569.6928   0.9651
5569.7172   0.9667
5569.7416   0.9672
5569.7661   0.9676
5569.7905   0.9690
5569.8149   0.9731
5569.8393   0.9773
5569.8637   0.9813
5569.8881   0.9863
5569.9125   0.9909
5569.9370   0.9951
5569.9614   0.9982
5569.9858   0.9991
5570.0102   0.9998
5570.0346  -0.9996
5570.0590  -0.9986
5570.0835  -0.9988
5570.1079  -0.9986
5570.1323  -0.9974
5570.1567  -0.9968
5570.1811  -0.9962
5570.2055  -0.9960
5570.2299  -0.9963
5570.2544  -0.9962
5570.2788  -0.9955
5570.3032  -0.9942
5570.3276  -0.9936
5570.3520  -0.9927
5570.3764  -0.9917
5570.4009  -0.9916
% 2601-5571526_002  1.0018  75
5570.6206  -0.9925
5570.6450  -0.9931
5570.6694  -0.9924
5570.6938  -0.9932
5570.7182  -0.9950
5570.7426  -0.9949
5570.7671  -0.9944
5570.7915  -0.9948
5570.8159  -0.9963
5570.8403  -0.9982
5570.8647  -0.9987
5570.8891  -0.9990
5570.9135  -0.9994
5570.9380  -0.9995
5570.9624  -0.9985
5570.9868  -0.9975
5571.0112  -0.9984
5571.0356  -0.9985
5571.0600   0.9995
5571.0845   0.9999
5571.1089   0.9998
5571.1333   0.9992
5571.1577   0.9989
5571.1821   0.9992
5571.2065   0.9983
5571.2309   0.9976
5571.2554   0.9987
5571.2798   0.9982
5571.3042   0.9971
5571.3286   0.9966
5571.3530   0.9968
5571.3774   0.9964
5571.4019   0.9963
5571.4263   0.9975
5571.4507   0.9971
5571.4751   0.9960
5571.4995   0.9963
5571.5239   0.9968
5571.5483   0.9969
5571.5728   0.9969
5571.5972   0.9973
5571.6216   0.9969
5571.6460   0.9965
5571.6704   0.9969
5571.6948   0.9975
5571.7193   0.9979
5571.7437   0.9975
5571.7681   0.9983
5571.7925   0.9987
5571.8169   0.9990
5571.8413   0.9992
5571.8657   0.9997
5571.8902   1.0003
5571.9146   0.9996
5571.9390   1.0001
5571.9634   0.9999
5571.9878  -0.9988
5572.0122  -0.9997
5572.0367  -1.0003
5572.0611  -0.9990
5572.0855  -0.9990
5572.1099  -0.9995
5572.1343  -0.9993
5572.1587  -0.9994
5572.1831  -0.9995
5572.2076  -0.9997
5572.2320  -0.9994
5572.2564  -0.9991
5572.2808  -0.9998
5572.3052  -1.0000
5572.3296  -1.0000
5572.3541  -0.9994
5572.3785  -0.9991
5572.4029  -0.9994
5572.4273  -0.9984
% 2600-5572842_027  1.0014  90
5571.7437  -0.9979
5571.7681  -0.9987
5571.7925  -0.9991
5571.8169  -0.9994
5571.8413  -0.9996
5571.8657  -1.0001
5571.8902  -1.0007
5571.9146  -1.0000
5571.9390  -1.0005
5571.9634  -1.0003
5571.9878  -0.9992
5572.0122  -1.0001
5572.0366  -1.0007
5572.0611  -0.9994
5572.0855  -0.9994
5572.1099  -0.9999
5572.1343  -0.9997
5572.1587  -0.9998
5572.1831  -0.9999
5572.2076  -1.0001
5572.2320  -0.9998
5572.2564  -0.9995
5572.2808  -1.0002
5572.3052   1.0004
5572.3296   1.0004
5572.3540   0.9998
5572.3785   0.9995
5572.4029   0.9998
5572.4273   0.9988
5572.4517   0.9975
5572.4761   0.9975
5572.5005   0.9974
5572.5250   0.9945
5572.5494   0.9898
5572.5738   0.9840
5572.5982   0.9775
5572.6226   0.9707
5572.6470   0.9648
5572.6714   0.9595
5572.6959   0.9552
5572.7203   0.9534
5572.7447   0.9522
5572.7691   0.9500
5572.7935   0.9478
5572.8179   0.9472
5572.8424   0.9467
5572.8668   0.9458
5572.8912   0.9461
5572.9156   0.9487
5572.9400   0.9497
5572.9644   0.9498
5572.9888   0.9513
5573.0133   0.9548
5573.0377   0.9586
5573.0621   0.9627
5573.0865   0.9684
5573.1109   0.9767
5573.1353   0.9838
5573.1598   0.9887
5573.1842   0.9920
5573.2086   0.9942
5573.2330   0.9952
5573.2574   0.9962
5573.2818   0.9968
5573.3062   0.9968
5573.3307   0.9971
5573.3551   0.9971
5573.3795   0.9970
5573.4039  -0.9978
5573.4283  -0.9991
5573.4527  -0.9987
5573.4772  -0.9986
5573.5016  -0.9994
5573.5260  -0.9995
5573.5504  -0.9991
5573.5748  -0.9983
5573.5992  -0.9987
5573.6236  -0.9984
5573.6481  -0.9977
5573.6725  -0.9973
5573.6969  -0.9976
5573.7213  -0.9981
5573.7457  -0.9977
5573.7701  -0.9977
5573.7946  -0.9983
5573.8190  -0.9976
5573.8434  -0.9969
5573.8678  -0.9977
5573.8922  -0.9973
5573.9166  -0.9969
% 2601-5575015_002  1.0010  66
5574.2584  -0.9997
5574.2828  -0.9996
5574.3072  -1.0005
5574.3316  -1.0001
5574.3561  -0.9994
5574.3805  -0.9992
5574.4049  -0.9988
5574.4293  -0.9989
5574.4537  -0.9997
5574.4781  -1.0000
5574.5025  -0.9998
5574.5270  -0.9991
5574.5514  -0.9987
5574.5758  -0.9982
5574.6002  -0.9987
5574.6246  -0.9992
5574.6490   0.9987
5574.6735   0.9983
5574.6979   0.9984
5574.7223   0.9993
5574.7467   0.9993
5574.7711   0.9985
5574.7955   0.9976
5574.8199   0.9969
5574.8444   0.9964
5574.8688   0.9971
5574.8932   0.9967
5574.9176   0.9962
5574.9420   0.9962
5574.9664   0.9960
5574.9909   0.9961
5575.0153   0.9955
5575.0397   0.9953
5575.0641   0.9957
5575.0885   0.9965
5575.1129   0.9961
5575.1373   0.9960
5575.1618   0.9955
5575.1862   0.9954
5575.2106   0.9965
5575.2350   0.9972
5575.2594   0.9978
5575.2838   0.9984
5575.3083   0.9988
5575.3327   0.9992
5575.3571   0.9992
5575.3815   0.9986
5575.4059   0.9997
5575.4303   1.0006
5575.4547  -1.0001
5575.4792  -0.9991
5575.5036  -0.9988
5575.5280  -0.9987
5575.5524  -0.9989
5575.5768  -0.9993
5575.6012  -0.9990
5575.6257  -0.9989
5575.6501  -0.9990
5575.6745  -0.9989
5575.6989  -0.9994
5575.7233  -0.9992
5575.7477  -0.9982
5575.7721  -0.9965
5575.7966  -0.9943
5575.8210  -0.9922
5575.8454  -0.9892
% 2600-5576089_010  1.0002  76
5575.1129  -0.9969
5575.1373  -0.9968
5575.1618  -0.9963
5575.1862  -0.9962
5575.2106  -0.9973
5575.2350  -0.9980
5575.2594  -0.9986
5575.2838  -0.9992
5575.3083  -0.9996
5575.3327  -1.0000
5575.3571  -1.0000
5575.3815  -0.9994
5575.4059  -1.0005
5575.4303  -1.0014
5575.4547  -1.0009
5575.4792  -0.9999
5575.5036  -0.9996
5575.5280  -0.9995
5575.5524  -0.9997
5575.5768  -1.0001
5575.6012   0.9998
5575.6257   0.9997
5575.6501   0.9998
5575.6745   0.9997
5575.6989   1.0002
5575.7233   1.0000
5575.7477   0.9990
5575.7721   0.9973
5575.7966   0.9951
5575.8210   0.9930
5575.8454   0.9900
5575.8698   0.9873
5575.8942   0.9860
5575.9186   0.9855
5575.9431   0.9839
5575.9675   0.9818
5575.9919   0.9823
5576.0163   0.9825
5576.0407   0.9813
5576.0651   0.9811
5576.0895   0.9813
5576.1140   0.9808
5576.1384   0.9812
5576.1628   0.9809
5576.1872   0.9811
5576.2116   0.9824
5576.2360   0.9840
5576.2605   0.9846
5576.2849   0.9856
5576.3093   0.9882
5576.3337   0.9903
5576.3581   0.9918
5576.3825   0.9947
5576.4069   0.9973
5576.4314   0.9988
5576.4558   0.9991
5576.4802   0.9987
5576.5046   0.9980
5576.5290   0.9985
5576.5534  -0.9979
5576.5779  -0.9981
5576.6023  -0.9989
5576.6267  -0.9983
5576.6511  -0.9974
5576.6755  -0.9974
5576.6999  -0.9986
5576.7243  -0.9991
5576.7488  -0.9985
5576.7732  -0.9989
5576.7976  -0.9993
5576.8220  -0.9994
5576.8464  -0.9998
5576.8708  -0.9996
5576.8953  -0.9991
5576.9197  -0.9995
5576.9441  -1.0003
% 2601-5579926_004  1.0004  74
5578.9706  -0.9985
5578.9950  -0.9988
5579.0194  -0.9991
5579.0438  -0.9994
5579.0682  -0.9995
5579.0927  -0.9990
5579.1171  -0.9986
5579.1415  -0.9988
5579.1659  -0.9989
5579.1903  -0.9987
5579.2147  -0.9992
5579.2391  -0.9995
5579.2636  -0.9992
5579.2880  -0.9995
5579.3124  -1.0001
5579.3368  -1.0004
5579.3612  -1.0005
5579.3856  -1.0002
5579.4101  -1.0002
5579.4345  -0.9996
5579.4589   0.9986
5579.4833   0.9993
5579.5077   1.0005
5579.5321   1.0001
5579.5565   0.9999
5579.5810   1.0001
5579.6054   0.9992
5579.6298   0.9997
5579.6542   0.9994
5579.6786   0.9975
5579.7030   0.9966
5579.7275   0.9955
5579.7519   0.9943
5579.7763   0.9935
5579.8007   0.9934
5579.8251   0.9924
5579.8495   0.9922
5579.8739   0.9928
5579.8984   0.9925
5579.9228   0.9921
5579.9472   0.9921
5579.9716   0.9926
5579.9960   0.9932
5580.0204   0.9929
5580.0449   0.9939
5580.0693   0.9938
5580.0937   0.9943
5580.1181   0.9946
5580.1425   0.9953
5580.1669   0.9961
5580.1913   0.9968
5580.2158   0.9974
5580.2402   0.9994
5580.2646   0.9998
5580.2890   1.0001
5580.3134   1.0001
5580.3378   0.9995
5580.3623  -0.9999
5580.3867  -0.9994
5580.4111  -0.9996
5580.4355  -1.0008
5580.4599  -1.0014
5580.4843  -1.0009
5580.5087  -1.0004
5580.5332  -1.0005
5580.5576  -0.9995
5580.5820  -0.9996
5580.6064  -0.9999
5580.6308  -0.9997
5580.6552  -0.9993
5580.6797  -0.9997
5580.7041  -0.9992
5580.7285  -0.9994
5580.7529  -0.9999
% 2601-5581623_005  1.0000  80
5580.5332  -1.0009
5580.5576  -0.9999
5580.5821  -1.0000
5580.6065  -1.0003
5580.6309  -1.0001
5580.6553  -0.9997
5580.6797  -1.0001
5580.7041  -0.9996
5580.7286  -0.9998
5580.7530  -1.0003
5580.7774  -0.9999
5580.8018  -0.9997
5580.8262  -0.9998
5580.8506  -0.9996
5580.8750  -0.9994
5580.8995  -0.9985
5580.9239  -0.9990
5580.9483  -1.0002
5580.9727  -1.0003
5580.9971  -1.0000
5581.0215  -1.0006
5581.0460  -1.0009
5581.0704  -1.0010
5581.0948   1.0001
5581.1192   0.9994
5581.1436   0.9997
5581.1680   0.9992
5581.1924   0.9986
5581.2169   0.9990
5581.2413   0.9998
5581.2657   0.9995
5581.2901   0.9994
5581.3145   0.9995
5581.3389   0.9992
5581.3634   0.9976
5581.3878   0.9959
5581.4122   0.9946
5581.4366   0.9939
5581.4610   0.9935
5581.4854   0.9923
5581.5098   0.9910
5581.5343   0.9906
5581.5587   0.9907
5581.5831   0.9902
5581.6075   0.9895
5581.6319   0.9895
5581.6563   0.9900
5581.6808   0.9900
5581.7052   0.9897
5581.7296   0.9898
5581.7540   0.9900
5581.7784   0.9910
5581.8028   0.9916
5581.8272   0.9922
5581.8517   0.9921
5581.8761   0.9924
5581.9005   0.9948
5581.9249   0.9967
5581.9493   0.9978
5581.9737   0.9979
5581.9982   0.9977
5582.0226   0.9971
5582.0470   0.9974
5582.0714   0.9981
5582.0958  -0.9986
5582.1202  -0.9981
5582.1446  -0.9974
5582.1691  -0.9971
5582.1935  -0.9976
5582.2179  -0.9985
5582.2423  -0.9986
5582.2667  -0.9993
5582.2911  -0.9992
5582.3156  -1.0000
5582.3400  -1.0004
5582.3644  -0.9992
5582.3888  -0.9990
5582.4132  -0.9995
5582.4376  -0.9998
5582.4620  -1.0005
% 2601-5591360_004  1.0019  73
5590.5191  -0.9999
5590.5435  -1.0001
5590.5679  -0.9994
5590.5923  -0.9994
5590.6167  -0.9999
5590.6412  -1.0004
5590.6656  -1.0005
5590.6900  -1.0000
5590.7144  -0.9999
5590.7388  -1.0002
5590.7632  -1.0008
5590.7876  -1.0014
5590.8121  -1.0005
5590.8365  -0.9989
5590.8609  -0.9995
5590.8853  -1.0001
5590.9097  -0.9998
5590.9341  -1.0005
5590.9586   1.0005
5590.9830   0.9994
5591.0074   0.9988
5591.0318   0.9990
5591.0562   0.9988
5591.0806   0.9980
5591.1050   0.9973
5591.1295   0.9959
5591.1539   0.9949
5591.1783   0.9942
5591.2027   0.9931
5591.2271   0.9935
5591.2515   0.9924
5591.2760   0.9916
5591.3004   0.9928
5591.3248   0.9933
5591.3492   0.9926
5591.3736   0.9922
5591.3980   0.9921
5591.4224   0.9916
5591.4469   0.9914
5591.4713   0.9921
5591.4957   0.9925
5591.5201   0.9931
5591.5445   0.9935
5591.5689   0.9937
5591.5934   0.9949
5591.6178   0.9955
5591.6422   0.9962
5591.6666   0.9963
5591.6910   0.9972
5591.7154   0.9977
5591.7398   0.9980
5591.7643   0.9975
5591.7887   0.9986
5591.8131   0.9988
5591.8375  -0.9996
5591.8619  -0.9992
5591.8863  -0.9983
5591.9108  -0.9978
5591.9352  -0.9972
5591.9596  -0.9961
5591.9840  -0.9965
5592.0084  -0.9968
5592.0328  -0.9961
5592.0572  -0.9950
5592.0817  -0.9942
5592.1061  -0.9948
5592.1305  -0.9961
5592.1549  -0.9950
5592.1793  -0.9935
5592.2037  -0.9945
5592.2282  -0.9948
5592.2526  -0.9942
5592.2770  -0.9946
% 2800-5592146_003  1.0016  61
5591.4468  -0.9917
5591.4712  -0.9924
5591.4957  -0.9928
5591.5201  -0.9934
5591.5445  -0.9938
5591.5689  -0.9940
5591.5933  -0.9952
5591.6177  -0.9958
5591.6421  -0.9965
5591.6666  -0.9966
5591.6910  -0.9975
5591.7154  -0.9980
5591.7398  -0.9983
5591.7642  -0.9978
5591.7886  -0.9989
5591.8131  -0.9991
5591.8375   0.9999
5591.8619   0.9995
5591.8863   0.9986
5591.9107   0.9981
5591.9351   0.9975
5591.9595   0.9964
5591.9840   0.9968
5592.0084   0.9971
5592.0328   0.9964
5592.0572   0.9953
5592.0816   0.9945
5592.1060   0.9951
5592.1305   0.9964
5592.1549   0.9953
5592.1793   0.9938
5592.2037   0.9948
5592.2281   0.9951
5592.2525   0.9945
5592.2769   0.9949
5592.3014   0.9960
5592.3258   0.9959
5592.3502   0.9950
5592.3746   0.9954
5592.3990   0.9963
5592.4234   0.9977
5592.4479   0.9977
5592.4723   0.9977
5592.4967   0.9982
5592.5211   1.0002
5592.5455   1.0004
5592.5699  -0.9996
5592.5943  -0.9997
5592.6188  -0.9989
5592.6432  -0.9982
5592.6676  -0.9991
5592.6920  -0.9992
5592.7164  -0.9995
5592.7408  -0.9992
5592.7653  -0.9988
5592.7897  -0.9990
5592.8141  -0.9985
5592.8385  -0.9987
5592.8629  -0.9988
5592.8873  -0.9986
5592.9117  -0.9991
% 1301-5593300_005  1.0006  60
5592.5456  -1.0014
5592.5700  -1.0006
5592.5944  -1.0007
5592.6188  -0.9999
5592.6433  -0.9992
5592.6677  -1.0001
5592.6921  -1.0002
5592.7165  -1.0005
5592.7409  -1.0002
5592.7653  -0.9998
5592.7897  -1.0000
5592.8142  -0.9995
5592.8386  -0.9997
5592.8630  -0.9998
5592.8874  -0.9996
5592.9118  -1.0001
5592.9362   1.0003
5592.9607   0.9997
5592.9851   0.9992
5593.0095   0.9993
5593.0339   0.9988
5593.0583   0.9969
5593.0827   0.9951
5593.1071   0.9947
5593.1316   0.9937
5593.1560   0.9921
5593.1804   0.9909
5593.2048   0.9908
5593.2292   0.9911
5593.2536   0.9905
5593.2781   0.9897
5593.3025   0.9901
5593.3269   0.9905
5593.3513   0.9905
5593.3757   0.9906
5593.4001   0.9896
5593.4245   0.9919
5593.4490   0.9926
5593.4734   0.9919
5593.4978   0.9915
5593.5222   0.9933
5593.5466   0.9950
5593.5710   0.9956
5593.5955   0.9968
5593.6199   0.9976
5593.6443   0.9968
5593.6687  -0.9964
5593.6931  -0.9975
5593.7175  -0.9984
5593.7419  -0.9977
5593.7664  -0.9967
5593.7908  -0.9972
5593.8152  -0.9981
5593.8396  -0.9975
5593.8640  -0.9980
5593.8884  -0.9979
5593.9129  -0.9969
5593.9373  -0.9981
5593.9617  -0.9992
5593.9861  -0.9995
% 2600-5598287_011  1.0002  75
5597.3600  -0.9990
5597.3846  -0.9991
5597.4093  -0.9985
5597.4339  -0.9979
5597.4586  -0.9980
5597.4833  -0.9990
5597.5079  -0.9996
5597.5326  -0.9990
5597.5572  -0.9988
5597.5819  -0.9996
5597.6065  -0.9991
5597.6312  -0.9971
5597.6559  -0.9968
5597.6805  -0.9984
5597.7052  -0.9994
5597.7298  -0.9992
5597.7545  -0.9986
5597.7791  -0.9990
5597.8038  -1.0005
5597.8285  -1.0005
5597.8531   0.9996
5597.8778   0.9989
5597.9024   0.9991
5597.9271   0.9981
5597.9517   0.9975
5597.9764   0.9965
5598.0010   0.9943
5598.0257   0.9919
5598.0504   0.9895
5598.0750   0.9875
5598.0997   0.9852
5598.1243   0.9847
5598.1490   0.9845
5598.1736   0.9835
5598.1983   0.9818
5598.2230   0.9802
5598.2476   0.9797
5598.2723   0.9792
5598.2969   0.9790
5598.3216   0.9785
5598.3462   0.9780
5598.3709   0.9787
5598.3956   0.9805
5598.4202   0.9811
5598.4449   0.9815
5598.4695   0.9829
5598.4942   0.9841
5598.5188   0.9856
5598.5435   0.9876
5598.5682   0.9894
5598.5928   0.9916
5598.6175   0.9935
5598.6421   0.9950
5598.6668   0.9966
5598.6914   0.9981
5598.7161   0.9985
5598.7408   0.9977
5598.7654  -0.9973
5598.7901  -0.9979
5598.8147  -0.9978
5598.8394  -0.9987
5598.8640  -0.9986
5598.8887  -0.9988
5598.9134  -0.9990
5598.9380  -1.0000
5598.9627  -1.0007
5598.9873  -1.0001
5599.0120  -1.0003
5599.0366  -1.0010
5599.0613  -1.0009
5599.0860  -1.0007
5599.1106  -1.0006
5599.1353  -1.0011
5599.1599  -1.0016
5599.1846  -1.0008
% 2401-5613180_002  1.0008  60
5612.4255  -1.0002
5612.4501  -1.0005
5612.4748  -1.0007
5612.4994  -1.0002
5612.5241  -0.9996
5612.5487  -1.0009
5612.5734  -1.0003
5612.5981  -0.9989
5612.6227  -0.9996
5612.6474  -0.9998
5612.6720  -0.9996
5612.6967  -0.9996
5612.7213  -0.9995
5612.7460  -0.9993
5612.7707  -0.9998
5612.7953  -1.0003
5612.8200   0.9996
5612.8446   0.9996
5612.8693   1.0005
5612.8939   1.0001
5612.9186   0.9991
5612.9433   0.9983
5612.9679   0.9979
5612.9926   0.9979
5613.0172   0.9971
5613.0419   0.9969
5613.0665   0.9975
5613.0912   0.9970
5613.1159   0.9964
5613.1405   0.9969
5613.1652   0.9973
5613.1898   0.9974
5613.2145   0.9967
5613.2391   0.9971
5613.2638   0.9975
5613.2885   0.9972
5613.3131   0.9966
5613.3378   0.9966
5613.3624   0.9981
5613.3871   0.9975
5613.4117   0.9971
5613.4364   0.9974
5613.4611   0.9987
5613.4857   0.9998
5613.5104   0.9990
5613.5350   0.9986
5613.5597  -0.9984
5613.5843  -0.9989
5613.6090  -0.9990
5613.6337  -0.9988
5613.6583  -0.9984
5613.6830  -0.9998
5613.7076  -1.0001
5613.7323  -0.9993
5613.7569  -0.9991
5613.7816  -0.9999
5613.8063  -1.0005
5613.8309  -0.9997
5613.8556  -1.0001
5613.8802  -0.9991
% 2600-5615644_042  1.0001  78
5614.7186  -0.9957
5614.7432  -0.9950
5614.7679  -0.9963
5614.7925  -0.9965
5614.8172  -0.9955
5614.8418  -0.9959
5614.8665  -0.9966
5614.8911  -0.9968
5614.9158  -0.9968
5614.9405  -0.9969
5614.9651  -0.9974
5614.9898  -0.9984
5615.0144  -0.9987
5615.0391  -0.9986
5615.0637  -0.9990
5615.0884  -0.9995
5615.1131  -0.9994
5615.1377  -0.9997
5615.1624  -0.9998
5615.1870   0.9992
5615.2117   0.9998
5615.2363   0.9993
5615.2610   0.9979
5615.2857   0.9971
5615.3103   0.9936
5615.3350   0.9865
5615.3596   0.9785
5615.3843   0.9685
5615.4089   0.9565
5615.4336   0.9463
5615.4583   0.9386
5615.4829   0.9315
5615.5076   0.9253
5615.5322   0.9211
5615.5569   0.9190
5615.5815   0.9161
5615.6062   0.9142
5615.6309   0.9129
5615.6555   0.9127
5615.6802   0.9138
5615.7048   0.9153
5615.7295   0.9166
5615.7541   0.9187
5615.7788   0.9219
5615.8035   0.9278
5615.8281   0.9340
5615.8528   0.9397
5615.8774   0.9492
5615.9021   0.9611
5615.9267   0.9728
5615.9514   0.9833
5615.9761   0.9910
5616.0007   0.9962
5616.0254   0.9988
5616.0500   0.9992
5616.0747   1.0001
5616.0993   1.0013
5616.1240   1.0010
5616.1487  -1.0005
5616.1733  -1.0009
5616.1980  -1.0013
5616.2226  -1.0015
5616.2473  -1.0004
5616.2719  -1.0001
5616.2966  -0.9999
5616.3213  -0.9995
5616.3459  -0.9995
5616.3706  -0.9990
5616.3952  -0.9986
5616.4199  -0.9978
5616.4445  -0.9977
5616.4692  -0.9980
5616.4939  -0.9983
5616.5185  -0.9973
5616.5432  -0.9966
5616.5678  -0.9960
5616.5925  -0.9966
5616.6171  -0.9981
% 2401-5620631_008  1.0005  78
5619.6006  -0.9978
5619.6253  -0.9980
5619.6499  -0.9985
5619.6746  -0.9986
5619.6992  -0.9984
5619.7239  -0.9990
5619.7486  -1.0000
5619.7732  -1.0005
5619.7979  -0.9992
5619.8225  -0.9987
5619.8472  -0.9991
5619.8718  -0.9999
5619.8965  -1.0002
5619.9212  -1.0000
5619.9458  -1.0001
5619.9705  -1.0002
5619.9951  -1.0010
5620.0198  -1.0008
5620.0444  -1.0000
5620.0691  -1.0005
5620.0938  -1.0010
5620.1184   1.0010
5620.1431   1.0010
5620.1677   1.0009
5620.1924   1.0014
5620.2170   1.0004
5620.2417   0.9992
5620.2664   0.9993
5620.2910   0.9994
5620.3157   0.9982
5620.3403   0.9960
5620.3650   0.9942
5620.3896   0.9919
5620.4143   0.9892
5620.4390   0.9878
5620.4636   0.9874
5620.4883   0.9866
5620.5129   0.9854
5620.5376   0.9843
5620.5622   0.9839
5620.5869   0.9840
5620.6116   0.9829
5620.6362   0.9817
5620.6609   0.9824
5620.6855   0.9835
5620.7102   0.9837
5620.7348   0.9843
5620.7595   0.9858
5620.7842   0.9865
5620.8088   0.9872
5620.8335   0.9880
5620.8581   0.9892
5620.8828   0.9907
5620.9074   0.9932
5620.9321   0.9954
5620.9568   0.9970
5620.9814   0.9989
5621.0061   0.9998
5621.0307   0.9993
5621.0554   0.9981
5621.0800  -0.9984
5621.1047  -0.9986
5621.1294  -0.9977
5621.1540  -0.9981
5621.1787  -0.9996
5621.2033  -1.0004
5621.2280  -0.9997
5621.2526  -0.9992
5621.2773  -0.9994
5621.3020  -0.9997
5621.3266  -0.9997
5621.3513  -0.9989
5621.3759  -0.9991
5621.4006  -0.9994
5621.4252  -0.9994
5621.4499  -1.0004
5621.4746  -1.0004
5621.4992  -1.0002
% 2600-5624542_014  0.9991  88
5623.3484  -0.9990
5623.3731  -0.9993
5623.3977  -0.9993
5623.4224  -0.9990
5623.4471  -0.9991
5623.4717  -0.9999
5623.4964  -1.0001
5623.5210  -1.0002
5623.5457  -0.9998
5623.5703  -1.0002
5623.5950  -1.0000
5623.6197  -0.9997
5623.6443  -1.0004
5623.6690  -1.0012
5623.6936  -1.0010
5623.7183  -0.9999
5623.7429  -1.0001
5623.7676  -1.0004
5623.7923  -1.0005
5623.8169  -0.9998
5623.8416  -0.9989
5623.8662  -0.9983
5623.8909  -0.9985
5623.9155  -0.9986
5623.9402   0.9989
5623.9649   0.9990
5623.9895   0.9976
5624.0142   0.9980
5624.0388   0.9986
5624.0635   0.9983
5624.0881   0.9973
5624.1128   0.9956
5624.1374   0.9943
5624.1621   0.9932
5624.1868   0.9920
5624.2114   0.9909
5624.2361   0.9895
5624.2607   0.9865
5624.2854   0.9829
5624.3100   0.9811
5624.3347   0.9796
5624.3594   0.9775
5624.3840   0.9762
5624.4087   0.9756
5624.4333   0.9745
5624.4580   0.9735
5624.4826   0.9734
5624.5073   0.9736
5624.5320   0.9737
5624.5566   0.9751
5624.5813   0.9754
5624.6059   0.9757
5624.6306   0.9770
5624.6552   0.9787
5624.6799   0.9810
5624.7046   0.9832
5624.7292   0.9844
5624.7539   0.9861
5624.7785   0.9885
5624.8032   0.9906
5624.8278   0.9938
5624.8525   0.9968
5624.8772   0.9980
5624.9018   0.9994
5624.9265   1.0004
5624.9511   1.0009
5624.9758   1.0018
5625.0004   1.0015
5625.0251  -1.0003
5625.0498  -0.9994
5625.0744  -0.9996
5625.0991  -0.9990
5625.1237  -0.9974
5625.1484  -0.9976
5625.1730  -0.9975
5625.1977  -0.9979
5625.2224  -0.9983
5625.2470  -0.9979
5625.2717  -0.9975
5625.2963  -0.9969
5625.3210  -0.9962
5625.3456  -0.9961
5625.3703  -0.9956
5625.3950  -0.9950
5625.4196  -0.9956
5625.4443  -0.9961
5625.4689  -0.9964
5625.4936  -0.9965
% 2601-5627489_009  1.0003  72
5626.6032  -1.0007
5626.6278  -0.9990
5626.6525  -0.9985
5626.6771  -1.0003
5626.7018  -1.0003
5626.7265  -1.0000
5626.7511  -0.9998
5626.7758  -0.9998
5626.8004  -1.0006
5626.8251  -1.0002
5626.8497  -0.9993
5626.8744  -0.9994
5626.8991  -0.9997
5626.9237  -0.9999
5626.9484  -0.9994
5626.9730  -0.9994
5626.9977  -0.9999
5627.0223  -1.0005
5627.0470  -1.0007
5627.0717   1.0000
5627.0963   1.0008
5627.1210   1.0010
5627.1456   0.9996
5627.1703   0.9974
5627.1949   0.9961
5627.2196   0.9954
5627.2443   0.9926
5627.2689   0.9893
5627.2936   0.9876
5627.3182   0.9866
5627.3429   0.9861
5627.3675   0.9851
5627.3922   0.9840
5627.4168   0.9837
5627.4415   0.9833
5627.4662   0.9826
5627.4908   0.9827
5627.5155   0.9837
5627.5401   0.9842
5627.5648   0.9833
5627.5894   0.9828
5627.6141   0.9841
5627.6388   0.9847
5627.6634   0.9859
5627.6881   0.9876
5627.7127   0.9887
5627.7374   0.9907
5627.7620   0.9924
5627.7867   0.9943
5627.8114   0.9957
5627.8360   0.9981
5627.8607   1.0000
5627.8853   1.0000
5627.9100   0.9996
5627.9346  -0.9991
5627.9593  -0.9984
5627.9840  -0.9978
5628.0086  -0.9989
5628.0333  -0.9991
5628.0579  -0.9982
5628.0826  -0.9979
5628.1072  -0.9977
5628.1319  -0.9973
5628.1566  -0.9973
5628.1812  -0.9968
5628.2059  -0.9968
5628.2305  -0.9977
5628.2552  -0.9981
5628.2798  -0.9988
5628.3045  -0.9988
5628.3292  -0.9991
5628.3538  -0.9995
% 2600-5633946_006  1.0009  89
5632.8414  -0.9990
5632.8661  -0.9987
5632.8907  -0.9985
5632.9154  -0.9990
5632.9400  -0.9990
5632.9647  -0.9980
5632.9894  -0.9984
5633.0140  -0.9984
5633.0387  -0.9982
5633.0633  -0.9985
5633.0880  -0.9987
5633.1126  -0.9986
5633.1373  -0.9989
5633.1619  -0.9997
5633.1866  -0.9995
5633.2113  -0.9994
5633.2359  -0.9993
5633.2606  -0.9991
5633.2852  -0.9982
5633.3099  -0.9989
5633.3345  -0.9994
5633.3592  -0.9988
5633.3839   0.9986
5633.4085   0.9983
5633.4332   0.9987
5633.4578   0.9992
5633.4825   0.9988
5633.5071   0.9983
5633.5318   0.9990
5633.5565   0.9995
5633.5811   0.9984
5633.6058   0.9978
5633.6304   0.9971
5633.6551   0.9971
5633.6797   0.9950
5633.7044   0.9937
5633.7291   0.9929
5633.7537   0.9924
5633.7784   0.9917
5633.8030   0.9906
5633.8277   0.9892
5633.8523   0.9896
5633.8770   0.9890
5633.9017   0.9881
5633.9263   0.9879
5633.9510   0.9888
5633.9756   0.9895
5634.0003   0.9888
5634.0249   0.9882
5634.0496   0.9893
5634.0743   0.9905
5634.0989   0.9911
5634.1236   0.9914
5634.1482   0.9919
5634.1729   0.9927
5634.1975   0.9944
5634.2222   0.9954
5634.2469   0.9962
5634.2715   0.9981
5634.2962   0.9988
5634.3208   0.9987
5634.3455   0.9992
5634.3701   0.9999
5634.3948   1.0003
5634.4195   1.0003
5634.4441   0.9999
5634.4688   1.0001
5634.4934  -1.0003
5634.5181  -1.0002
5634.5427  -0.9997
5634.5674  -0.9997
5634.5921  -1.0001
5634.6167  -1.0003
5634.6414  -0.9997
5634.6660  -0.9996
5634.6907  -0.9991
5634.7153  -0.9992
5634.7400  -0.9990
5634.7647  -0.9979
5634.7893  -0.9989
5634.8140  -0.9997
5634.8386  -0.9994
5634.8633  -0.9984
5634.8879  -0.9988
5634.9126  -0.9995
5634.9373  -0.9988
5634.9619  -0.9983
5634.9866  -0.9979
5635.0112  -0.9981
% 2600-5638262_005  0.9994  77
5637.3783  -0.9879
5637.4029  -0.9877
5637.4276  -0.9878
5637.4523  -0.9882
5637.4769  -0.9876
5637.5016  -0.9879
5637.5262  -0.9891
5637.5509  -0.9895
5637.5755  -0.9901
5637.6002  -0.9910
5637.6249  -0.9926
5637.6495  -0.9943
5637.6742  -0.9960
5637.6988  -0.9967
5637.7235  -0.9977
5637.7481  -0.9996
5637.7728  -0.9990
5637.7975  -0.9984
5637.8221   0.9999
5637.8468   1.0002
5637.8714   0.9993
5637.8961   0.9977
5637.9207   0.9970
5637.9454   0.9976
5637.9701   0.9969
5637.9947   0.9941
5638.0194   0.9937
5638.0440   0.9940
5638.0687   0.9939
5638.0933   0.9930
5638.1180   0.9920
5638.1427   0.9921
5638.1673   0.9927
5638.1920   0.9914
5638.2166   0.9919
5638.2413   0.9924
5638.2659   0.9927
5638.2906   0.9926
5638.3152   0.9924
5638.3399   0.9916
5638.3646   0.9922
5638.3892   0.9926
5638.4139   0.9923
5638.4385   0.9931
5638.4632   0.9938
5638.4878   0.9947
5638.5125   0.9960
5638.5372   0.9967
5638.5618   0.9977
5638.5865   0.9988
5638.6111   0.9992
5638.6358   0.9988
5638.6604   0.9990
5638.6851   0.9994
5638.7098   0.9982
5638.7344   0.9981
5638.7591   0.9995
5638.7837  -1.0002
5638.8084  -0.9997
5638.8330  -0.9994
5638.8577  -1.0003
5638.8824  -1.0005
5638.9070  -0.9999
5638.9317  -1.0000
5638.9563  -1.0006
5638.9810  -1.0016
5639.0056  -1.0006
5639.0303  -0.9994
5639.0550  -0.9996
5639.0796  -1.0000
5639.1043  -1.0009
5639.1289  -1.0015
5639.1536  -1.0022
5639.1782  -1.0014
5639.2029  -1.0002
5639.2276  -0.9999
5639.2522  -1.0004
% 2601-5643868_014  0.9998  83
5642.8522  -1.0005
5642.8768  -0.9998
5642.9015  -0.9998
5642.9262  -0.9992
5642.9508  -0.9983
5642.9755  -0.9990
5643.0001  -0.9989
5643.0248  -0.9992
5643.0494  -1.0000
5643.0741  -1.0003
5643.0988  -1.0000
5643.1234  -1.0000
5643.1481  -0.9999
5643.1727  -1.0004
5643.1974  -1.0003
5643.2220  -0.9998
5643.2467  -1.0007
5643.2714  -1.0010
5643.2960  -1.0001
5643.3207  -1.0000
5643.3453  -1.0008
5643.3700   1.0002
5643.3946   1.0001
5643.4193   0.9995
5643.4440   0.9991
5643.4686   0.9996
5643.4933   0.9994
5643.5179   0.9989
5643.5426   0.9983
5643.5672   0.9959
5643.5919   0.9937
5643.6165   0.9900
5643.6412   0.9860
5643.6659   0.9826
5643.6905   0.9807
5643.7152   0.9783
5643.7398   0.9760
5643.7645   0.9743
5643.7891   0.9735
5643.8138   0.9728
5643.8385   0.9716
5643.8631   0.9705
5643.8878   0.9712
5643.9124   0.9727
5643.9371   0.9722
5643.9617   0.9721
5643.9864   0.9725
5644.0111   0.9738
5644.0357   0.9752
5644.0604   0.9757
5644.0850   0.9774
5644.1097   0.9818
5644.1343   0.9870
5644.1590   0.9915
5644.1837   0.9940
5644.2083   0.9971
5644.2330   0.9997
5644.2576   1.0005
5644.2823   1.0000
5644.3069   0.9999
5644.3316   1.0008
5644.3563   1.0012
5644.3809   1.0004
5644.4056  -0.9997
5644.4302  -1.0005
5644.4549  -1.0008
5644.4795  -1.0009
5644.5042  -1.0011
5644.5289  -1.0006
5644.5535  -1.0009
5644.5782  -1.0009
5644.6028  -1.0013
5644.6275  -1.0016
5644.6521  -1.0006
5644.6768  -1.0000
5644.7015  -1.0004
5644.7261  -1.0010
5644.7508  -1.0004
5644.7754  -0.9996
5644.8001  -1.0005
5644.8247  -1.0013
5644.8494  -1.0012
5644.8741  -1.0013
% 2601-5645390_014  1.0000  70
5644.5288  -1.0004
5644.5534  -1.0007
5644.5781  -1.0007
5644.6028  -1.0011
5644.6274  -1.0014
5644.6521  -1.0004
5644.6767  -0.9998
5644.7014  -1.0002
5644.7260  -1.0008
5644.7507  -1.0002
5644.7754  -0.9994
5644.8000  -1.0003
5644.8247  -1.0011
5644.8493  -1.0010
5644.8740  -1.0011
5644.8986  -1.0003
5644.9233  -1.0002
5644.9480  -1.0011
5644.9726   1.0005
5644.9973   1.0001
5645.0219   1.0005
5645.0466   1.0004
5645.0712   0.9987
5645.0959   0.9960
5645.1206   0.9931
5645.1452   0.9899
5645.1699   0.9858
5645.1945   0.9815
5645.2192   0.9794
5645.2438   0.9776
5645.2685   0.9752
5645.2932   0.9738
5645.3178   0.9724
5645.3425   0.9703
5645.3671   0.9699
5645.3918   0.9696
5645.4164   0.9694
5645.4411   0.9704
5645.4658   0.9703
5645.4904   0.9704
5645.5151   0.9715
5645.5397   0.9732
5645.5644   0.9756
5645.5890   0.9789
5645.6137   0.9823
5645.6384   0.9860
5645.6630   0.9897
5645.6877   0.9920
5645.7123   0.9945
5645.7370   0.9979
5645.7616   0.9995
5645.7863   0.9991
5645.8109   0.9996
5645.8356  -1.0003
5645.8603  -1.0000
5645.8849  -0.9985
5645.9096  -0.9990
5645.9342  -0.9999
5645.9589  -0.9998
5645.9835  -0.9988
5646.0082  -0.9973
5646.0329  -0.9971
5646.0575  -0.9974
5646.0822  -0.9970
5646.1068  -0.9969
5646.1315  -0.9967
5646.1561  -0.9962
5646.1808  -0.9952
5646.2055  -0.9949
5646.2301  -0.9955
% 2601-5648899_008  1.0009  66
5648.1041  -1.0012
5648.1288  -1.0012
5648.1534  -1.0011
5648.1781  -1.0006
5648.2027  -1.0005
5648.2274  -1.0007
5648.2520  -1.0002
5648.2767  -1.0002
5648.3014  -1.0009
5648.3260  -1.0007
5648.3507  -0.9994
5648.3753  -0.9990
5648.4000  -0.9991
5648.4246  -0.9989
5648.4493  -0.9986
5648.4740  -0.9982
5648.4986   0.9986
5648.5233   0.9982
5648.5479   0.9979
5648.5726   0.9984
5648.5972   0.9977
5648.6219   0.9953
5648.6466   0.9937
5648.6712   0.9926
5648.6959   0.9915
5648.7205   0.9898
5648.7452   0.9887
5648.7698   0.9868
5648.7945   0.9847
5648.8192   0.9835
5648.8438   0.9834
5648.8685   0.9833
5648.8931   0.9836
5648.9178   0.9836
5648.9424   0.9835
5648.9671   0.9841
5648.9918   0.9855
5649.0164   0.9858
5649.0411   0.9867
5649.0657   0.9871
5649.0904   0.9883
5649.1150   0.9906
5649.1397   0.9919
5649.1644   0.9931
5649.1890   0.9953
5649.2137   0.9982
5649.2383   1.0003
5649.2630   1.0008
5649.2876   1.0007
5649.3123   1.0001
5649.3370  -1.0000
5649.3616  -0.9997
5649.3863  -0.9999
5649.4109  -0.9994
5649.4356  -0.9998
5649.4602  -1.0002
5649.4849  -0.9995
5649.5095  -0.9991
5649.5342  -0.9984
5649.5589  -0.9977
5649.5835  -0.9987
5649.6082  -0.9988
5649.6328  -0.9990
5649.6575  -0.9987
5649.6821  -0.9985
5649.7068  -0.9984
% 2600-5658816_014  0.9996  62
5658.1786  -0.9779
5658.2035  -0.9814
5658.2284  -0.9840
5658.2533  -0.9862
5658.2782  -0.9874
5658.3031  -0.9889
5658.3280  -0.9900
5658.3529  -0.9907
5658.3778  -0.9904
5658.4027  -0.9910
5658.4276  -0.9915
5658.4525  -0.9919
5658.4774  -0.9927
5658.5023   0.9927
5658.5272   0.9914
5658.5521   0.9883
5658.5770   0.9846
5658.6019   0.9817
5658.6268   0.9794
5658.6517   0.9772
5658.6766   0.9752
5658.7015   0.9736
5658.7265   0.9732
5658.7514   0.9729
5658.7763   0.9721
5658.8012   0.9728
5658.8261   0.9737
5658.8510   0.9736
5658.8759   0.9738
5658.9008   0.9746
5658.9257   0.9754
5658.9506   0.9767
5658.9755   0.9788
5659.0004   0.9809
5659.0253   0.9833
5659.0502   0.9851
5659.0751   0.9876
5659.1000   0.9910
5659.1249   0.9954
5659.1498   0.9992
5659.1747   1.0001
5659.1996   1.0004
5659.2245   1.0002
5659.2494   0.9997
5659.2743  -0.9991
5659.2992  -0.9995
5659.3241  -1.0000
5659.3490  -0.9996
5659.3739  -0.9993
5659.3988  -1.0001
5659.4237  -1.0006
5659.4486  -1.0006
5659.4736  -1.0002
5659.4985  -1.0003
5659.5234  -1.0005
5659.5483  -0.9998
5659.5732  -0.9998
5659.5981  -0.9998
5659.6230  -0.9997
5659.6479  -1.0000
5659.6728  -1.0000
5659.6977  -1.0003
% 2600-5709377_007  1.0025  72
5708.5536  -0.9938
5708.5787  -0.9943
5708.6039  -0.9929
5708.6290  -0.9915
5708.6542  -0.9914
5708.6793  -0.9932
5708.7045  -0.9956
5708.7296  -0.9978
5708.7548  -0.9998
5708.7800  -0.9996
5708.8051  -0.9984
5708.8303  -0.9990
5708.8554  -0.9992
5708.8806  -0.9999
5708.9057  -0.9997
5708.9309  -0.9988
5708.9560  -0.9973
5708.9812   0.9961
5709.0063   0.9955
5709.0315   0.9965
5709.0567   0.9977
5709.0818   0.9971
5709.1070   0.9952
5709.1321   0.9937
5709.1573   0.9927
5709.1824   0.9912
5709.2076   0.9899
5709.2327   0.9890
5709.2579   0.9886
5709.2830   0.9878
5709.3082   0.9871
5709.3334   0.9867
5709.3585   0.9864
5709.3837   0.9863
5709.4088   0.9867
5709.4340   0.9866
5709.4591   0.9865
5709.4843   0.9877
5709.5094   0.9886
5709.5346   0.9887
5709.5597   0.9885
5709.5849   0.9897
5709.6100   0.9907
5709.6352   0.9922
5709.6604   0.9940
5709.6855   0.9953
5709.7107   0.9967
5709.7358   0.9973
5709.7610   0.9977
5709.7861   0.9979
5709.8113   0.9993
5709.8364   1.0005
5709.8616   1.0000
5709.8867  -0.9993
5709.9119  -0.9999
5709.9371  -1.0007
5709.9622  -1.0004
5709.9874  -1.0000
5710.0125  -1.0000
5710.0377  -1.0001
5710.0628  -1.0001
5710.0880  -1.0004
5710.1131  -1.0004
5710.1383  -1.0001
5710.1634  -1.0001
5710.1886  -1.0001
5710.2138  -0.9991
5710.2389  -0.9989
5710.2641  -0.9989
5710.2892  -1.0002
5710.3144  -1.0009
5710.3395  -1.0002
% 2601-5726553_008  1.0005  61
5725.8346  -0.9958
5725.8598  -0.9962
5725.8849  -0.9976
5725.9101  -0.9983
5725.9352  -0.9986
5725.9604  -0.9981
5725.9855  -0.9970
5726.0107  -0.9969
5726.0359  -0.9981
5726.0610  -0.9980
5726.0862  -0.9970
5726.1113  -0.9976
5726.1365  -0.9989
5726.1616  -0.9989
5726.1868  -0.9986
5726.2119   0.9996
5726.2371   1.0001
5726.2622   0.9988
5726.2874   0.9957
5726.3126   0.9928
5726.3377   0.9918
5726.3629   0.9904
5726.3880   0.9870
5726.4132   0.9848
5726.4383   0.9843
5726.4635   0.9818
5726.4886   0.9792
5726.5138   0.9799
5726.5389   0.9819
5726.5641   0.9825
5726.5893   0.9826
5726.6144   0.9821
5726.6396   0.9821
5726.6647   0.9843
5726.6899   0.9865
5726.7150   0.9873
5726.7402   0.9875
5726.7653   0.9887
5726.7905   0.9910
5726.8156   0.9934
5726.8408   0.9963
5726.8660   0.9990
5726.8911   1.0004
5726.9163   1.0002
5726.9414   0.9995
5726.9666  -0.9999
5726.9917  -1.0006
5727.0169  -1.0008
5727.0420  -1.0000
5727.0672  -1.0002
5727.0923  -1.0008
5727.1175  -1.0004
5727.1426  -0.9983
5727.1678  -0.9971
5727.1930  -0.9959
5727.2181  -0.9923
5727.2433  -0.9830
5727.2684  -0.9682
5727.2936  -0.9621
5727.3187  -0.9705
5727.3439  -0.9800
% 2601-5780128_023  1.0016  72
5779.0142  -0.9995
5779.0396  -0.9996
5779.0650  -0.9994
5779.0904  -0.9992
5779.1158  -0.9985
5779.1412  -0.9975
5779.1666  -0.9987
5779.1920  -1.0002
5779.2174  -0.9999
5779.2428  -0.9999
5779.2683  -0.9994
5779.2937  -0.9999
5779.3191  -1.0012
5779.3445  -1.0003
5779.3699  -0.9993
5779.3953  -0.9995
5779.4207  -0.9998
5779.4461  -0.9998
5779.4715  -1.0001
5779.4970  -1.0004
5779.5224  -1.0000
5779.5478  -0.9999
5779.5732  -1.0004
5779.5986   1.0001
5779.6240   1.0002
5779.6494   0.9991
5779.6748   0.9984
5779.7002   0.9989
5779.7256   0.9991
5779.7511   0.9995
5779.7765   0.9981
5779.8019   0.9964
5779.8273   0.9939
5779.8527   0.9903
5779.8781   0.9865
5779.9035   0.9806
5779.9289   0.9734
5779.9543   0.9668
5779.9798   0.9627
5780.0052   0.9620
5780.0306   0.9628
5780.0560   0.9617
5780.0814   0.9603
5780.1068   0.9596
5780.1322   0.9584
5780.1576   0.9568
5780.1830   0.9559
5780.2084   0.9562
5780.2339   0.9573
5780.2593   0.9586
5780.2847   0.9601
5780.3101   0.9623
5780.3355   0.9657
5780.3609   0.9697
5780.3863   0.9736
5780.4117   0.9776
5780.4371   0.9822
5780.4625   0.9859
5780.4880   0.9873
5780.5134  -0.9885
5780.5388  -0.9901
5780.5642  -0.9916
5780.5896  -0.9935
5780.6150  -0.9956
5780.6404  -0.9964
5780.6658  -0.9956
5780.6912  -0.9940
5780.7167  -0.9892
5780.7421  -0.9830
5780.7675  -0.9824
5780.7929  -0.9885
5780.8183  -0.9946
% 2601-5784445_009  1.0000  70
5783.5626  -0.9706
5783.5880  -0.9688
5783.6134  -0.9660
5783.6388  -0.9599
5783.6642  -0.9534
5783.6896  -0.9526
5783.7150  -0.9577
5783.7404  -0.9629
5783.7659  -0.9694
5783.7913  -0.9746
5783.8167  -0.9783
5783.8421  -0.9810
5783.8675  -0.9843
5783.8929  -0.9888
5783.9183  -0.9922
5783.9437  -0.9951
5783.9691  -0.9988
5783.9946  -1.0002
5784.0200   0.9995
5784.0454   0.9992
5784.0708   0.9999
5784.0962   1.0005
5784.1216   0.9995
5784.1470   0.9968
5784.1724   0.9958
5784.1978   0.9943
5784.2232   0.9915
5784.2487   0.9897
5784.2741   0.9878
5784.2995   0.9860
5784.3249   0.9842
5784.3503   0.9829
5784.3757   0.9824
5784.4011   0.9815
5784.4265   0.9807
5784.4519   0.9809
5784.4773   0.9805
5784.5028   0.9800
5784.5282   0.9814
5784.5536   0.9825
5784.5790   0.9835
5784.6044   0.9860
5784.6298   0.9874
5784.6552   0.9882
5784.6806   0.9899
5784.7060   0.9921
5784.7315   0.9948
5784.7569   0.9966
5784.7823   0.9979
5784.8077   0.9989
5784.8331   0.9993
5784.8585   0.9990
5784.8839   0.9988
5784.9093  -1.0001
5784.9347  -1.0004
5784.9601  -0.9992
5784.9856  -0.9979
5785.0110  -0.9976
5785.0364  -0.9983
5785.0618  -0.9986
5785.0872  -0.9986
5785.1126  -0.9984
5785.1380  -0.9992
5785.1634  -0.9985
5785.1888  -0.9979
5785.2143  -0.9975
5785.2397  -0.9985
5785.2651  -0.9988
5785.2905  -0.9985
5785.3159  -0.9986
% 2601-5795870_005  1.0011  77
5794.8194  -0.9990
5794.8448  -0.9986
5794.8702  -0.9977
5794.8956  -0.9966
5794.9210  -0.9941
5794.9464  -0.9912
5794.9718  -0.9923
5794.9973  -0.9956
5795.0227  -0.9983
5795.0481  -0.9990
5795.0735  -0.9981
5795.0989  -0.9988
5795.1243  -0.9989
5795.1497  -0.9988
5795.1751  -0.9981
5795.2005  -0.9986
5795.2260  -0.9987
5795.2514  -0.9986
5795.2768  -0.9985
5795.3022  -0.9992
5795.3276  -0.9993
5795.3530   0.9993
5795.3784   0.9990
5795.4038   0.9987
5795.4292   0.9989
5795.4546   0.9989
5795.4801   0.9977
5795.5055   0.9968
5795.5309   0.9974
5795.5563   0.9980
5795.5817   0.9979
5795.6071   0.9963
5795.6325   0.9943
5795.6579   0.9943
5795.6833   0.9949
5795.7088   0.9927
5795.7342   0.9917
5795.7596   0.9919
5795.7850   0.9905
5795.8104   0.9896
5795.8358   0.9896
5795.8612   0.9908
5795.8866   0.9917
5795.9120   0.9914
5795.9374   0.9912
5795.9629   0.9922
5795.9883   0.9925
5796.0137   0.9910
5796.0391   0.9900
5796.0645   0.9910
5796.0899   0.9936
5796.1153   0.9952
5796.1407   0.9962
5796.1661   0.9978
5796.1915   0.9993
5796.2170   1.0001
5796.2424   0.9999
5796.2678   1.0006
5796.2932   1.0016
5796.3186  -1.0010
5796.3440  -1.0000
5796.3694  -0.9991
5796.3948  -0.9999
5796.4202  -1.0012
5796.4457  -1.0007
5796.4711  -0.9994
5796.4965  -1.0000
5796.5219  -1.0006
5796.5473  -0.9990
5796.5727  -0.9977
5796.5981  -0.9978
5796.6235  -0.9971
5796.6489  -0.9951
5796.6743  -0.9933
5796.6998  -0.9940
5796.7252  -0.9973
5796.7506  -0.9994
% 2601-5802769_004  1.0013  68
5801.8835  -1.0013
5801.9089  -1.0014
5801.9343  -1.0014
5801.9597  -1.0010
5801.9851  -1.0007
5802.0105  -1.0004
5802.0360  -1.0001
5802.0614  -1.0005
5802.0868  -1.0009
5802.1122  -1.0011
5802.1376  -1.0012
5802.1630  -1.0001
5802.1884  -0.9999
5802.2138  -1.0000
5802.2392  -0.9998
5802.2647  -0.9992
5802.2901  -0.9983
5802.3155   0.9979
5802.3409   0.9981
5802.3663   0.9981
5802.3917   0.9989
5802.4171   0.9990
5802.4425   0.9981
5802.4679   0.9968
5802.4933   0.9966
5802.5188   0.9968
5802.5442   0.9954
5802.5696   0.9951
5802.5950   0.9947
5802.6204   0.9938
5802.6458   0.9939
5802.6712   0.9937
5802.6966   0.9936
5802.7220   0.9938
5802.7474   0.9939
5802.7729   0.9944
5802.7983   0.9946
5802.8237   0.9947
5802.8491   0.9943
5802.8745   0.9937
5802.8999   0.9949
5802.9253   0.9957
5802.9507   0.9956
5802.9761   0.9955
5803.0016   0.9958
5803.0270   0.9973
5803.0524   0.9980
5803.0778   0.9983
5803.1032   0.9989
5803.1286   0.9992
5803.1540   0.9994
5803.1794  -0.9984
5803.2048  -0.9958
5803.2302  -0.9899
5803.2557  -0.9874
5803.2811  -0.9910
5803.3065  -0.9959
5803.3319  -0.9987
5803.3573  -1.0001
5803.3827  -1.0004
5803.4081  -0.9999
5803.4335  -0.9983
5803.4589  -0.9967
5803.4844  -0.9961
5803.5098  -0.9975
5803.5352  -0.9980
5803.5606  -0.9981
5803.5860  -0.9985
% 2601-5823155_007  1.0013  65
5822.3388  -1.0003
5822.3642  -1.0000
5822.3897  -1.0003
5822.4151  -1.0003
5822.4405  -0.9996
5822.4659  -0.9997
5822.4913  -1.0000
5822.5167  -0.9999
5822.5421  -0.9999
5822.5675  -0.9996
5822.5929  -0.9981
5822.6184  -0.9957
5822.6438  -0.9928
5822.6692  -0.9917
5822.6946  -0.9938
5822.7200  -0.9982
5822.7454   1.0000
5822.7708   1.0001
5822.7962   1.0005
5822.8216   0.9994
5822.8470   0.9976
5822.8725   0.9952
5822.8979   0.9928
5822.9233   0.9917
5822.9487   0.9905
5822.9741   0.9881
5822.9995   0.9876
5823.0249   0.9873
5823.0503   0.9871
5823.0757   0.9873
5823.1012   0.9876
5823.1266   0.9876
5823.1520   0.9874
5823.1774   0.9870
5823.2028   0.9865
5823.2282   0.9864
5823.2536   0.9862
5823.2790   0.9866
5823.3044   0.9885
5823.3298   0.9903
5823.3553   0.9910
5823.3807   0.9916
5823.4061   0.9929
5823.4315   0.9942
5823.4569   0.9961
5823.4823   0.9973
5823.5077   0.9979
5823.5331   0.9986
5823.5585   0.9976
5823.5839  -0.9969
5823.6094  -0.9973
5823.6348  -0.9986
5823.6602  -1.0004
5823.6856  -1.0000
5823.7110  -0.9990
5823.7364  -0.9986
5823.7618  -0.9994
5823.7872  -0.9991
5823.8126  -0.9981
5823.8381  -0.9983
5823.8635  -0.9985
5823.8889  -0.9966
5823.9143  -0.9943
5823.9397  -0.9936
5823.9651  -0.9951
% 2601-5830344_008  1.0011  65
5829.2340  -0.9953
5829.2596  -0.9963
5829.2853  -0.9956
5829.3110  -0.9948
5829.3366  -0.9956
5829.3623  -0.9966
5829.3880  -0.9969
5829.4137  -0.9973
5829.4393  -0.9978
5829.4650  -0.9988
5829.4907  -0.9987
5829.5163  -0.9981
5829.5420  -0.9978
5829.5677  -0.9993
5829.5934  -0.9991
5829.6190  -0.9984
5829.6447  -0.9987
5829.6704  -0.9997
5829.6960  -0.9994
5829.7217  -0.9985
5829.7474  -0.9986
5829.7731   0.9988
5829.7987   1.0000
5829.8244   0.9997
5829.8501   0.9987
5829.8757   0.9991
5829.9014   0.9988
5829.9271   0.9975
5829.9528   0.9961
5829.9784   0.9959
5830.0041   0.9958
5830.0298   0.9945
5830.0554   0.9930
5830.0811   0.9917
5830.1068   0.9906
5830.1325   0.9892
5830.1581   0.9877
5830.1838   0.9873
5830.2095   0.9863
5830.2351   0.9857
5830.2608   0.9849
5830.2865   0.9840
5830.3122   0.9844
5830.3378   0.9840
5830.3635   0.9841
5830.3892   0.9843
5830.4148   0.9852
5830.4405   0.9876
5830.4662   0.9883
5830.4919   0.9886
5830.5175   0.9886
5830.5432   0.9912
5830.5689   0.9944
5830.5945   0.9945
5830.6202  -0.9944
5830.6459  -0.9940
5830.6716  -0.9918
5830.6972  -0.9907
5830.7229  -0.9935
5830.7486  -0.9979
5830.7742  -0.9992
5830.7999  -0.9996
5830.8256  -1.0003
5830.8513  -1.0003
5830.8769  -1.0001
% 2601-5835492_010  0.9998  78
5834.4709  -0.9994
5834.4966  -0.9969
5834.5223  -0.9928
5834.5480  -0.9876
5834.5736  -0.9830
5834.5993  -0.9825
5834.6250  -0.9833
5834.6506  -0.9848
5834.6763  -0.9895
5834.7020  -0.9945
5834.7277  -0.9976
5834.7533  -0.9989
5834.7790  -0.9994
5834.8047  -0.9999
5834.8303  -0.9995
5834.8560  -0.9986
5834.8817  -0.9996
5834.9074  -1.0004
5834.9330  -1.0008
5834.9587  -1.0006
5834.9844  -1.0001
5835.0100   1.0002
5835.0357   1.0002
5835.0614   0.9990
5835.0871   0.9992
5835.1127   0.9986
5835.1384   0.9972
5835.1641   0.9964
5835.1897   0.9960
5835.2154   0.9951
5835.2411   0.9918
5835.2668   0.9896
5835.2924   0.9890
5835.3181   0.9870
5835.3438   0.9852
5835.3694   0.9848
5835.3951   0.9840
5835.4208   0.9827
5835.4465   0.9821
5835.4721   0.9809
5835.4978   0.9807
5835.5235   0.9820
5835.5491   0.9822
5835.5748   0.9812
5835.6005   0.9816
5835.6262   0.9830
5835.6518   0.9840
5835.6775   0.9844
5835.7032   0.9857
5835.7288   0.9888
5835.7545   0.9898
5835.7802   0.9912
5835.8059   0.9943
5835.8315   0.9974
5835.8572   0.9980
5835.8829   0.9981
5835.9085   0.9988
5835.9342   0.9989
5835.9599   0.9988
5835.9856   0.9993
5836.0112  -0.9993
5836.0369  -0.9998
5836.0626  -1.0020
5836.0882  -1.0030
5836.1139  -1.0011
5836.1396  -0.9994
5836.1653  -0.9997
5836.1909  -0.9992
5836.2166  -0.9967
5836.2423  -0.9941
5836.2679  -0.9934
5836.2936  -0.9946
5836.3193  -0.9968
5836.3450  -0.9985
5836.3706  -1.0000
5836.3963  -1.0012
5836.4220  -1.0016
5836.4476  -1.0011
% 2601-5842294_005  0.9996  63
5841.5049  -0.9982
5841.5306  -0.9994
5841.5562  -0.9999
5841.5819  -1.0000
5841.6076  -0.9993
5841.6332  -0.9996
5841.6589  -0.9997
5841.6846  -0.9982
5841.7103  -0.9966
5841.7359  -0.9962
5841.7616  -0.9975
5841.7873  -0.9989
5841.8129  -0.9988
5841.8386  -0.9984
5841.8643  -0.9989
5841.8900  -0.9996
5841.9156   0.9995
5841.9413   0.9996
5841.9670   0.9994
5841.9926   0.9982
5842.0183   0.9970
5842.0440   0.9960
5842.0697   0.9941
5842.0953   0.9927
5842.1210   0.9920
5842.1467   0.9905
5842.1723   0.9893
5842.1980   0.9898
5842.2237   0.9905
5842.2494   0.9901
5842.2750   0.9898
5842.3007   0.9903
5842.3264   0.9910
5842.3520   0.9906
5842.3777   0.9894
5842.4034   0.9896
5842.4291   0.9916
5842.4547   0.9915
5842.4804   0.9914
5842.5061   0.9920
5842.5317   0.9915
5842.5574   0.9943
5842.5831   0.9976
5842.6088   0.9988
5842.6344   0.9996
5842.6601   1.0001
5842.6858   1.0003
5842.7114  -0.9994
5842.7371  -0.9984
5842.7628  -0.9984
5842.7885  -0.9993
5842.8141  -0.9993
5842.8398  -0.9997
5842.8655  -1.0005
5842.8911  -1.0008
5842.9168  -1.0002
5842.9425  -1.0004
5842.9682  -1.0013
5842.9938  -1.0010
5843.0195  -0.9997
5843.0452  -0.9994
5843.0708  -0.9960
5843.0965  -0.9902
% 2601-6017882_005  1.0006  73
6016.9233  -0.9947
6016.9498  -0.9936
6016.9763  -0.9901
6017.0028  -0.9887
6017.0293  -0.9918
6017.0558  -0.9953
6017.0822  -0.9981
6017.1087  -0.9978
6017.1352  -0.9989
6017.1617  -1.0005
6017.1882  -1.0004
6017.2147  -1.0006
6017.2412  -1.0006
6017.2676  -1.0006
6017.2941  -1.0000
6017.3206  -0.9998
6017.3471  -0.9992
6017.3736  -0.9995
6017.4001  -1.0011
6017.4266   1.0004
6017.4531   0.9997
6017.4795   0.9995
6017.5060   0.9999
6017.5325   1.0000
6017.5590   0.9989
6017.5855   0.9976
6017.6120   0.9964
6017.6385   0.9958
6017.6649   0.9947
6017.6914   0.9927
6017.7179   0.9922
6017.7444   0.9923
6017.7709   0.9920
6017.7974   0.9919
6017.8239   0.9911
6017.8503   0.9907
6017.8768   0.9913
6017.9033   0.9916
6017.9298   0.9916
6017.9563   0.9918
6017.9828   0.9931
6018.0093   0.9936
6018.0358   0.9932
6018.0622   0.9917
6018.0887   0.9924
6018.1152   0.9926
6018.1417   0.9920
6018.1682   0.9931
6018.1947   0.9951
6018.2212   0.9964
6018.2476   0.9976
6018.2741   0.9982
6018.3006   0.9995
6018.3271   0.9997
6018.3536   0.9997
6018.3801   0.9998
6018.4066  -0.9996
6018.4330  -1.0004
6018.4595  -1.0011
6018.4860  -1.0005
6018.5125  -0.9995
6018.5390  -0.9989
6018.5655  -0.9989
6018.5920  -0.9998
6018.6184  -1.0001
6018.6449  -0.9988
6018.6714  -0.9982
6018.6979  -0.9979
6018.7244  -0.9975
6018.7509  -0.9973
6018.7774  -0.9970
6018.8039  -0.9962
6018.8303  -0.9951
% 2600-6020168_010  0.9989  55
6019.5984  -0.9974
6019.6249  -0.9966
6019.6514  -0.9931
6019.6779  -0.9855
6019.7044  -0.9717
6019.7309  -0.9569
6019.7573  -0.9568
6019.7838  -0.9693
6019.8103  -0.9814
6019.8368  -0.9877
6019.8633   0.9906
6019.8898   0.9906
6019.9163   0.9882
6019.9427   0.9869
6019.9692   0.9859
6019.9957   0.9853
6020.0222   0.9837
6020.0487   0.9831
6020.0752   0.9828
6020.1017   0.9828
6020.1281   0.9825
6020.1546   0.9818
6020.1811   0.9809
6020.2076   0.9819
6020.2341   0.9819
6020.2606   0.9818
6020.2871   0.9838
6020.3136   0.9855
6020.3400   0.9875
6020.3665   0.9893
6020.3930   0.9901
6020.4195   0.9916
6020.4460   0.9948
6020.4725   0.9971
6020.4990   0.9982
6020.5254   1.0000
6020.5519   1.0008
6020.5784   1.0007
6020.6049  -1.0012
6020.6314  -1.0012
6020.6579  -1.0007
6020.6844  -1.0002
6020.7108  -0.9986
6020.7373  -0.9974
6020.7638  -0.9977
6020.7903  -0.9980
6020.8168  -0.9968
6020.8433  -0.9958
6020.8698  -0.9950
6020.8963  -0.9946
6020.9227  -0.9956
6020.9492  -0.9956
6020.9757  -0.9939
6021.0022  -0.9947
6021.0287  -0.9959
% 2600-6024057_020  0.9991  62
6023.1476  -0.9990
6023.1740  -0.9998
6023.2005  -0.9988
6023.2270  -0.9984
6023.2535  -0.9994
6023.2800  -1.0000
6023.3065  -0.9996
6023.3330  -0.9992
6023.3595  -1.0006
6023.3859  -1.0006
6023.4124  -0.9995
6023.4389  -0.9991
6023.4654  -0.9997
6023.4919  -1.0005
6023.5184  -0.9999
6023.5449  -0.9995
6023.5713  -0.9993
6023.5978  -0.9996
6023.6243   1.0005
6023.6508   0.9999
6023.6773   0.9978
6023.7038   0.9966
6023.7303   0.9949
6023.7567   0.9910
6023.7832   0.9858
6023.8097   0.9814
6023.8362   0.9782
6023.8627   0.9739
6023.8892   0.9705
6023.9157   0.9691
6023.9422   0.9674
6023.9686   0.9660
6023.9951   0.9652
6024.0216   0.9648
6024.0481   0.9645
6024.0746   0.9633
6024.1011   0.9622
6024.1276   0.9611
6024.1540   0.9613
6024.1805   0.9630
6024.2070   0.9666
6024.2335   0.9691
6024.2600   0.9729
6024.2865   0.9769
6024.3130   0.9800
6024.3394   0.9846
6024.3659   0.9880
6024.3924   0.9913
6024.4189   0.9928
6024.4454  -0.9910
6024.4719  -0.9855
6024.4984  -0.9833
6024.5248  -0.9857
6024.5513  -0.9865
6024.5778  -0.9804
6024.6043  -0.9759
6024.6308  -0.9807
6024.6573  -0.9903
6024.6838  -0.9957
6024.7103  -0.9978
6024.7367  -0.9987
6024.7632  -0.9985
% 2601-6049438_003  1.0000  65
6048.6274  -1.0000
6048.6538  -0.9997
6048.6803  -1.0003
6048.7068  -1.0008
6048.7333  -1.0007
6048.7598  -0.9999
6048.7863  -0.9995
6048.8128  -0.9999
6048.8392  -1.0010
6048.8657  -1.0006
6048.8922  -1.0000
6048.9187  -0.9995
6048.9452  -0.9988
6048.9717  -0.9988
6048.9982  -0.9988
6049.0247  -0.9991
6049.0511   0.9996
6049.0776   0.9995
6049.1041   0.9995
6049.1306   0.9988
6049.1571   0.9979
6049.1836   0.9973
6049.2101   0.9968
6049.2365   0.9961
6049.2630   0.9951
6049.2895   0.9944
6049.3160   0.9942
6049.3425   0.9944
6049.3690   0.9937
6049.3955   0.9932
6049.4219   0.9939
6049.4484   0.9942
6049.4749   0.9938
6049.5014   0.9929
6049.5279   0.9931
6049.5544   0.9939
6049.5809   0.9939
6049.6074   0.9948
6049.6338   0.9958
6049.6603   0.9958
6049.6868   0.9960
6049.7133   0.9966
6049.7398   0.9975
6049.7663   0.9987
6049.7928   0.9993
6049.8192   0.9988
6049.8457   0.9986
6049.8722   0.9994
6049.8987  -1.0000
6049.9252  -0.9998
6049.9517  -0.9992
6049.9782  -1.0001
6050.0046  -1.0003
6050.0311  -0.9998
6050.0576  -0.9992
6050.0841  -0.9996
6050.1106  -0.9999
6050.1371  -0.9996
6050.1636  -0.9987
6050.1900  -0.9983
6050.2165  -0.9986
6050.2430  -0.9986
6050.2695  -0.9982
6050.2960  -0.9967
6050.3225  -0.9952
% 2401-6053466_009  0.9983  63
6052.6798  -0.9925
6052.7063  -0.9930
6052.7328  -0.9928
6052.7593  -0.9918
6052.7858  -0.9920
6052.8123  -0.9925
6052.8387  -0.9924
6052.8652  -0.9932
6052.8917  -0.9939
6052.9182  -0.9943
6052.9447  -0.9954
6052.9712  -0.9966
6052.9977  -0.9975
6053.0241  -0.9981
6053.0506  -0.9979
6053.0771   0.9985
6053.1036   0.9988
6053.1301   0.9984
6053.1566   0.9971
6053.1831   0.9946
6053.2095   0.9922
6053.2360   0.9903
6053.2625   0.9891
6053.2890   0.9879
6053.3155   0.9870
6053.3420   0.9855
6053.3685   0.9843
6053.3950   0.9841
6053.4214   0.9848
6053.4479   0.9857
6053.4744   0.9857
6053.5009   0.9849
6053.5274   0.9840
6053.5539   0.9836
6053.5804   0.9849
6053.6068   0.9860
6053.6333   0.9862
6053.6598   0.9862
6053.6863   0.9873
6053.7128   0.9895
6053.7393   0.9912
6053.7658   0.9936
6053.7922   0.9964
6053.8187   0.9983
6053.8452   0.9994
6053.8717   0.9994
6053.8982   0.9999
6053.9247  -1.0002
6053.9512  -0.9997
6053.9777  -0.9991
6054.0041  -1.0000
6054.0306  -1.0005
6054.0571  -1.0007
6054.0836  -1.0002
6054.1101  -0.9996
6054.1366  -1.0001
6054.1631  -1.0004
6054.1895  -1.0005
6054.2160  -1.0004
6054.2425  -0.9999
6054.2690  -0.9994
6054.2955  -0.9988
6054.3220  -0.9987
% 2601-6060967_010  1.0003  76
6059.9105  -0.9995
6059.9370  -0.9997
6059.9635  -0.9992
6059.9900  -0.9996
6060.0165  -0.9998
6060.0430  -0.9993
6060.0694  -0.9998
6060.0959  -0.9999
6060.1224  -0.9998
6060.1489  -1.0000
6060.1754  -0.9993
6060.2019  -0.9989
6060.2284  -0.9981
6060.2548  -0.9978
6060.2813  -0.9979
6060.3078  -0.9983
6060.3343  -0.9992
6060.3608  -0.9991
6060.3873  -0.9985
6060.4138  -0.9989
6060.4402  -0.9993
6060.4667   0.9992
6060.4932   0.9989
6060.5197   0.9989
6060.5462   0.9992
6060.5727   0.9992
6060.5992   0.9987
6060.6257   0.9976
6060.6521   0.9965
6060.6786   0.9959
6060.7051   0.9943
6060.7316   0.9913
6060.7581   0.9889
6060.7846   0.9882
6060.8111   0.9874
6060.8375   0.9849
6060.8640   0.9833
6060.8905   0.9825
6060.9170   0.9827
6060.9435   0.9819
6060.9700   0.9807
6060.9965   0.9811
6061.0229   0.9813
6061.0494   0.9823
6061.0759   0.9835
6061.1024   0.9831
6061.1289   0.9839
6061.1554   0.9853
6061.1819   0.9860
6061.2083   0.9882
6061.2348   0.9896
6061.2613   0.9913
6061.2878   0.9943
6061.3143   0.9968
6061.3408   0.9975
6061.3673   0.9982
6061.3938   0.9997
6061.4202   1.0005
6061.4467   0.9995
6061.4732  -0.9994
6061.4997  -1.0003
6061.5262  -1.0007
6061.5527  -1.0000
6061.5792  -0.9996
6061.6056  -1.0003
6061.6321  -1.0007
6061.6586  -1.0005
6061.6851  -0.9993
6061.7116  -0.9987
6061.7381  -0.9990
6061.7646  -0.9994
6061.7910  -1.0002
6061.8175  -0.9996
6061.8440  -0.9984
6061.8705  -0.9997
6061.8970  -1.0000
% 2600-6065481_007  1.0019  76
6064.4662  -0.9975
6064.4927  -0.9982
6064.5192  -0.9990
6064.5457  -0.9988
6064.5722  -0.9982
6064.5987  -0.9985
6064.6251  -0.9996
6064.6516  -1.0005
6064.6781  -1.0003
6064.7046  -0.9999
6064.7311  -1.0002
6064.7576  -1.0004
6064.7841  -0.9993
6064.8105  -0.9985
6064.8370  -0.9992
6064.8635  -1.0000
6064.8900  -0.9993
6064.9165  -0.9984
6064.9430  -0.9992
6064.9695  -0.9996
6064.9959   0.9992
6065.0224   0.9986
6065.0489   0.9991
6065.0754   0.9999
6065.1019   0.9997
6065.1284   0.9979
6065.1549   0.9965
6065.1814   0.9956
6065.2078   0.9945
6065.2343   0.9936
6065.2608   0.9919
6065.2873   0.9900
6065.3138   0.9891
6065.3403   0.9894
6065.3668   0.9891
6065.3932   0.9881
6065.4197   0.9880
6065.4462   0.9879
6065.4727   0.9874
6065.4992   0.9874
6065.5257   0.9878
6065.5522   0.9882
6065.5786   0.9882
6065.6051   0.9880
6065.6316   0.9885
6065.6581   0.9898
6065.6846   0.9910
6065.7111   0.9914
6065.7376   0.9917
6065.7640   0.9929
6065.7905   0.9957
6065.8170   0.9969
6065.8435   0.9979
6065.8700   0.9987
6065.8965   0.9986
6065.9230   0.9987
6065.9495   0.9990
6065.9759   0.9991
6066.0024  -0.9992
6066.0289  -0.9994
6066.0554  -0.9990
6066.0819  -0.9987
6066.1084  -0.9992
6066.1349  -0.9995
6066.1613  -1.0000
6066.1878  -1.0003
6066.2143  -0.9999
6066.2408  -0.9998
6066.2673  -1.0007
6066.2938  -1.0014
6066.3203  -1.0004
6066.3467  -0.9999
6066.3732  -1.0000
6066.3997  -0.9998
6066.4262  -0.9995
6066.4527  -0.9995
% 2601-6071419_005  1.0012  71
6070.5051  -1.0003
6070.5316  -1.0001
6070.5581  -0.9998
6070.5845  -0.9988
6070.6110  -0.9968
6070.6375  -0.9974
6070.6640  -0.9985
6070.6905  -0.9990
6070.7170  -0.9997
6070.7435  -1.0000
6070.7700  -1.0008
6070.7964  -1.0009
6070.8229  -1.0017
6070.8494  -1.0013
6070.8759  -1.0001
6070.9024  -0.9999
6070.9289  -1.0000
6070.9554  -0.9999
6070.9818   0.9994
6071.0083   0.9998
6071.0348   1.0001
6071.0613   0.9997
6071.0878   0.9985
6071.1143   0.9986
6071.1408   0.9975
6071.1672   0.9965
6071.1937   0.9958
6071.2202   0.9947
6071.2467   0.9938
6071.2732   0.9927
6071.2997   0.9924
6071.3262   0.9903
6071.3526   0.9898
6071.3791   0.9910
6071.4056   0.9908
6071.4321   0.9901
6071.4586   0.9899
6071.4851   0.9906
6071.5116   0.9913
6071.5381   0.9914
6071.5645   0.9908
6071.5910   0.9924
6071.6175   0.9942
6071.6440   0.9949
6071.6705   0.9954
6071.6970   0.9963
6071.7235   0.9978
6071.7499   0.9990
6071.7764   0.9998
6071.8029   0.9992
6071.8294   0.9981
6071.8559   0.9986
6071.8824   0.9996
6071.9089  -1.0000
6071.9353  -0.9997
6071.9618  -0.9986
6071.9883  -0.9986
6072.0148  -0.9993
6072.0413  -0.9997
6072.0678  -0.9994
6072.0943  -1.0001
6072.1208  -0.9997
6072.1472  -0.9999
6072.1737  -1.0001
6072.2002  -0.9992
6072.2267  -0.9999
6072.2532  -1.0004
6072.2797  -0.9997
6072.3062  -0.9997
6072.3326  -0.9998
6072.3591  -1.0006
% 2600-6078491_007  1.0009  71
6077.4289  -0.9990
6077.4557  -0.9989
6077.4825  -0.9988
6077.5092  -0.9996
6077.5360  -0.9994
6077.5628  -0.9988
6077.5895  -0.9995
6077.6163  -1.0004
6077.6431  -1.0001
6077.6699  -0.9992
6077.6966  -0.9991
6077.7234  -0.9992
6077.7502  -0.9991
6077.7769  -0.9989
6077.8037  -0.9992
6077.8305  -1.0004
6077.8572  -1.0000
6077.8840  -0.9993
6077.9108  -0.9990
6077.9375  -0.9996
6077.9643   1.0003
6077.9911   1.0002
6078.0178   0.9997
6078.0446   0.9992
6078.0714   0.9993
6078.0982   0.9991
6078.1249   0.9986
6078.1517   0.9981
6078.1785   0.9969
6078.2052   0.9957
6078.2320   0.9946
6078.2588   0.9917
6078.2855   0.9902
6078.3123   0.9910
6078.3391   0.9905
6078.3658   0.9897
6078.3926   0.9890
6078.4194   0.9882
6078.4462   0.9883
6078.4729   0.9883
6078.4997   0.9889
6078.5265   0.9894
6078.5532   0.9899
6078.5800   0.9896
6078.6068   0.9896
6078.6335   0.9900
6078.6603   0.9910
6078.6871   0.9912
6078.7138   0.9911
6078.7406   0.9928
6078.7674   0.9941
6078.7941   0.9945
6078.8209   0.9956
6078.8477   0.9960
6078.8745   0.9967
6078.9012   0.9979
6078.9280  -0.9975
6078.9548  -0.9964
6078.9815  -0.9966
6079.0083  -0.9967
6079.0351  -0.9964
6079.0618  -0.9963
6079.0886  -0.9960
6079.1154  -0.9966
6079.1421  -0.9975
6079.1689  -0.9969
6079.1957  -0.9964
6079.2224  -0.9958
6079.2492  -0.9968
6079.2760  -0.9977
6079.3028  -0.9982
% 2601-6082883_003  1.0007  70
6081.9261  -1.0009
6081.9529  -1.0009
6081.9797  -1.0009
6082.0064  -1.0002
6082.0332  -0.9989
6082.0600  -0.9993
6082.0867  -1.0002
6082.1135  -1.0009
6082.1403  -1.0008
6082.1670  -1.0001
6082.1938  -0.9994
6082.2206  -0.9998
6082.2473  -1.0001
6082.2741  -0.9997
6082.3009  -0.9991
6082.3277  -0.9985
6082.3544  -0.9993
6082.3812  -1.0008
6082.4080   1.0007
6082.4347   0.9990
6082.4615   0.9986
6082.4883   0.9998
6082.5150   1.0002
6082.5418   0.9992
6082.5686   0.9977
6082.5953   0.9976
6082.6221   0.9977
6082.6489   0.9976
6082.6756   0.9972
6082.7024   0.9957
6082.7292   0.9956
6082.7560   0.9954
6082.7827   0.9947
6082.8095   0.9947
6082.8363   0.9946
6082.8630   0.9949
6082.8898   0.9954
6082.9166   0.9941
6082.9433   0.9938
6082.9701   0.9945
6082.9969   0.9952
6083.0236   0.9954
6083.0504   0.9958
6083.0772   0.9954
6083.1040   0.9965
6083.1307   0.9972
6083.1575   0.9970
6083.1843   0.9984
6083.2110   0.9986
6083.2378   0.9991
6083.2646   0.9998
6083.2913   0.9991
6083.3181   0.9992
6083.3449  -1.0000
6083.3716  -0.9997
6083.3984  -0.9991
6083.4252  -0.9992
6083.4519  -0.9999
6083.4787  -0.9999
6083.5055  -0.9989
6083.5323  -0.9985
6083.5590  -0.9989
6083.5858  -0.9981
6083.6126  -0.9979
6083.6393  -0.9985
6083.6661  -0.9983
6083.6929  -0.9988
6083.7196  -0.9986
6083.7464  -0.9960
6083.7732  -0.9934
% 2601-6084102_017  0.9998  82
6083.0236  -0.9963
6083.0504  -0.9967
6083.0772  -0.9963
6083.1039  -0.9974
6083.1307  -0.9981
6083.1575  -0.9979
6083.1842  -0.9993
6083.2110  -0.9995
6083.2378  -1.0000
6083.2645  -1.0007
6083.2913  -1.0000
6083.3181  -1.0001
6083.3448  -1.0009
6083.3716  -1.0006
6083.3984  -1.0000
6083.4252  -1.0001
6083.4519  -1.0008
6083.4787  -1.0008
6083.5055  -0.9998
6083.5322  -0.9994
6083.5590  -0.9998
6083.5858   0.9990
6083.6125   0.9988
6083.6393   0.9994
6083.6661   0.9992
6083.6928   0.9997
6083.7196   0.9995
6083.7464   0.9969
6083.7731   0.9943
6083.7999   0.9912
6083.8267   0.9871
6083.8535   0.9828
6083.8802   0.9779
6083.9070   0.9753
6083.9338   0.9735
6083.9605   0.9721
6083.9873   0.9703
6084.0141   0.9689
6084.0408   0.9684
6084.0676   0.9687
6084.0944   0.9693
6084.1211   0.9681
6084.1479   0.9680
6084.1747   0.9697
6084.2014   0.9704
6084.2282   0.9702
6084.2550   0.9713
6084.2818   0.9734
6084.3085   0.9755
6084.3353   0.9780
6084.3621   0.9807
6084.3888   0.9843
6084.4156   0.9899
6084.4424   0.9951
6084.4691   0.9979
6084.4959   0.9989
6084.5227   0.9995
6084.5494   1.0003
6084.5762   1.0003
6084.6030   0.9995
6084.6297   0.9999
6084.6565  -1.0010
6084.6833  -1.0011
6084.7101  -0.9998
6084.7368  -0.9997
6084.7636  -1.0005
6084.7904  -1.0017
6084.8171  -1.0011
6084.8439  -1.0001
6084.8707  -0.9999
6084.8974  -1.0002
6084.9242  -1.0008
6084.9510  -0.9992
6084.9777  -0.9999
6085.0045  -1.0008
6085.0313  -1.0005
6085.0581  -1.0007
6085.0848  -0.9991
6085.1116  -0.9985
6085.1384  -0.9999
6085.1651  -1.0008
6085.1919  -1.0008
% 2601-6088304_003  0.9999  76
6087.2264  -1.0006
6087.2531  -0.9998
6087.2799  -1.0003
6087.3067  -1.0011
6087.3334  -1.0000
6087.3602  -0.9994
6087.3870  -1.0007
6087.4137  -1.0007
6087.4405  -0.9996
6087.4673  -0.9996
6087.4940  -0.9995
6087.5208  -0.9996
6087.5476  -0.9999
6087.5743  -0.9991
6087.6011  -0.9983
6087.6279  -0.9987
6087.6547  -0.9994
6087.6814  -0.9986
6087.7082  -0.9980
6087.7350  -0.9991
6087.7617   1.0003
6087.7885   1.0000
6087.8153   0.9992
6087.8420   0.9986
6087.8688   0.9983
6087.8956   0.9981
6087.9223   0.9981
6087.9491   0.9972
6087.9759   0.9981
6088.0026   0.9983
6088.0294   0.9973
6088.0562   0.9970
6088.0830   0.9965
6088.1097   0.9958
6088.1365   0.9957
6088.1633   0.9959
6088.1900   0.9956
6088.2168   0.9948
6088.2436   0.9953
6088.2703   0.9965
6088.2971   0.9958
6088.3239   0.9947
6088.3506   0.9950
6088.3774   0.9953
6088.4042   0.9950
6088.4310   0.9953
6088.4577   0.9961
6088.4845   0.9963
6088.5113   0.9955
6088.5380   0.9960
6088.5648   0.9974
6088.5916   0.9984
6088.6183   0.9993
6088.6451   0.9998
6088.6719   0.9992
6088.6986   0.9993
6088.7254   1.0004
6088.7522   0.9998
6088.7789  -0.9991
6088.8057  -0.9996
6088.8325  -0.9998
6088.8593  -1.0000
6088.8860  -0.9997
6088.9128  -0.9990
6088.9396  -0.9990
6088.9663  -0.9995
6088.9931  -1.0004
6089.0199  -1.0002
6089.0466  -0.9998
6089.0734  -0.9997
6089.1002  -0.9994
6089.1269  -0.9981
6089.1537  -0.9984
6089.1805  -0.9992
6089.2072  -0.9995
6089.2340  -1.0002
% 2401-6089632_007  0.9998  78
6088.5916  -0.9985
6088.6184  -0.9994
6088.6452  -0.9999
6088.6719  -0.9993
6088.6987  -0.9994
6088.7255  -1.0005
6088.7522  -0.9999
6088.7790  -0.9992
6088.8058  -0.9997
6088.8326  -0.9999
6088.8593  -1.0001
6088.8861  -0.9998
6088.9129  -0.9991
6088.9396  -0.9991
6088.9664  -0.9996
6088.9932  -1.0005
6089.0199  -1.0003
6089.0467  -0.9999
6089.0735  -0.9998
6089.1002  -0.9995
6089.1270  -0.9982
6089.1538   0.9985
6089.1805   0.9993
6089.2073   0.9996
6089.2341   1.0003
6089.2609   0.9990
6089.2876   0.9973
6089.3144   0.9971
6089.3412   0.9960
6089.3679   0.9947
6089.3947   0.9934
6089.4215   0.9922
6089.4482   0.9914
6089.4750   0.9909
6089.5018   0.9905
6089.5285   0.9894
6089.5553   0.9885
6089.5821   0.9885
6089.6089   0.9894
6089.6356   0.9890
6089.6624   0.9880
6089.6892   0.9888
6089.7159   0.9893
6089.7427   0.9884
6089.7695   0.9885
6089.7962   0.9886
6089.8230   0.9896
6089.8498   0.9903
6089.8765   0.9904
6089.9033   0.9927
6089.9301   0.9948
6089.9568   0.9948
6089.9836   0.9960
6090.0104   0.9975
6090.0372   0.9984
6090.0639   0.9981
6090.0907   0.9983
6090.1175   0.9976
6090.1442   0.9984
6090.1710  -0.9988
6090.1978  -0.9977
6090.2245  -0.9975
6090.2513  -0.9989
6090.2781  -0.9991
6090.3048  -0.9997
6090.3316  -0.9994
6090.3584  -0.9994
6090.3851  -1.0005
6090.4119  -1.0009
6090.4387  -1.0010
6090.4655  -1.0005
6090.4922  -1.0006
6090.5190  -1.0005
6090.5458  -0.9996
6090.5725  -0.9992
6090.5993  -0.9991
6090.6261  -0.9999
6090.6528  -1.0016
% 2401-6112261_002  1.0011  69
6111.3719  -1.0001
6111.3987  -0.9994
6111.4255  -0.9989
6111.4522  -0.9990
6111.4790  -0.9992
6111.5058  -1.0001
6111.5325  -0.9991
6111.5593  -0.9982
6111.5861  -0.9983
6111.6129  -0.9981
6111.6396  -0.9988
6111.6664  -0.9993
6111.6932  -0.9990
6111.7199  -0.9988
6111.7467  -0.9995
6111.7735  -0.9997
6111.8002  -0.9999
6111.8270   1.0005
6111.8538   1.0000
6111.8805   0.9990
6111.9073   0.9988
6111.9341   0.9989
6111.9608   0.9992
6111.9876   0.9991
6112.0144   0.9976
6112.0412   0.9967
6112.0679   0.9967
6112.0947   0.9970
6112.1215   0.9971
6112.1482   0.9967
6112.1750   0.9965
6112.2018   0.9963
6112.2285   0.9967
6112.2553   0.9968
6112.2821   0.9966
6112.3088   0.9957
6112.3356   0.9961
6112.3624   0.9973
6112.3891   0.9971
6112.4159   0.9963
6112.4427   0.9975
6112.4695   0.9981
6112.4962   0.9979
6112.5230   0.9980
6112.5498   0.9979
6112.5765   0.9990
6112.6033   0.9999
6112.6301   0.9996
6112.6568   1.0003
6112.6836   1.0003
6112.7104   0.9991
6112.7371  -0.9992
6112.7639  -0.9994
6112.7907  -0.9997
6112.8175  -0.9999
6112.8442  -0.9998
6112.8710  -0.9989
6112.8978  -0.9984
6112.9245  -0.9982
6112.9513  -0.9977
6112.9781  -0.9971
6113.0048  -0.9949
6113.0316  -0.9926
6113.0584  -0.9913
6113.0851  -0.9894
6113.1119  -0.9874
6113.1387  -0.9856
6113.1654  -0.9847
6113.1922  -0.9849
% 2601-6113319_010  1.0007  80
6112.2553  -0.9972
6112.2821  -0.9970
6112.3088  -0.9961
6112.3356  -0.9965
6112.3624  -0.9977
6112.3891  -0.9975
6112.4159  -0.9967
6112.4427  -0.9979
6112.4695  -0.9985
6112.4962  -0.9983
6112.5230  -0.9984
6112.5498  -0.9983
6112.5765  -0.9994
6112.6033  -1.0003
6112.6301  -1.0000
6112.6568  -1.0007
6112.6836  -1.0007
6112.7104  -0.9995
6112.7371  -0.9996
6112.7639  -0.9998
6112.7907  -1.0001
6112.8174   1.0003
6112.8442   1.0002
6112.8710   0.9993
6112.8978   0.9988
6112.9245   0.9986
6112.9513   0.9981
6112.9781   0.9975
6113.0048   0.9953
6113.0316   0.9930
6113.0584   0.9917
6113.0851   0.9898
6113.1119   0.9878
6113.1387   0.9860
6113.1654   0.9851
6113.1922   0.9853
6113.2190   0.9851
6113.2457   0.9840
6113.2725   0.9834
6113.2993   0.9836
6113.3261   0.9831
6113.3528   0.9830
6113.3796   0.9838
6113.4064   0.9841
6113.4331   0.9843
6113.4599   0.9844
6113.4867   0.9842
6113.5134   0.9846
6113.5402   0.9859
6113.5670   0.9880
6113.5937   0.9913
6113.6205   0.9919
6113.6473   0.9929
6113.6741   0.9964
6113.7008   0.9977
6113.7276   0.9974
6113.7544   0.9976
6113.7811   0.9985
6113.8079   0.9989
6113.8347   0.9990
6113.8614   0.9990
6113.8882  -0.9986
6113.9150  -0.9993
6113.9417  -0.9996
6113.9685  -0.9992
6113.9953  -0.9999
6114.0220  -1.0003
6114.0488  -1.0001
6114.0756  -1.0000
6114.1024  -0.9993
6114.1291  -0.9996
6114.1559  -1.0005
6114.1827  -1.0006
6114.2094  -0.9997
6114.2362  -0.9994
6114.2630  -1.0004
6114.2897  -1.0002
6114.3165  -0.9997
6114.3433  -0.9994
6114.3700  -0.9994
% 2601-6120322_001  0.9996  64
6119.4829  -0.9993
6119.5097  -0.9992
6119.5365  -0.9982
6119.5632  -0.9978
6119.5900  -0.9992
6119.6168  -0.9990
6119.6435  -0.9988
6119.6703  -0.9990
6119.6971  -0.9990
6119.7238  -0.9990
6119.7506  -0.9995
6119.7774  -0.9996
6119.8041  -0.9989
6119.8309  -0.9994
6119.8577  -0.9999
6119.8845   0.9997
6119.9112   0.9998
6119.9380   0.9996
6119.9648   0.9998
6119.9915   0.9990
6120.0183   0.9983
6120.0451   0.9980
6120.0718   0.9983
6120.0986   0.9975
6120.1254   0.9975
6120.1521   0.9979
6120.1789   0.9972
6120.2057   0.9981
6120.2324   0.9984
6120.2592   0.9978
6120.2860   0.9976
6120.3128   0.9973
6120.3395   0.9967
6120.3663   0.9966
6120.3931   0.9977
6120.4198   0.9983
6120.4466   0.9984
6120.4734   0.9983
6120.5001   0.9987
6120.5269   0.9984
6120.5537   0.9989
6120.5804   0.9993
6120.6072   1.0001
6120.6340   0.9998
6120.6607   0.9992
6120.6875   1.0003
6120.7143   1.0000
6120.7411  -0.9991
6120.7678  -0.9993
6120.7946  -1.0002
6120.8214  -1.0004
6120.8481  -1.0000
6120.8749  -0.9993
6120.9017  -0.9994
6120.9284  -1.0001
6120.9552  -1.0006
6120.9820  -1.0001
6121.0087  -0.9989
6121.0355  -0.9994
6121.0623  -0.9996
6121.0891  -0.9992
6121.1158  -0.9996
6121.1426  -0.9997
6121.1694  -0.9993
% 2601-6124136_002  1.0005  58
6123.2841  -0.9986
6123.3108  -0.9986
6123.3376  -0.9986
6123.3644  -0.9985
6123.3912  -0.9993
6123.4179  -0.9988
6123.4447  -0.9993
6123.4715  -1.0003
6123.4982  -0.9999
6123.5250  -0.9995
6123.5518  -0.9992
6123.5785  -0.9998
6123.6053  -1.0004
6123.6321  -0.9998
6123.6588  -0.9992
6123.6856  -0.9996
6123.7124   1.0005
6123.7391   1.0002
6123.7659   0.9998
6123.7927   0.9999
6123.8195   1.0002
6123.8462   1.0001
6123.8730   0.9994
6123.8998   0.9982
6123.9265   0.9975
6123.9533   0.9981
6123.9801   0.9975
6124.0068   0.9966
6124.0336   0.9965
6124.0604   0.9962
6124.0871   0.9966
6124.1139   0.9972
6124.1407   0.9965
6124.1675   0.9966
6124.1942   0.9974
6124.2210   0.9976
6124.2478   0.9977
6124.2745   0.9974
6124.3013   0.9975
6124.3281   0.9979
6124.3548   0.9988
6124.3816   0.9984
6124.4084   0.9988
6124.4351   1.0001
6124.4619   1.0000
6124.4887  -0.9992
6124.5154  -0.9988
6124.5422  -0.9985
6124.5690  -0.9986
6124.5958  -0.9970
6124.6225  -0.9932
6124.6493  -0.9907
6124.6761  -0.9895
6124.7028  -0.9877
6124.7296  -0.9859
6124.7564  -0.9849
6124.7831  -0.9834
6124.8099  -0.9824
% 2600-6127906_002  1.0018  68
6127.0317  -1.0000
6127.0585  -0.9998
6127.0852  -0.9996
6127.1120  -1.0000
6127.1388  -1.0000
6127.1655  -0.9991
6127.1923  -0.9998
6127.2191  -1.0004
6127.2458  -0.9999
6127.2726  -0.9993
6127.2994  -0.9992
6127.3261  -0.9986
6127.3529  -0.9990
6127.3797  -0.9996
6127.4064  -0.9995
6127.4332  -0.9984
6127.4600  -0.9996
6127.4868  -1.0007
6127.5135   1.0000
6127.5403   0.9990
6127.5671   0.9993
6127.5938   0.9996
6127.6206   0.9988
6127.6474   0.9980
6127.6741   0.9982
6127.7009   0.9982
6127.7277   0.9977
6127.7544   0.9973
6127.7812   0.9971
6127.8080   0.9969
6127.8348   0.9975
6127.8615   0.9970
6127.8883   0.9970
6127.9151   0.9967
6127.9418   0.9967
6127.9686   0.9970
6127.9954   0.9967
6128.0221   0.9961
6128.0489   0.9961
6128.0757   0.9968
6128.1024   0.9977
6128.1292   0.9975
6128.1560   0.9973
6128.1827   0.9979
6128.2095   0.9990
6128.2363   0.9993
6128.2631   0.9988
6128.2898   0.9981
6128.3166   0.9986
6128.3434   0.9992
6128.3701   0.9985
6128.3969  -0.9989
6128.4237  -0.9998
6128.4504  -1.0004
6128.4772  -0.9996
6128.5040  -0.9986
6128.5307  -0.9986
6128.5575  -0.9985
6128.5843  -0.9977
6128.6110  -0.9973
6128.6378  -0.9967
6128.6646  -0.9964
6128.6914  -0.9957
6128.7181  -0.9964
6128.7449  -0.9954
6128.7717  -0.9942
6128.7984  -0.9955
6128.8252  -0.9962
% 2600-6136614_010  1.0018  73
6135.6513  -1.0018
6135.6781  -1.0005
6135.7048  -1.0000
6135.7316  -1.0001
6135.7584  -1.0001
6135.7851  -0.9998
6135.8119  -1.0000
6135.8387  -1.0002
6135.8655  -1.0005
6135.8922  -1.0010
6135.9190  -1.0000
6135.9458  -0.9995
6135.9725  -0.9999
6135.9993  -1.0013
6136.0261  -1.0010
6136.0528  -0.9996
6136.0796  -0.9995
6136.1064  -0.9998
6136.1331  -1.0002
6136.1599   1.0002
6136.1867   1.0004
6136.2135   1.0006
6136.2402   1.0000
6136.2670   0.9981
6136.2938   0.9957
6136.3205   0.9941
6136.3473   0.9919
6136.3741   0.9899
6136.4008   0.9872
6136.4276   0.9859
6136.4544   0.9846
6136.4811   0.9839
6136.5079   0.9831
6136.5347   0.9821
6136.5614   0.9810
6136.5882   0.9805
6136.6150   0.9810
6136.6418   0.9812
6136.6685   0.9803
6136.6953   0.9812
6136.7221   0.9825
6136.7488   0.9829
6136.7756   0.9829
6136.8024   0.9839
6136.8291   0.9856
6136.8559   0.9872
6136.8827   0.9892
6136.9094   0.9909
6136.9362   0.9925
6136.9630   0.9958
6136.9897   0.9977
6137.0165   0.9987
6137.0433   0.9984
6137.0701   0.9991
6137.0968   0.9996
6137.1236  -0.9998
6137.1504  -0.9990
6137.1771  -0.9989
6137.2039  -0.9988
6137.2307  -0.9985
6137.2574  -0.9988
6137.2842  -0.9987
6137.3110  -0.9987
6137.3377  -0.9988
6137.3645  -0.9972
6137.3913  -0.9947
6137.4181  -0.9928
6137.4448  -0.9916
6137.4716  -0.9895
6137.4984  -0.9876
6137.5251  -0.9865
6137.5519  -0.9853
6137.5787  -0.9862
% 2600-6137691_008  1.0008  71
6136.7488  -0.9839
6136.7755  -0.9839
6136.8023  -0.9849
6136.8291  -0.9866
6136.8558  -0.9882
6136.8826  -0.9902
6136.9094  -0.9919
6136.9362  -0.9935
6136.9629  -0.9968
6136.9897  -0.9987
6137.0165  -0.9997
6137.0432  -0.9994
6137.0700  -1.0001
6137.0968  -1.0006
6137.1235  -1.0008
6137.1503  -1.0000
6137.1771  -0.9999
6137.2038  -0.9998
6137.2306   0.9995
6137.2574   0.9998
6137.2841   0.9997
6137.3109   0.9997
6137.3377   0.9998
6137.3645   0.9982
6137.3912   0.9957
6137.4180   0.9938
6137.4448   0.9926
6137.4715   0.9905
6137.4983   0.9886
6137.5251   0.9875
6137.5518   0.9863
6137.5786   0.9872
6137.6054   0.9869
6137.6321   0.9850
6137.6589   0.9847
6137.6857   0.9857
6137.7124   0.9860
6137.7392   0.9855
6137.7660   0.9846
6137.7928   0.9853
6137.8195   0.9856
6137.8463   0.9857
6137.8731   0.9857
6137.8998   0.9869
6137.9266   0.9889
6137.9534   0.9915
6137.9801   0.9932
6138.0069   0.9940
6138.0337   0.9971
6138.0604   0.9993
6138.0872   0.9995
6138.1140   0.9995
6138.1408   0.9991
6138.1675   0.9989
6138.1943  -0.9992
6138.2211  -0.9993
6138.2478  -1.0001
6138.2746  -0.9998
6138.3014  -1.0012
6138.3281  -1.0016
6138.3549  -1.0000
6138.3817  -1.0000
6138.4084  -1.0000
6138.4352  -0.9997
6138.4620  -0.9998
6138.4887  -0.9994
6138.5155  -0.9983
6138.5423  -0.9986
6138.5691  -0.9989
6138.5958  -0.9985
6138.6226  -0.9982
% 5601-6141713_054  0.9979  82
6140.6571  -1.0005
6140.6841  -1.0015
6140.7112  -1.0016
6140.7383  -1.0006
6140.7653  -1.0009
6140.7924  -1.0021
6140.8194  -1.0018
6140.8465  -1.0013
6140.8735  -1.0006
6140.9006  -0.9999
6140.9277  -1.0006
6140.9547  -1.0011
6140.9818  -1.0008
6141.0088  -0.9997
6141.0359  -0.9997
6141.0629  -1.0001
6141.0900  -1.0003
6141.1171  -1.0007
6141.1441  -1.0006
6141.1712  -1.0004
6141.1982   1.0012
6141.2253   1.0016
6141.2523   1.0002
6141.2794   1.0005
6141.3065   1.0002
6141.3335   0.9968
6141.3606   0.9905
6141.3876   0.9822
6141.4147   0.9695
6141.4417   0.9557
6141.4688   0.9443
6141.4959   0.9339
6141.5229   0.9249
6141.5500   0.9174
6141.5770   0.9117
6141.6041   0.9076
6141.6312   0.9046
6141.6582   0.9016
6141.6853   0.8992
6141.7123   0.8993
6141.7394   0.8999
6141.7664   0.8999
6141.7935   0.9006
6141.8206   0.9036
6141.8476   0.9081
6141.8747   0.9121
6141.9017   0.9170
6141.9288   0.9259
6141.9558   0.9357
6141.9829   0.9463
6142.0100   0.9601
6142.0370   0.9734
6142.0641   0.9835
6142.0911   0.9924
6142.1182   0.9974
6142.1452   0.9998
6142.1723   1.0003
6142.1994   1.0003
6142.2264   1.0018
6142.2535   1.0008
6142.2805   0.9998
6142.3076  -1.0012
6142.3346  -1.0011
6142.3617  -1.0010
6142.3888  -1.0010
6142.4158  -1.0002
6142.4429  -1.0007
6142.4699  -1.0008
6142.4970  -0.9994
6142.5240  -0.9992
6142.5511  -0.9998
6142.5782  -1.0006
6142.6052  -1.0011
6142.6323  -1.0012
6142.6593  -1.0004
6142.6864  -1.0009
6142.7134  -1.0012
6142.7405  -1.0005
6142.7676  -1.0000
6142.7946  -1.0005
6142.8217  -1.0010
6142.8487  -1.0011
% 2601-6147734_048  0.9983  77
6146.6908  -1.0016
6146.7178  -1.0021
6146.7449  -1.0032
6146.7719  -1.0035
6146.7990  -1.0020
6146.8261  -1.0013
6146.8531  -1.0013
6146.8802  -1.0003
6146.9072  -0.9992
6146.9343  -0.9989
6146.9613  -0.9991
6146.9884  -1.0000
6147.0155  -0.9996
6147.0425  -0.9993
6147.0696  -0.9983
6147.0966  -0.9987
6147.1237  -0.9989
6147.1507  -0.9983
6147.1778  -0.9976
6147.2049  -0.9982
6147.2319   0.9984
6147.2590   0.9982
6147.2860   0.9981
6147.3131   0.9979
6147.3401   0.9966
6147.3672   0.9928
6147.3943   0.9870
6147.4213   0.9785
6147.4484   0.9685
6147.4754   0.9573
6147.5025   0.9463
6147.5295   0.9381
6147.5566   0.9311
6147.5837   0.9241
6147.6107   0.9198
6147.6378   0.9166
6147.6648   0.9130
6147.6919   0.9114
6147.7189   0.9105
6147.7460   0.9095
6147.7731   0.9106
6147.8001   0.9116
6147.8272   0.9133
6147.8542   0.9173
6147.8813   0.9205
6147.9083   0.9244
6147.9354   0.9307
6147.9625   0.9379
6147.9895   0.9476
6148.0166   0.9580
6148.0436   0.9700
6148.0707   0.9821
6148.0978   0.9913
6148.1248   0.9975
6148.1519   0.9999
6148.1789   1.0009
6148.2060   1.0019
6148.2330   1.0019
6148.2601  -1.0009
6148.2872  -1.0008
6148.3142  -1.0017
6148.3413  -1.0020
6148.3683  -1.0013
6148.3954  -1.0013
6148.4224  -1.0021
6148.4495  -1.0031
6148.4766  -1.0032
6148.5036  -1.0018
6148.5307  -1.0006
6148.5577  -1.0008
6148.5848  -1.0018
6148.6118  -1.0021
6148.6389  -1.0009
6148.6660  -1.0011
6148.6930  -1.0017
6148.7201  -1.0013
6148.7471  -1.0014
% 2601-6149246_047  0.9992  75
6148.2602  -1.0000
6148.2872  -0.9999
6148.3143  -1.0008
6148.3413  -1.0011
6148.3684  -1.0004
6148.3955  -1.0004
6148.4225  -1.0012
6148.4496  -1.0022
6148.4766  -1.0023
6148.5037  -1.0009
6148.5307  -0.9997
6148.5578  -0.9999
6148.5849  -1.0009
6148.6119  -1.0012
6148.6390  -1.0000
6148.6660  -1.0002
6148.6931  -1.0008
6148.7201  -1.0004
6148.7472   1.0005
6148.7743   1.0001
6148.8013   0.9993
6148.8284   0.9989
6148.8554   0.9970
6148.8825   0.9928
6148.9095   0.9863
6148.9366   0.9766
6148.9637   0.9665
6148.9907   0.9560
6149.0178   0.9451
6149.0448   0.9362
6149.0719   0.9300
6149.0989   0.9247
6149.1260   0.9195
6149.1531   0.9160
6149.1801   0.9145
6149.2072   0.9130
6149.2342   0.9126
6149.2613   0.9123
6149.2883   0.9125
6149.3154   0.9139
6149.3425   0.9162
6149.3695   0.9185
6149.3966   0.9218
6149.4236   0.9276
6149.4507   0.9343
6149.4777   0.9416
6149.5048   0.9515
6149.5319   0.9625
6149.5589   0.9744
6149.5860   0.9846
6149.6130   0.9921
6149.6401   0.9970
6149.6672   0.9996
6149.6942   1.0004
6149.7213   1.0006
6149.7483   1.0012
6149.7754  -1.0004
6149.8024  -0.9994
6149.8295  -0.9986
6149.8566  -0.9990
6149.8836  -0.9986
6149.9107  -0.9980
6149.9377  -0.9979
6149.9648  -0.9979
6149.9918  -0.9968
6150.0189  -0.9961
6150.0460  -0.9966
6150.0730  -0.9973
6150.1001  -0.9972
6150.1271  -0.9969
6150.1542  -0.9973
6150.1812  -0.9975
6150.2083  -0.9972
6150.2354  -0.9967
6150.2624  -0.9975
% 2601-6150095_002  0.9999  56
6149.2883  -0.9119
6149.3154  -0.9133
6149.3424  -0.9156
6149.3695  -0.9179
6149.3965  -0.9212
6149.4236  -0.9270
6149.4507  -0.9336
6149.4777  -0.9410
6149.5048  -0.9508
6149.5318  -0.9618
6149.5589  -0.9737
6149.5859  -0.9839
6149.6130  -0.9914
6149.6401  -0.9963
6149.6671  -0.9989
6149.6942  -0.9997
6149.7212   0.9999
6149.7483   1.0005
6149.7753   0.9997
6149.8024   0.9987
6149.8295   0.9979
6149.8565   0.9983
6149.8836   0.9979
6149.9106   0.9973
6149.9377   0.9972
6149.9647   0.9972
6149.9918   0.9961
6150.0189   0.9954
6150.0459   0.9959
6150.0730   0.9966
6150.1000   0.9965
6150.1271   0.9962
6150.1541   0.9966
6150.1812   0.9968
6150.2083   0.9965
6150.2353   0.9960
6150.2624   0.9968
6150.2894   0.9976
6150.3165   0.9968
6150.3435   0.9964
6150.3706   0.9969
6150.3977   0.9979
6150.4247   0.9985
6150.4518   0.9981
6150.4788  -0.9981
6150.5059  -0.9987
6150.5329  -0.9987
6150.5600  -0.9988
6150.5871  -0.9981
6150.6141  -0.9981
6150.6412  -0.9979
6150.6682  -0.9986
6150.6953  -0.9991
6150.7223  -0.9982
6150.7494  -0.9981
6150.7765  -0.9980
% 2000-6162173_004  1.0008  70
6161.2206  -0.9969
6161.2477  -0.9970
6161.2747  -0.9968
6161.3018  -0.9977
6161.3288  -0.9984
6161.3559  -0.9983
6161.3830  -0.9982
6161.4100  -0.9989
6161.4371  -0.9991
6161.4641  -0.9993
6161.4912  -0.9995
6161.5182  -0.9990
6161.5453  -0.9996
6161.5724  -1.0003
6161.5994  -0.9999
6161.6265  -0.9986
6161.6535  -0.9981
6161.6806  -0.9992
6161.7076   1.0006
6161.7347   1.0000
6161.7618   0.9987
6161.7888   0.9987
6161.8159   0.9982
6161.8429   0.9977
6161.8700   0.9975
6161.8970   0.9955
6161.9241   0.9946
6161.9512   0.9948
6161.9782   0.9949
6162.0053   0.9937
6162.0323   0.9932
6162.0594   0.9930
6162.0864   0.9938
6162.1135   0.9942
6162.1406   0.9938
6162.1676   0.9935
6162.1947   0.9935
6162.2217   0.9928
6162.2488   0.9920
6162.2758   0.9930
6162.3029   0.9941
6162.3300   0.9952
6162.3570   0.9953
6162.3841   0.9947
6162.4111   0.9952
6162.4382   0.9955
6162.4652   0.9960
6162.4923   0.9971
6162.5194   0.9982
6162.5464   0.9991
6162.5735   0.9999
6162.6005   0.9998
6162.6276   0.9996
6162.6546  -0.9996
6162.6817  -1.0001
6162.7088  -1.0005
6162.7358  -1.0004
6162.7629  -0.9999
6162.7899  -1.0003
6162.8170  -1.0007
6162.8440  -1.0004
6162.8711  -0.9998
6162.8982  -1.0000
6162.9252  -1.0004
6162.9523  -1.0005
6162.9793  -0.9999
6163.0064  -0.9997
6163.0334  -1.0001
6163.0605  -0.9994
6163.0876  -0.9993
% 2600-6170506_005  1.0005  76
6169.4731  -0.9991
6169.5001  -0.9987
6169.5272  -0.9987
6169.5543  -0.9993
6169.5813  -0.9994
6169.6084  -0.9983
6169.6354  -0.9983
6169.6625  -0.9987
6169.6895  -0.9993
6169.7166  -0.9994
6169.7437  -0.9994
6169.7707  -0.9988
6169.7978  -0.9981
6169.8248  -0.9993
6169.8519  -1.0004
6169.8790  -0.9992
6169.9060  -0.9987
6169.9331  -0.9997
6169.9601  -1.0004
6169.9872  -1.0005
6170.0142   1.0003
6170.0413   0.9997
6170.0684   0.9995
6170.0954   0.9996
6170.1225   0.9998
6170.1495   0.9991
6170.1766   0.9989
6170.2036   0.9985
6170.2307   0.9960
6170.2578   0.9940
6170.2848   0.9937
6170.3119   0.9939
6170.3389   0.9933
6170.3660   0.9923
6170.3930   0.9921
6170.4201   0.9927
6170.4472   0.9927
6170.4742   0.9910
6170.5013   0.9902
6170.5283   0.9909
6170.5554   0.9912
6170.5824   0.9913
6170.6095   0.9913
6170.6366   0.9911
6170.6636   0.9919
6170.6907   0.9934
6170.7177   0.9940
6170.7448   0.9937
6170.7718   0.9944
6170.7989   0.9960
6170.8260   0.9978
6170.8530   0.9990
6170.8801   0.9988
6170.9071   0.9994
6170.9342   0.9999
6170.9612   0.9998
6170.9883   0.9996
6171.0154  -0.9994
6171.0424  -1.0001
6171.0695  -1.0006
6171.0965  -1.0000
6171.1236  -0.9991
6171.1506  -0.9998
6171.1777  -1.0006
6171.2048  -0.9998
6171.2318  -0.9989
6171.2589  -0.9986
6171.2859  -0.9995
6171.3130  -1.0007
6171.3400  -0.9998
6171.3671  -0.9990
6171.3942  -1.0002
6171.4212  -1.0006
6171.4483  -1.0001
6171.4753  -0.9991
6171.5024  -0.9994
% 2600-6191557_009  0.9995  79
6190.4696  -1.0009
6190.4966  -1.0004
6190.5237  -0.9992
6190.5508  -1.0004
6190.5778  -1.0015
6190.6049  -1.0006
6190.6319  -0.9999
6190.6590  -0.9994
6190.6860  -0.9999
6190.7131  -1.0000
6190.7402  -1.0002
6190.7672  -1.0000
6190.7943  -1.0007
6190.8213  -1.0006
6190.8484  -1.0006
6190.8754  -0.9994
6190.9025  -0.9983
6190.9296  -0.9992
6190.9566  -1.0002
6190.9837  -0.9996
6191.0107   0.9988
6191.0378   0.9988
6191.0648   0.9994
6191.0919   0.9992
6191.1190   0.9983
6191.1460   0.9988
6191.1731   0.9981
6191.2001   0.9971
6191.2272   0.9961
6191.2542   0.9940
6191.2813   0.9917
6191.3084   0.9900
6191.3354   0.9887
6191.3625   0.9881
6191.3895   0.9868
6191.4166   0.9861
6191.4436   0.9847
6191.4707   0.9842
6191.4978   0.9844
6191.5248   0.9848
6191.5519   0.9847
6191.5789   0.9845
6191.6060   0.9845
6191.6330   0.9846
6191.6601   0.9850
6191.6872   0.9857
6191.7142   0.9876
6191.7413   0.9878
6191.7683   0.9879
6191.7954   0.9891
6191.8224   0.9903
6191.8495   0.9923
6191.8766   0.9952
6191.9036   0.9972
6191.9307   0.9987
6191.9577   0.9999
6191.9848   1.0004
6192.0118   1.0002
6192.0389   1.0003
6192.0660   1.0009
6192.0930  -1.0001
6192.1201  -0.9994
6192.1471  -0.9993
6192.1742  -0.9997
6192.2013  -1.0005
6192.2283  -1.0008
6192.2554  -0.9999
6192.2824  -0.9994
6192.3095  -0.9997
6192.3365  -1.0003
6192.3636  -1.0004
6192.3907  -1.0002
6192.4177  -0.9994
6192.4448  -0.9989
6192.4718  -0.9994
6192.4989  -0.9999
6192.5259  -1.0000
6192.5530  -0.9995
6192.5801  -1.0001
% 2601-6199190_006  1.0009  76
6198.1809  -1.0006
6198.2080  -0.9993
6198.2350  -0.9985
6198.2621  -0.9988
6198.2891  -0.9993
6198.3162  -1.0002
6198.3432  -0.9993
6198.3703  -0.9979
6198.3974  -0.9978
6198.4244  -0.9983
6198.4515  -0.9975
6198.4785  -0.9967
6198.5056  -0.9981
6198.5326  -0.9989
6198.5597  -0.9984
6198.5868  -0.9974
6198.6138  -0.9982
6198.6409  -0.9982
6198.6679  -0.9982
6198.6950   0.9990
6198.7220   0.9989
6198.7491   0.9998
6198.7762   0.9997
6198.8032   0.9988
6198.8303   0.9982
6198.8573   0.9981
6198.8844   0.9976
6198.9114   0.9961
6198.9385   0.9945
6198.9656   0.9933
6198.9926   0.9920
6199.0197   0.9918
6199.0467   0.9914
6199.0738   0.9909
6199.1008   0.9900
6199.1279   0.9903
6199.1550   0.9904
6199.1820   0.9906
6199.2091   0.9905
6199.2361   0.9899
6199.2632   0.9894
6199.2902   0.9897
6199.3173   0.9900
6199.3444   0.9896
6199.3714   0.9908
6199.3985   0.9923
6199.4255   0.9919
6199.4526   0.9927
6199.4796   0.9943
6199.5067   0.9962
6199.5338   0.9981
6199.5608   0.9990
6199.5879   0.9999
6199.6149   0.9994
6199.6420   0.9987
6199.6690   0.9996
6199.6961   1.0010
6199.7232  -1.0002
6199.7502  -0.9997
6199.7773  -0.9998
6199.8043  -1.0001
6199.8314  -1.0004
6199.8584  -1.0000
6199.8855  -0.9996
6199.9126  -0.9996
6199.9396  -0.9994
6199.9667  -0.9995
6199.9937  -0.9999
6200.0208  -0.9993
6200.0478  -1.0002
6200.0749  -0.9993
6200.1020  -0.9985
6200.1290  -0.9989
6200.1561  -0.9986
6200.1831  -0.9985
6200.2102  -0.9992
% 2601-6229340_002  0.9998  80
6228.1678  -0.9998
6228.1951  -0.9996
6228.2225  -0.9995
6228.2498  -0.9993
6228.2772  -0.9991
6228.3045  -1.0003
6228.3319  -1.0004
6228.3592  -0.9989
6228.3866  -0.9989
6228.4140  -0.9998
6228.4413  -1.0000
6228.4687  -0.9991
6228.4960  -0.9996
6228.5234  -1.0005
6228.5507  -1.0006
6228.5781  -0.9999
6228.6054  -0.9990
6228.6328  -0.9991
6228.6601  -0.9998
6228.6875  -1.0002
6228.7148  -1.0002
6228.7422  -1.0000
6228.7695   1.0002
6228.7969   0.9999
6228.8242   1.0001
6228.8516   1.0004
6228.8789   0.9999
6228.9063   0.9998
6228.9336   1.0001
6228.9610   0.9997
6228.9883   0.9991
6229.0157   0.9989
6229.0430   0.9989
6229.0704   0.9989
6229.0977   0.9978
6229.1251   0.9967
6229.1524   0.9970
6229.1798   0.9981
6229.2072   0.9977
6229.2345   0.9965
6229.2619   0.9965
6229.2892   0.9967
6229.3166   0.9962
6229.3439   0.9960
6229.3713   0.9965
6229.3986   0.9960
6229.4260   0.9973
6229.4533   0.9982
6229.4807   0.9974
6229.5080   0.9967
6229.5354   0.9975
6229.5627   0.9985
6229.5901   0.9983
6229.6174   0.9980
6229.6448   0.9983
6229.6721   0.9987
6229.6995   0.9993
6229.7268   0.9996
6229.7542   0.9995
6229.7815   1.0001
6229.8089   1.0002
6229.8362  -0.9987
6229.8636  -0.9986
6229.8909  -0.9989
6229.9183  -0.9995
6229.9456  -1.0000
6229.9730  -0.9990
6230.0003  -0.9995
6230.0277  -1.0003
6230.0551  -1.0003
6230.0824  -0.9999
6230.1098  -0.9998
6230.1371  -0.9996
6230.1645  -0.9990
6230.1918  -0.9991
6230.2192  -0.9999
6230.2465  -0.9995
6230.2739  -0.9991
6230.3012  -0.9990
6230.3286  -0.9985
% 2600-6230722_011  0.9999  80
6229.4807  -0.9973
6229.5081  -0.9966
6229.5354  -0.9974
6229.5628  -0.9984
6229.5901  -0.9982
6229.6175  -0.9979
6229.6448  -0.9982
6229.6722  -0.9986
6229.6995  -0.9992
6229.7269  -0.9995
6229.7542  -0.9994
6229.7816  -1.0000
6229.8089  -1.0001
6229.8363  -0.9986
6229.8636  -0.9985
6229.8910  -0.9988
6229.9184  -0.9994
6229.9457  -0.9999
6229.9731  -0.9989
6230.0004  -0.9994
6230.0278  -1.0002
6230.0551  -1.0002
6230.0825  -0.9998
6230.1098   0.9997
6230.1372   0.9995
6230.1645   0.9989
6230.1919   0.9990
6230.2192   0.9998
6230.2466   0.9994
6230.2739   0.9990
6230.3013   0.9989
6230.3286   0.9984
6230.3560   0.9975
6230.3833   0.9968
6230.4107   0.9946
6230.4380   0.9921
6230.4654   0.9886
6230.4927   0.9861
6230.5201   0.9851
6230.5474   0.9841
6230.5748   0.9826
6230.6021   0.9813
6230.6295   0.9814
6230.6568   0.9805
6230.6842   0.9800
6230.7116   0.9800
6230.7389   0.9793
6230.7663   0.9793
6230.7936   0.9799
6230.8210   0.9814
6230.8483   0.9821
6230.8757   0.9816
6230.9030   0.9826
6230.9304   0.9840
6230.9577   0.9855
6230.9851   0.9877
6231.0124   0.9905
6231.0398   0.9938
6231.0671   0.9969
6231.0945   0.9986
6231.1218   0.9981
6231.1492   0.9991
6231.1765   1.0008
6231.2039  -1.0008
6231.2312  -0.9999
6231.2586  -0.9996
6231.2859  -0.9997
6231.3133  -0.9998
6231.3406  -0.9994
6231.3680  -0.9988
6231.3953  -0.9982
6231.4227  -0.9990
6231.4500  -0.9994
6231.4774  -0.9972
6231.5047  -0.9956
6231.5321  -0.9954
6231.5595  -0.9943
6231.5868  -0.9929
6231.6142  -0.9906
6231.6415  -0.9900
% 2600-6232640_003  0.9998  62
6231.8603  -0.9871
6231.8876  -0.9871
6231.9150  -0.9880
6231.9423  -0.9888
6231.9697  -0.9891
6231.9970  -0.9899
6232.0244  -0.9912
6232.0517  -0.9925
6232.0791  -0.9941
6232.1064  -0.9950
6232.1338  -0.9963
6232.1611  -0.9980
6232.1885  -0.9990
6232.2158  -0.9997
6232.2432  -0.9993
6232.2705   0.9982
6232.2979   0.9987
6232.3252   0.9996
6232.3526   0.9985
6232.3799   0.9975
6232.4073   0.9973
6232.4346   0.9974
6232.4620   0.9963
6232.4893   0.9962
6232.5167   0.9959
6232.5440   0.9953
6232.5714   0.9958
6232.5987   0.9955
6232.6261   0.9950
6232.6534   0.9950
6232.6808   0.9965
6232.7082   0.9973
6232.7355   0.9957
6232.7629   0.9949
6232.7902   0.9963
6232.8176   0.9970
6232.8449   0.9961
6232.8723   0.9958
6232.8996   0.9962
6232.9270   0.9967
6232.9543   0.9976
6232.9817   0.9981
6233.0090   0.9996
6233.0364   1.0007
6233.0637   1.0000
6233.0911   1.0007
6233.1184  -0.9999
6233.1458  -0.9993
6233.1731  -0.9998
6233.2005  -0.9987
6233.2278  -0.9966
6233.2552  -0.9949
6233.2825  -0.9930
6233.3099  -0.9921
6233.3372  -0.9914
6233.3646  -0.9897
6233.3919  -0.9883
6233.4193  -0.9880
6233.4466  -0.9881
6233.4740  -0.9882
6233.5014  -0.9869
6233.5287  -0.9861
% 2601-6233540_008  1.0001  79
6232.5167  -0.9956
6232.5441  -0.9950
6232.5714  -0.9955
6232.5988  -0.9952
6232.6261  -0.9947
6232.6535  -0.9947
6232.6808  -0.9962
6232.7082  -0.9970
6232.7355  -0.9954
6232.7629  -0.9946
6232.7902  -0.9960
6232.8176  -0.9967
6232.8449  -0.9958
6232.8723  -0.9955
6232.8996  -0.9959
6232.9270  -0.9964
6232.9543  -0.9973
6232.9817  -0.9978
6233.0090  -0.9993
6233.0364  -1.0004
6233.0637   0.9997
6233.0911   1.0004
6233.1184   0.9996
6233.1458   0.9990
6233.1732   0.9995
6233.2005   0.9984
6233.2279   0.9963
6233.2552   0.9946
6233.2826   0.9927
6233.3099   0.9918
6233.3373   0.9911
6233.3646   0.9894
6233.3920   0.9880
6233.4193   0.9877
6233.4467   0.9878
6233.4740   0.9879
6233.5014   0.9866
6233.5287   0.9858
6233.5561   0.9861
6233.5834   0.9854
6233.6108   0.9855
6233.6381   0.9852
6233.6655   0.9853
6233.6928   0.9868
6233.7202   0.9879
6233.7475   0.9886
6233.7749   0.9891
6233.8022   0.9909
6233.8296   0.9926
6233.8569   0.9939
6233.8843   0.9951
6233.9116   0.9972
6233.9390   0.9987
6233.9664   0.9982
6233.9937   0.9983
6234.0211   0.9984
6234.0484   0.9990
6234.0758   1.0002
6234.1031   1.0004
6234.1305  -0.9993
6234.1578  -0.9993
6234.1852  -1.0000
6234.2125  -1.0005
6234.2399  -1.0008
6234.2672  -1.0005
6234.2946  -1.0001
6234.3219  -0.9999
6234.3493  -0.9997
6234.3766  -1.0003
6234.4040  -1.0006
6234.4313  -1.0005
6234.4587  -1.0002
6234.4860  -0.9995
6234.5134  -0.9996
6234.5407  -0.9984
6234.5681  -0.9987
6234.5954  -1.0005
6234.6228  -1.0002
6234.6501  -1.0001
% 2601-6238386_052  0.9996  83
6237.2759  -0.9990
6237.3033  -0.9979
6237.3307  -0.9976
6237.3580  -0.9981
6237.3854  -0.9976
6237.4127  -0.9973
6237.4401  -0.9972
6237.4674  -0.9975
6237.4948  -0.9970
6237.5221  -0.9960
6237.5495  -0.9958
6237.5768  -0.9961
6237.6042  -0.9960
6237.6315  -0.9963
6237.6589  -0.9963
6237.6862  -0.9969
6237.7136  -0.9982
6237.7409  -0.9975
6237.7683  -0.9972
6237.7956  -0.9974
6237.8230  -0.9974
6237.8503   0.9979
6237.8777   0.9987
6237.9050   0.9992
6237.9324   0.9984
6237.9597   0.9972
6237.9871   0.9959
6238.0144   0.9921
6238.0418   0.9848
6238.0691   0.9748
6238.0965   0.9644
6238.1239   0.9531
6238.1512   0.9410
6238.1786   0.9311
6238.2059   0.9234
6238.2333   0.9174
6238.2606   0.9125
6238.2880   0.9083
6238.3153   0.9054
6238.3427   0.9043
6238.3700   0.9038
6238.3974   0.9032
6238.4247   0.9037
6238.4521   0.9056
6238.4794   0.9077
6238.5068   0.9102
6238.5341   0.9141
6238.5615   0.9191
6238.5888   0.9258
6238.6162   0.9346
6238.6435   0.9448
6238.6709   0.9561
6238.6982   0.9678
6238.7256   0.9790
6238.7529   0.9883
6238.7803   0.9938
6238.8076   0.9969
6238.8350   0.9994
6238.8623   1.0011
6238.8897   1.0003
6238.9170   0.9990
6238.9444   0.9991
6238.9718  -1.0002
6238.9991  -1.0000
6239.0265  -0.9984
6239.0538  -0.9968
6239.0812  -0.9965
6239.1085  -0.9966
6239.1359  -0.9952
6239.1632  -0.9936
6239.1906  -0.9932
6239.2179  -0.9929
6239.2453  -0.9924
6239.2726  -0.9911
6239.3000  -0.9895
6239.3273  -0.9873
6239.3547  -0.9856
6239.3820  -0.9834
6239.4094  -0.9815
6239.4367  -0.9795
6239.4641  -0.9780
6239.4914  -0.9769
6239.5188  -0.9756
% 1301-6243367_010  0.9991  74
6242.3086  -1.0009
6242.3360  -1.0001
6242.3633  -1.0003
6242.3907  -1.0017
6242.4180  -1.0014
6242.4454  -1.0001
6242.4727  -1.0003
6242.5001  -1.0011
6242.5274  -1.0014
6242.5548  -1.0014
6242.5821  -1.0013
6242.6095  -1.0008
6242.6368  -1.0009
6242.6642  -1.0012
6242.6915  -1.0008
6242.7189  -1.0005
6242.7462  -1.0010
6242.7736  -1.0011
6242.8009  -1.0006
6242.8283  -1.0003
6242.8557   1.0002
6242.8830   1.0001
6242.9104   1.0005
6242.9377   1.0000
6242.9651   0.9986
6242.9924   0.9977
6243.0198   0.9977
6243.0471   0.9968
6243.0745   0.9944
6243.1018   0.9930
6243.1292   0.9917
6243.1565   0.9898
6243.1839   0.9882
6243.2112   0.9860
6243.2386   0.9839
6243.2659   0.9830
6243.2933   0.9824
6243.3206   0.9814
6243.3480   0.9800
6243.3753   0.9805
6243.4027   0.9817
6243.4300   0.9821
6243.4574   0.9817
6243.4847   0.9817
6243.5121   0.9832
6243.5394   0.9850
6243.5668   0.9860
6243.5941   0.9881
6243.6215   0.9899
6243.6488   0.9917
6243.6762   0.9932
6243.7036   0.9941
6243.7309   0.9955
6243.7583   0.9963
6243.7856   0.9973
6243.8130   0.9977
6243.8403   0.9984
6243.8677  -0.9987
6243.8950  -0.9988
6243.9224  -0.9997
6243.9497  -0.9991
6243.9771  -0.9979
6244.0044  -0.9982
6244.0318  -0.9988
6244.0591  -0.9990
6244.0865  -0.9987
6244.1138  -0.9991
6244.1412  -0.9996
6244.1685  -0.9996
6244.1959  -0.9992
6244.2232  -0.9997
6244.2506  -1.0000
6244.2779  -1.0001
6244.3053  -1.0002
% 2600-6246318_008  1.0003  71
6245.2626  -0.9995
6245.2899  -1.0004
6245.3173  -1.0001
6245.3446  -1.0001
6245.3720  -1.0004
6245.3993  -1.0002
6245.4267  -1.0001
6245.4540  -0.9998
6245.4814  -0.9998
6245.5087  -0.9999
6245.5361  -0.9996
6245.5634  -1.0001
6245.5908  -1.0010
6245.6181  -1.0005
6245.6455  -1.0000
6245.6728  -1.0003
6245.7002  -1.0003
6245.7275  -0.9996
6245.7549  -0.9994
6245.7822  -0.9999
6245.8096   1.0012
6245.8369   1.0009
6245.8643   0.9999
6245.8917   0.9994
6245.9190   0.9997
6245.9464   0.9994
6245.9737   0.9980
6246.0011   0.9969
6246.0284   0.9955
6246.0558   0.9936
6246.0831   0.9916
6246.1105   0.9901
6246.1378   0.9893
6246.1652   0.9887
6246.1925   0.9880
6246.2199   0.9873
6246.2472   0.9867
6246.2746   0.9866
6246.3019   0.9863
6246.3293   0.9856
6246.3566   0.9856
6246.3840   0.9858
6246.4113   0.9854
6246.4387   0.9857
6246.4660   0.9864
6246.4934   0.9873
6246.5207   0.9878
6246.5481   0.9889
6246.5754   0.9911
6246.6028   0.9925
6246.6301   0.9944
6246.6575   0.9969
6246.6849   0.9984
6246.7122   0.9988
6246.7396   0.9982
6246.7669  -0.9984
6246.7943  -0.9992
6246.8216  -0.9995
6246.8490  -0.9990
6246.8763  -0.9984
6246.9037  -0.9975
6246.9310  -0.9963
6246.9584  -0.9939
6246.9857  -0.9905
6247.0131  -0.9873
6247.0404  -0.9854
6247.0678  -0.9844
6247.0951  -0.9819
6247.1225  -0.9780
6247.1498  -0.9728
6247.1772  -0.9653
% 2601-6247557_085  0.9984  86
6246.3566  -0.9875
6246.3840  -0.9877
6246.4113  -0.9873
6246.4387  -0.9876
6246.4660  -0.9883
6246.4934  -0.9892
6246.5207  -0.9897
6246.5481  -0.9908
6246.5754  -0.9930
6246.6028  -0.9944
6246.6301  -0.9963
6246.6575  -0.9988
6246.6848  -1.0003
6246.7122  -1.0007
6246.7395  -1.0001
6246.7669  -1.0003
6246.7943  -1.0011
6246.8216  -1.0014
6246.8490  -1.0009
6246.8763  -1.0003
6246.9037  -0.9994
6246.9310  -0.9982
6246.9584   0.9958
6246.9857   0.9924
6247.0131   0.9892
6247.0404   0.9873
6247.0678   0.9863
6247.0951   0.9838
6247.1225   0.9799
6247.1498   0.9747
6247.1772   0.9671
6247.2045   0.9577
6247.2319   0.9445
6247.2592   0.9291
6247.2866   0.9132
6247.3139   0.8983
6247.3413   0.8847
6247.3686   0.8726
6247.3960   0.8631
6247.4233   0.8566
6247.4507   0.8522
6247.4780   0.8483
6247.5054   0.8451
6247.5327   0.8448
6247.5601   0.8467
6247.5875   0.8496
6247.6148   0.8537
6247.6422   0.8595
6247.6695   0.8672
6247.6969   0.8769
6247.7242   0.8869
6247.7516   0.8959
6247.7789   0.9059
6247.8063   0.9197
6247.8336   0.9363
6247.8610   0.9528
6247.8883   0.9677
6247.9157   0.9804
6247.9430   0.9900
6247.9704   0.9960
6247.9977   0.9993
6248.0251   1.0001
6248.0524   1.0007
6248.0798   1.0013
6248.1071  -1.0009
6248.1345  -1.0015
6248.1618  -1.0013
6248.1892  -1.0017
6248.2165  -1.0027
6248.2439  -1.0022
6248.2712  -1.0020
6248.2986  -1.0017
6248.3259  -1.0016
6248.3533  -1.0017
6248.3807  -1.0013
6248.4080  -1.0008
6248.4354  -1.0008
6248.4627  -1.0008
6248.4901  -0.9991
6248.5174  -0.9971
6248.5448  -0.9955
6248.5721  -0.9936
6248.5995  -0.9921
6248.6268  -0.9891
6248.6542  -0.9865
6248.6815  -0.9848
% 2601-6248907_012  0.9987  86
6247.7242  -0.8867
6247.7516  -0.8957
6247.7789  -0.9056
6247.8063  -0.9194
6247.8336  -0.9360
6247.8610  -0.9525
6247.8883  -0.9675
6247.9157  -0.9801
6247.9430  -0.9897
6247.9704  -0.9957
6247.9977  -0.9990
6248.0251  -0.9998
6248.0524  -1.0004
6248.0798  -1.0010
6248.1071  -1.0006
6248.1345  -1.0012
6248.1619  -1.0010
6248.1892  -1.0014
6248.2166  -1.0024
6248.2439  -1.0019
6248.2713  -1.0017
6248.2986  -1.0014
6248.3260   1.0013
6248.3533   1.0014
6248.3807   1.0010
6248.4080   1.0005
6248.4354   1.0005
6248.4627   1.0005
6248.4901   0.9988
6248.5174   0.9968
6248.5448   0.9952
6248.5721   0.9933
6248.5995   0.9918
6248.6268   0.9888
6248.6542   0.9862
6248.6815   0.9845
6248.7089   0.9826
6248.7362   0.9817
6248.7636   0.9803
6248.7909   0.9793
6248.8183   0.9787
6248.8456   0.9777
6248.8730   0.9762
6248.9003   0.9752
6248.9277   0.9759
6248.9551   0.9776
6248.9824   0.9781
6249.0098   0.9788
6249.0371   0.9793
6249.0645   0.9809
6249.0918   0.9829
6249.1192   0.9841
6249.1465   0.9855
6249.1739   0.9884
6249.2012   0.9923
6249.2286   0.9954
6249.2559   0.9979
6249.2833   1.0010
6249.3106   1.0015
6249.3380   1.0013
6249.3653   1.0021
6249.3927   1.0021
6249.4200   1.0012
6249.4474   1.0015
6249.4747   1.0018
6249.5021  -1.0021
6249.5294  -1.0019
6249.5568  -1.0017
6249.5841  -1.0020
6249.6115  -1.0033
6249.6388  -1.0029
6249.6662  -1.0008
6249.6935  -1.0002
6249.7209  -1.0011
6249.7483  -1.0004
6249.7756  -0.9999
6249.8030  -1.0007
6249.8303  -1.0020
6249.8577  -1.0026
6249.8850  -1.0020
6249.9124  -1.0015
6249.9397  -1.0008
6249.9671  -1.0006
6249.9944  -0.9990
6250.0218  -0.9971
6250.0491  -0.9982
% 2600-6252555_007  1.0002  76
6251.5535  -0.9997
6251.5808  -0.9998
6251.6082  -1.0006
6251.6355  -1.0009
6251.6629  -1.0001
6251.6902  -1.0001
6251.7176  -1.0002
6251.7449  -0.9998
6251.7723  -0.9997
6251.7996  -0.9992
6251.8270  -0.9999
6251.8544  -0.9997
6251.8817  -0.9997
6251.9091  -0.9998
6251.9364  -0.9997
6251.9638  -0.9994
6251.9911  -1.0002
6252.0185  -0.9999
6252.0458  -0.9996
6252.0732   1.0000
6252.1005   1.0000
6252.1279   1.0006
6252.1552   0.9999
6252.1826   0.9989
6252.2099   0.9989
6252.2373   0.9981
6252.2646   0.9959
6252.2920   0.9935
6252.3193   0.9916
6252.3467   0.9908
6252.3740   0.9898
6252.4014   0.9881
6252.4287   0.9862
6252.4561   0.9856
6252.4834   0.9883
6252.5108   0.9902
6252.5381   0.9895
6252.5655   0.9884
6252.5928   0.9888
6252.6202   0.9899
6252.6476   0.9896
6252.6749   0.9893
6252.7023   0.9903
6252.7296   0.9907
6252.7570   0.9906
6252.7843   0.9918
6252.8117   0.9929
6252.8390   0.9929
6252.8664   0.9937
6252.8937   0.9943
6252.9211   0.9949
6252.9484   0.9959
6252.9758   0.9971
6253.0031   0.9983
6253.0305   0.9989
6253.0578   0.9994
6253.0852   0.9990
6253.1125  -0.9993
6253.1399  -0.9999
6253.1672  -1.0000
6253.1946  -0.9998
6253.2219  -1.0001
6253.2493  -1.0002
6253.2766  -1.0008
6253.3040  -1.0000
6253.3313  -0.9989
6253.3587  -0.9991
6253.3860  -0.9998
6253.4134  -1.0001
6253.4407  -0.9995
6253.4681  -0.9993
6253.4955  -0.9993
6253.5228  -0.9991
6253.5502  -0.9989
6253.5775  -0.9986
6253.6049  -0.9987
% 1400-6254188_004  0.9992  70
6253.2493  -1.0012
6253.2766  -1.0018
6253.3040  -1.0010
6253.3313  -0.9999
6253.3587  -1.0001
6253.3860  -1.0008
6253.4134  -1.0011
6253.4407  -1.0005
6253.4681  -1.0003
6253.4955  -1.0003
6253.5228  -1.0001
6253.5502  -0.9999
6253.5775  -0.9996
6253.6049  -0.9997
6253.6322  -1.0002
6253.6596  -1.0010
6253.6869  -1.0001
6253.7143  -0.9985
6253.7416  -0.9994
6253.7690   1.0000
6253.7963   1.0002
6253.8237   1.0002
6253.8510   0.9998
6253.8784   0.9992
6253.9057   0.9980
6253.9331   0.9970
6253.9604   0.9969
6253.9878   0.9963
6254.0151   0.9962
6254.0425   0.9963
6254.0698   0.9955
6254.0972   0.9941
6254.1245   0.9938
6254.1519   0.9938
6254.1792   0.9925
6254.2066   0.9920
6254.2339   0.9929
6254.2613   0.9933
6254.2887   0.9933
6254.3160   0.9935
6254.3434   0.9944
6254.3707   0.9947
6254.3981   0.9951
6254.4254   0.9950
6254.4528   0.9954
6254.4801   0.9958
6254.5075   0.9965
6254.5348   0.9971
6254.5622   0.9981
6254.5895   0.9977
6254.6169   0.9981
6254.6442   0.9995
6254.6716   0.9998
6254.6989  -0.9984
6254.7263  -0.9967
6254.7536  -0.9937
6254.7810  -0.9947
6254.8083  -0.9971
6254.8357  -0.9982
6254.8630  -0.9988
6254.8904  -0.9993
6254.9177  -1.0003
6254.9451  -1.0005
6254.9724  -0.9994
6254.9998  -0.9998
6255.0271  -1.0014
6255.0545  -1.0008
6255.0819  -1.0004
6255.1092  -1.0007
6255.1366  -1.0003
% 2601-6269959_005  1.0005  76
6269.0312  -1.0000
6269.0586  -0.9993
6269.0860  -0.9990
6269.1133  -0.9988
6269.1407  -0.9972
6269.1680  -0.9934
6269.1954  -0.9874
6269.2227  -0.9796
6269.2501  -0.9768
6269.2774  -0.9799
6269.3048  -0.9804
6269.3321  -0.9803
6269.3595  -0.9843
6269.3868  -0.9911
6269.4142  -0.9959
6269.4415  -0.9986
6269.4689  -0.9992
6269.4962   0.9997
6269.5236   0.9995
6269.5509   0.9983
6269.5783   0.9964
6269.6056   0.9948
6269.6330   0.9944
6269.6603   0.9954
6269.6877   0.9964
6269.7150   0.9956
6269.7424   0.9948
6269.7697   0.9935
6269.7971   0.9926
6269.8244   0.9928
6269.8518   0.9925
6269.8792   0.9930
6269.9065   0.9930
6269.9339   0.9919
6269.9612   0.9921
6269.9886   0.9928
6270.0159   0.9927
6270.0433   0.9922
6270.0706   0.9920
6270.0980   0.9917
6270.1253   0.9917
6270.1527   0.9926
6270.1800   0.9927
6270.2074   0.9943
6270.2347   0.9960
6270.2621   0.9961
6270.2894   0.9965
6270.3168   0.9974
6270.3441   0.9982
6270.3715   0.9985
6270.3988   0.9993
6270.4262   1.0001
6270.4535   0.9996
6270.4809   0.9995
6270.5082   1.0003
6270.5356  -1.0002
6270.5629  -1.0000
6270.5903  -0.9997
6270.6176  -0.9999
6270.6450  -0.9998
6270.6724  -1.0002
6270.6997  -1.0001
6270.7271  -0.9991
6270.7544  -0.9984
6270.7818  -0.9974
6270.8091  -0.9936
6270.8365  -0.9819
6270.8638  -0.9650
6270.8912  -0.9582
6270.9185  -0.9706
6270.9459  -0.9832
6270.9732  -0.9876
6271.0006  -0.9885
6271.0279  -0.9877
6271.0553  -0.9889
6271.0826  -0.9926
% 2600-6301499_008  1.0017  71
6300.5286  -1.0002
6300.5563  -1.0007
6300.5839  -1.0001
6300.6116  -1.0007
6300.6392  -1.0002
6300.6669  -0.9989
6300.6945  -0.9984
6300.7222  -0.9990
6300.7498  -0.9990
6300.7775  -0.9993
6300.8051  -0.9995
6300.8328  -0.9997
6300.8604  -1.0000
6300.8881  -1.0001
6300.9158  -0.9994
6300.9434  -0.9995
6300.9711  -0.9998
6300.9987  -0.9998
6301.0264   0.9993
6301.0540   0.9990
6301.0817   0.9994
6301.1093   0.9999
6301.1370   0.9994
6301.1646   0.9974
6301.1923   0.9959
6301.2199   0.9942
6301.2476   0.9923
6301.2752   0.9905
6301.3029   0.9898
6301.3305   0.9885
6301.3582   0.9880
6301.3858   0.9877
6301.4135   0.9868
6301.4411   0.9863
6301.4688   0.9865
6301.4964   0.9869
6301.5241   0.9868
6301.5517   0.9861
6301.5794   0.9863
6301.6071   0.9874
6301.6347   0.9882
6301.6624   0.9883
6301.6900   0.9881
6301.7177   0.9891
6301.7453   0.9905
6301.7730   0.9924
6301.8006   0.9939
6301.8283   0.9954
6301.8559   0.9975
6301.8836   0.9989
6301.9112   0.9997
6301.9389   0.9996
6301.9665   0.9994
6301.9942   1.0000
6302.0218  -1.0006
6302.0495  -1.0002
6302.0771  -0.9991
6302.1048  -1.0003
6302.1324  -1.0001
6302.1601  -0.9985
6302.1877  -0.9979
6302.2154  -0.9964
6302.2430  -0.9950
6302.2707  -0.9944
6302.2984  -0.9937
6302.3260  -0.9923
6302.3537  -0.9916
6302.3813  -0.9917
6302.4090  -0.9913
6302.4366  -0.9898
6302.4643  -0.9884
% 2601-6305296_020  1.0009  72
6304.1787  -1.0012
6304.2063  -1.0011
6304.2340  -1.0004
6304.2617  -0.9998
6304.2893  -1.0000
6304.3170  -1.0005
6304.3446  -1.0011
6304.3723  -1.0010
6304.3999  -0.9997
6304.4276  -1.0000
6304.4552  -1.0006
6304.4829  -1.0006
6304.5105  -1.0002
6304.5382  -0.9998
6304.5658  -0.9999
6304.5935  -1.0000
6304.6211  -0.9998
6304.6488  -1.0004
6304.6764  -1.0006
6304.7041  -1.0004
6304.7317  -1.0006
6304.7594   1.0006
6304.7870   1.0007
6304.8147   1.0007
6304.8423   1.0001
6304.8700   1.0001
6304.8976   0.9998
6304.9253   0.9979
6304.9530   0.9956
6304.9806   0.9915
6305.0083   0.9858
6305.0359   0.9790
6305.0636   0.9731
6305.0912   0.9714
6305.1189   0.9719
6305.1465   0.9704
6305.1742   0.9695
6305.2018   0.9683
6305.2295   0.9679
6305.2571   0.9670
6305.2848   0.9660
6305.3124   0.9664
6305.3401   0.9666
6305.3677   0.9667
6305.3954   0.9672
6305.4230   0.9677
6305.4507   0.9686
6305.4783   0.9698
6305.5060   0.9718
6305.5336   0.9741
6305.5613   0.9781
6305.5889   0.9827
6305.6166   0.9871
6305.6443   0.9913
6305.6719   0.9939
6305.6996   0.9955
6305.7272   0.9958
6305.7549  -0.9947
6305.7825  -0.9923
6305.8102  -0.9877
6305.8378  -0.9806
6305.8655  -0.9723
6305.8931  -0.9737
6305.9208  -0.9822
6305.9484  -0.9893
6305.9761  -0.9942
6306.0037  -0.9974
6306.0314  -0.9985
6306.0590  -0.9984
6306.0867  -0.9985
6306.1143  -0.9993
6306.1420  -0.9990
% 2601-6357161_009  1.0016  75
6356.0888  -0.9952
6356.1168  -0.9969
6356.1447  -0.9976
6356.1727  -0.9980
6356.2007  -0.9977
6356.2286  -0.9980
6356.2566  -0.9979
6356.2845  -0.9974
6356.3125  -0.9981
6356.3405  -0.9994
6356.3684  -0.9995
6356.3964  -1.0000
6356.4243  -1.0001
6356.4523  -0.9996
6356.4803  -0.9994
6356.5082  -0.9993
6356.5362  -0.9996
6356.5641  -0.9996
6356.5921  -0.9993
6356.6200  -0.9997
6356.6480   1.0003
6356.6760   0.9999
6356.7039   0.9998
6356.7319   0.9998
6356.7598   0.9992
6356.7878   0.9984
6356.8158   0.9981
6356.8437   0.9971
6356.8717   0.9948
6356.8996   0.9937
6356.9276   0.9916
6356.9555   0.9893
6356.9835   0.9877
6357.0115   0.9870
6357.0394   0.9864
6357.0674   0.9848
6357.0953   0.9841
6357.1233   0.9838
6357.1513   0.9844
6357.1792   0.9838
6357.2072   0.9833
6357.2351   0.9831
6357.2631   0.9834
6357.2911   0.9837
6357.3190   0.9856
6357.3470   0.9875
6357.3749   0.9882
6357.4029   0.9895
6357.4308   0.9918
6357.4588   0.9940
6357.4868   0.9960
6357.5147   0.9970
6357.5427   0.9983
6357.5706   0.9996
6357.5986   0.9995
6357.6266   0.9993
6357.6545   0.9996
6357.6825  -1.0001
6357.7104  -1.0000
6357.7384  -0.9998
6357.7664  -0.9998
6357.7943  -1.0002
6357.8223  -1.0001
6357.8502  -1.0002
6357.8782  -1.0002
6357.9061  -0.9997
6357.9341  -0.9996
6357.9621  -0.9997
6357.9900  -1.0004
6358.0180  -0.9997
6358.0459  -0.9993
6358.0739  -0.9997
6358.1019  -0.9991
6358.1298  -0.9986
6358.1578  -0.9979
% 2600-6400000_019  1.0007  60
6399.2850  -0.9991
6399.3130  -0.9985
6399.3409  -0.9993
6399.3689  -0.9994
6399.3969  -0.9986
6399.4248  -0.9983
6399.4528  -0.9967
6399.4807  -0.9939
6399.5087  -0.9920
6399.5366  -0.9903
6399.5646  -0.9888
6399.5926  -0.9913
6399.6205  -0.9939
6399.6485   0.9935
6399.6764   0.9904
6399.7044   0.9869
6399.7324   0.9824
6399.7603   0.9787
6399.7883   0.9747
6399.8162   0.9707
6399.8442   0.9681
6399.8721   0.9676
6399.9001   0.9677
6399.9281   0.9677
6399.9560   0.9677
6399.9840   0.9676
6400.0119   0.9676
6400.0399   0.9674
6400.0679   0.9676
6400.0958   0.9680
6400.1238   0.9690
6400.1517   0.9702
6400.1797   0.9724
6400.2077   0.9740
6400.2356   0.9758
6400.2636   0.9795
6400.2915   0.9843
6400.3195   0.9897
6400.3474   0.9933
6400.3754   0.9965
6400.4034   0.9989
6400.4313   1.0001
6400.4593   1.0004
6400.4872  -1.0003
6400.5152  -0.9995
6400.5432  -0.9998
6400.5711  -1.0004
6400.5991  -1.0007
6400.6270  -1.0000
6400.6550  -1.0005
6400.6830  -1.0008
6400.7109  -1.0007
6400.7389  -1.0006
6400.7668  -0.9998
6400.7948  -0.9990
6400.8227  -0.9987
6400.8507  -0.9981
6400.8787  -0.9954
6400.9066  -0.9921
6400.9346  -0.9901
% 2601-6416919_046  0.9987  69
6415.8086  -0.9957
6415.8365  -0.9963
6415.8645  -0.9954
6415.8924  -0.9946
6415.9204  -0.9951
6415.9484  -0.9961
6415.9763  -0.9992
6416.0043  -1.0018
6416.0322  -1.0020
6416.0602  -1.0024
6416.0882  -1.0014
6416.1161  -1.0018
6416.1441  -1.0030
6416.1720  -1.0022
6416.2000  -1.0012
6416.2279  -1.0016
6416.2559  -1.0023
6416.2839  -1.0028
6416.3118  -1.0024
6416.3398  -1.0015
6416.3677   1.0014
6416.3957   1.0022
6416.4237   1.0027
6416.4516   1.0020
6416.4796   1.0007
6416.5075   0.9994
6416.5355   0.9965
6416.5635   0.9913
6416.5914   0.9829
6416.6194   0.9730
6416.6473   0.9620
6416.6753   0.9532
6416.7032   0.9453
6416.7312   0.9370
6416.7592   0.9303
6416.7871   0.9258
6416.8151   0.9238
6416.8430   0.9210
6416.8710   0.9184
6416.8990   0.9145
6416.9269   0.9105
6416.9549   0.9096
6416.9828   0.9136
6417.0108   0.9191
6417.0388   0.9233
6417.0667   0.9272
6417.0947   0.9305
6417.1226   0.9351
6417.1506   0.9422
6417.1785   0.9502
6417.2065   0.9603
6417.2345   0.9699
6417.2624   0.9784
6417.2904   0.9860
6417.3183   0.9900
6417.3463  -0.9901
6417.3743  -0.9893
6417.4022  -0.9886
6417.4302  -0.9888
6417.4581  -0.9910
6417.4861  -0.9934
6417.5140  -0.9933
6417.5420  -0.9916
6417.5700  -0.9871
6417.5979  -0.9810
6417.6259  -0.9761
6417.6538  -0.9776
6417.6818  -0.9851
6417.7098  -0.9915
% 2601-6432676_034  0.9985  77
6431.4818  -1.0017
6431.5100  -1.0020
6431.5383  -1.0022
6431.5666  -1.0018
6431.5948  -1.0018
6431.6231  -1.0018
6431.6514  -1.0017
6431.6796  -1.0022
6431.7079  -1.0026
6431.7362  -1.0016
6431.7644  -1.0008
6431.7927  -1.0010
6431.8210  -1.0018
6431.8492  -1.0020
6431.8775  -1.0009
6431.9058  -1.0002
6431.9340  -0.9990
6431.9623  -0.9971
6431.9905  -0.9969
6432.0188  -0.9983
6432.0471  -1.0001
6432.0753  -1.0015
6432.1036   1.0020
6432.1319   1.0015
6432.1601   1.0016
6432.1884   1.0016
6432.2167   1.0013
6432.2449   1.0004
6432.2732   0.9996
6432.3015   0.9973
6432.3297   0.9930
6432.3580   0.9872
6432.3863   0.9790
6432.4145   0.9714
6432.4428   0.9643
6432.4710   0.9585
6432.4993   0.9546
6432.5276   0.9498
6432.5558   0.9453
6432.5841   0.9441
6432.6124   0.9427
6432.6406   0.9417
6432.6689   0.9417
6432.6972   0.9421
6432.7254   0.9428
6432.7537   0.9431
6432.7820   0.9436
6432.8102   0.9456
6432.8385   0.9488
6432.8668   0.9516
6432.8950   0.9539
6432.9233   0.9551
6432.9516   0.9570
6432.9798   0.9647
6433.0081   0.9761
6433.0363   0.9858
6433.0646   0.9921
6433.0929   0.9961
6433.1211   0.9985
6433.1494   0.9999
6433.1777  -1.0004
6433.2059  -0.9997
6433.2342  -0.9995
6433.2625  -1.0004
6433.2907  -1.0004
6433.3190  -0.9986
6433.3473  -0.9976
6433.3755  -0.9969
6433.4038  -0.9958
6433.4321  -0.9935
6433.4603  -0.9871
6433.4886  -0.9760
6433.5169  -0.9640
6433.5451  -0.9546
6433.5734  -0.9422
6433.6016  -0.9229
6433.6299  -0.9197
% 2601-6442958_013  1.0007  61
6442.1377  -1.0002
6442.1659  -0.9993
6442.1942  -0.9977
6442.2225  -0.9947
6442.2507  -0.9883
6442.2790  -0.9799
6442.3073  -0.9778
6442.3355  -0.9843
6442.3638  -0.9921
6442.3921  -0.9967
6442.4203  -0.9983
6442.4486  -0.9990
6442.4769  -0.9999
6442.5051  -1.0004
6442.5334  -1.0000
6442.5617   0.9994
6442.5899   0.9983
6442.6182   0.9962
6442.6464   0.9939
6442.6747   0.9916
6442.7030   0.9883
6442.7312   0.9849
6442.7595   0.9820
6442.7878   0.9808
6442.8160   0.9788
6442.8443   0.9754
6442.8726   0.9729
6442.9008   0.9733
6442.9291   0.9756
6442.9574   0.9777
6442.9856   0.9783
6443.0139   0.9775
6443.0422   0.9775
6443.0704   0.9798
6443.0987   0.9814
6443.1270   0.9819
6443.1552   0.9821
6443.1835   0.9834
6443.2117   0.9865
6443.2400   0.9889
6443.2683   0.9908
6443.2965   0.9941
6443.3248   0.9981
6443.3531   1.0005
6443.3813   1.0011
6443.4096  -1.0013
6443.4379  -1.0018
6443.4661  -1.0019
6443.4944  -1.0008
6443.5227  -1.0002
6443.5509  -0.9997
6443.5792  -0.9988
6443.6075  -0.9982
6443.6357  -0.9970
6443.6640  -0.9921
6443.6922  -0.9840
6443.7205  -0.9789
6443.7488  -0.9816
6443.7770  -0.9890
6443.8053  -0.9943
6443.8336  -0.9973
% 2601-6446407_020  1.0009  57
6445.7556  -0.9996
6445.7839  -0.9999
6445.8121  -0.9995
6445.8404  -0.9999
6445.8687  -0.9990
6445.8969  -0.9964
6445.9252  -0.9933
6445.9535  -0.9876
6445.9817  -0.9809
6446.0100  -0.9787
6446.0383  -0.9814
6446.0665  -0.9860
6446.0948   0.9871
6446.1230   0.9844
6446.1513   0.9819
6446.1796   0.9785
6446.2078   0.9751
6446.2361   0.9715
6446.2644   0.9686
6446.2926   0.9678
6446.3209   0.9691
6446.3492   0.9698
6446.3774   0.9693
6446.4057   0.9693
6446.4340   0.9697
6446.4622   0.9706
6446.4905   0.9706
6446.5188   0.9700
6446.5470   0.9710
6446.5753   0.9738
6446.6036   0.9761
6446.6318   0.9778
6446.6601   0.9800
6446.6883   0.9829
6446.7166   0.9854
6446.7449   0.9875
6446.7731   0.9903
6446.8014   0.9951
6446.8297   0.9990
6446.8579   1.0009
6446.8862  -1.0010
6446.9145  -1.0002
6446.9427  -0.9996
6446.9710  -0.9999
6446.9993  -0.9992
6447.0275  -0.9949
6447.0558  -0.9873
6447.0841  -0.9818
6447.1123  -0.9847
6447.1406  -0.9927
6447.1689  -0.9976
6447.1971  -0.9984
6447.2254  -0.9987
6447.2536  -0.9997
6447.2819  -1.0001
6447.3102  -0.9997
6447.3384  -0.9996
% 2601-6708879_003  1.0002  74
6707.8080  -1.0002
6707.8372  -0.9999
6707.8665  -0.9995
6707.8957  -0.9992
6707.9249  -0.9997
6707.9542  -0.9999
6707.9834  -0.9994
6708.0127  -0.9997
6708.0419  -1.0002
6708.0711  -1.0007
6708.1004  -1.0006
6708.1296  -0.9999
6708.1588  -0.9995
6708.1881  -0.9992
6708.2173  -1.0005
6708.2466  -1.0004
6708.2758  -0.9998
6708.3050  -1.0000
6708.3343   0.9993
6708.3635   0.9994
6708.3928   1.0004
6708.4220   0.9995
6708.4512   0.9988
6708.4805   0.9989
6708.5097   0.9990
6708.5389   0.9989
6708.5682   0.9988
6708.5974   0.9977
6708.6267   0.9972
6708.6559   0.9968
6708.6851   0.9966
6708.7144   0.9964
6708.7436   0.9957
6708.7728   0.9959
6708.8021   0.9960
6708.8313   0.9964
6708.8606   0.9956
6708.8898   0.9953
6708.9190   0.9962
6708.9483   0.9964
6708.9775   0.9958
6709.0068   0.9957
6709.0360   0.9969
6709.0652   0.9973
6709.0945   0.9977
6709.1237   0.9984
6709.1529   0.9982
6709.1822   0.9973
6709.2114   0.9974
6709.2407   0.9985
6709.2699   0.9990
6709.2991   0.9994
6709.3284   1.0002
6709.3576   1.0000
6709.3869   1.0001
6709.4161   1.0003
6709.4453  -0.9992
6709.4746  -0.9992
6709.5038  -0.9997
6709.5330  -1.0000
6709.5623  -1.0000
6709.5915  -1.0006
6709.6208  -0.9998
6709.6500  -0.9994
6709.6792  -0.9997
6709.7085  -1.0002
6709.7377  -0.9991
6709.7669  -0.9995
6709.7962  -0.9999
6709.8254  -0.9997
6709.8547  -0.9993
6709.8839  -1.0001
6709.9131  -1.0000
6709.9424  -0.9992
% 2201-6717805_003  0.9948  60
6716.9596  -0.9986
6716.9888  -0.9985
6717.0181  -0.9987
6717.0473  -0.9985
6717.0765  -0.9991
6717.1058  -0.9986
6717.1350  -0.9986
6717.1643  -0.9997
6717.1935  -0.9995
6717.2227  -0.9996
6717.2520  -0.9999
6717.2812  -0.9998
6717.3104  -0.9986
6717.3397  -0.9986
6717.3689   0.9999
6717.3982   0.9996
6717.4274   1.0002
6717.4566   0.9986
6717.4859   0.9981
6717.5151   0.9970
6717.5444   0.9964
6717.5736   0.9968
6717.6028   0.9964
6717.6321   0.9956
6717.6613   0.9952
6717.6905   0.9954
6717.7198   0.9957
6717.7490   0.9958
6717.7783   0.9961
6717.8075   0.9952
6717.8367   0.9946
6717.8660   0.9956
6717.8952   0.9955
6717.9244   0.9957
6717.9537   0.9960
6717.9829   0.9953
6718.0122   0.9960
6718.0414   0.9969
6718.0706   0.9971
6718.0999   0.9976
6718.1291   0.9986
6718.1584   0.9996
6718.1876   1.0004
6718.2168   1.0002
6718.2461   0.9996
6718.2753  -0.9997
6718.3045  -0.9997
6718.3338  -0.9997
6718.3630  -1.0001
6718.3923  -0.9999
6718.4215  -1.0000
6718.4507  -1.0005
6718.4800  -1.0002
6718.5092  -0.9990
6718.5385  -0.9985
6718.5677  -0.9981
6718.5969  -0.9985
6718.6262  -0.9992
6718.6554  -0.9995
6718.6846  -0.9986
% 2601-6719640_002  0.9949  66
6718.6261  -0.9991
6718.6553  -0.9994
6718.6846  -0.9985
6718.7138  -0.9983
6718.7431  -0.9993
6718.7723  -1.0001
6718.8015  -0.9999
6718.8308  -0.9987
6718.8600  -0.9990
6718.8892  -0.9998
6718.9185  -1.0006
6718.9477  -1.0001
6718.9770  -0.9990
6719.0062  -0.9987
6719.0354  -0.9997
6719.0647  -0.9991
6719.0939  -0.9988
6719.1231   0.9993
6719.1524   0.9997
6719.1816   0.9998
6719.2109   1.0003
6719.2401   0.9993
6719.2693   0.9982
6719.2986   0.9979
6719.3278   0.9975
6719.3571   0.9974
6719.3863   0.9976
6719.4155   0.9973
6719.4448   0.9962
6719.4740   0.9970
6719.5032   0.9985
6719.5325   0.9975
6719.5617   0.9964
6719.5910   0.9964
6719.6202   0.9970
6719.6494   0.9980
6719.6787   0.9975
6719.7079   0.9970
6719.7372   0.9968
6719.7664   0.9963
6719.7956   0.9971
6719.8249   0.9970
6719.8541   0.9970
6719.8833   0.9981
6719.9126   0.9994
6719.9418   0.9992
6719.9711   0.9983
6720.0003   0.9977
6720.0295   0.9992
6720.0588   1.0003
6720.0880  -1.0002
6720.1172  -1.0000
6720.1465  -1.0005
6720.1757  -0.9997
6720.2050  -0.9991
6720.2342  -0.9994
6720.2634  -0.9991
6720.2927  -0.9992
6720.3219  -1.0001
6720.3512  -1.0001
6720.3804  -1.0007
6720.4096  -1.0000
6720.4389  -0.9996
6720.4681  -1.0000
6720.4973  -1.0006
6720.5266  -1.0009
% 0700-6722610_003  0.9996  59
6721.7280  -0.9980
6721.7576  -0.9977
6721.7872  -0.9979
6721.8168  -0.9980
6721.8464  -0.9981
6721.8760  -0.9984
6721.9056  -0.9981
6721.9351  -0.9979
6721.9647  -0.9976
6721.9943  -0.9975
6722.0239  -0.9982
6722.0535  -0.9980
6722.0831  -0.9984
6722.1127  -0.9988
6722.1423  -0.9990
6722.1718   0.9995
6722.2014   0.9998
6722.2310   0.9982
6722.2606   0.9977
6722.2902   0.9989
6722.3198   0.9982
6722.3494   0.9970
6722.3790   0.9971
6722.4085   0.9976
6722.4381   0.9971
6722.4677   0.9966
6722.4973   0.9965
6722.5269   0.9959
6722.5565   0.9962
6722.5861   0.9970
6722.6156   0.9967
6722.6452   0.9964
6722.6748   0.9964
6722.7044   0.9959
6722.7340   0.9957
6722.7636   0.9962
6722.7932   0.9959
6722.8228   0.9961
6722.8523   0.9972
6722.8819   0.9975
6722.9115   0.9979
6722.9411   0.9979
6722.9707   0.9988
6723.0003   1.0004
6723.0299   1.0007
6723.0595  -0.9995
6723.0890  -0.9986
6723.1186  -0.9988
6723.1482  -0.9999
6723.1778  -1.0001
6723.2074  -0.9990
6723.2370  -0.9985
6723.2666  -0.9989
6723.2962  -0.9994
6723.3257  -0.9996
6723.3553  -0.9988
6723.3849  -0.9980
6723.4145  -0.9983
6723.4441  -0.9986
% 2600-6752707_001  1.0004  55
6751.9069  -0.9961
6751.9365  -0.9965
6751.9661  -0.9964
6751.9957  -0.9959
6752.0253  -0.9965
6752.0549  -0.9969
6752.0845  -0.9970
6752.1140  -0.9981
6752.1436  -0.9980
6752.1732  -0.9976
6752.2028  -0.9986
6752.2324  -0.9990
6752.2620  -0.9986
6752.2916  -0.9989
6752.3212   0.9994
6752.3507   0.9999
6752.3803   0.9998
6752.4099   0.9989
6752.4395   0.9993
6752.4691   0.9993
6752.4987   0.9989
6752.5283   0.9986
6752.5578   0.9986
6752.5874   0.9980
6752.6170   0.9975
6752.6466   0.9980
6752.6762   0.9983
6752.7058   0.9984
6752.7354   0.9982
6752.7650   0.9977
6752.7945   0.9973
6752.8241   0.9980
6752.8537   0.9986
6752.8833   0.9985
6752.9129   0.9984
6752.9425   0.9997
6752.9721   0.9988
6753.0017   0.9983
6753.0312   0.9988
6753.0608   1.0001
6753.0904   1.0005
6753.1200   0.9997
6753.1496  -0.9989
6753.1792  -0.9996
6753.2088  -0.9998
6753.2384  -0.9999
6753.2679  -1.0003
6753.2975  -0.9994
6753.3271  -0.9997
6753.3567  -1.0008
6753.3863  -1.0015
6753.4159  -1.0004
6753.4455  -1.0004
6753.4751  -1.0005
6753.5046  -0.9996
% 2601-6857853_009  1.0002  70
6857.0248  -1.0009
6857.0547  -1.0005
6857.0846  -1.0000
6857.1146  -1.0000
6857.1445  -1.0000
6857.1744  -0.9991
6857.2044  -0.9970
6857.2343  -0.9956
6857.2642  -0.9946
6857.2942  -0.9944
6857.3241  -0.9954
6857.3541  -0.9977
6857.3840  -0.9983
6857.4139  -0.9979
6857.4439  -0.9975
6857.4738   0.9980
6857.5037   0.9975
6857.5337   0.9960
6857.5636   0.9939
6857.5935   0.9919
6857.6235   0.9904
6857.6534   0.9893
6857.6834   0.9888
6857.7133   0.9876
6857.7432   0.9868
6857.7732   0.9854
6857.8031   0.9844
6857.8330   0.9839
6857.8630   0.9845
6857.8929   0.9854
6857.9228   0.9853
6857.9528   0.9852
6857.9827   0.9851
6858.0127   0.9855
6858.0426   0.9862
6858.0725   0.9873
6858.1025   0.9900
6858.1324   0.9907
6858.1623   0.9919
6858.1923   0.9938
6858.2222   0.9956
6858.2521   0.9968
6858.2821   0.9974
6858.3120   0.9973
6858.3420   0.9968
6858.3719   0.9979
6858.4018   0.9987
6858.4318   0.9988
6858.4617   0.9990
6858.4916  -1.0000
6858.5216  -1.0010
6858.5515  -1.0009
6858.5814  -1.0005
6858.6114  -1.0003
6858.6413  -0.9991
6858.6713  -0.9978
6858.7012  -0.9974
6858.7311  -0.9968
6858.7611  -0.9964
6858.7910  -0.9969
6858.8209  -0.9972
6858.8509  -0.9960
6858.8808  -0.9940
6858.9107  -0.9940
6858.9407  -0.9965
6858.9706  -0.9986
6859.0006  -0.9996
6859.0305  -1.0011
6859.0604  -1.0016
6859.0904  -1.0009
% 2601-6862517_011  1.0006  67
6861.4852  -0.9951
6861.5152  -0.9962
6861.5451  -0.9974
6861.5751  -0.9984
6861.6050  -0.9986
6861.6349  -0.9984
6861.6649  -0.9990
6861.6948  -0.9995
6861.7247  -1.0003
6861.7547  -1.0003
6861.7846  -1.0005
6861.8145  -1.0001
6861.8445  -1.0000
6861.8744  -1.0006
6861.9044  -1.0008
6861.9343  -1.0001
6861.9642  -0.9993
6861.9942   0.9995
6862.0241   0.9997
6862.0540   0.9996
6862.0840   0.9992
6862.1139   0.9983
6862.1438   0.9975
6862.1738   0.9960
6862.2037   0.9943
6862.2336   0.9917
6862.2636   0.9882
6862.2935   0.9846
6862.3235   0.9819
6862.3534   0.9806
6862.3833   0.9814
6862.4133   0.9813
6862.4432   0.9810
6862.4731   0.9815
6862.5031   0.9817
6862.5330   0.9821
6862.5629   0.9825
6862.5929   0.9824
6862.6228   0.9833
6862.6528   0.9844
6862.6827   0.9853
6862.7126   0.9866
6862.7426   0.9871
6862.7725   0.9883
6862.8024   0.9908
6862.8324   0.9936
6862.8623   0.9955
6862.8922   0.9972
6862.9222   0.9994
6862.9521   0.9996
6862.9821   0.9994
6863.0120  -1.0002
6863.0419  -1.0000
6863.0719  -0.9998
6863.1018  -0.9997
6863.1317  -0.9999
6863.1617  -0.9996
6863.1916  -0.9987
6863.2215  -0.9991
6863.2515  -0.9997
6863.2814  -1.0004
6863.3114  -0.9993
6863.3413  -0.9979
6863.3712  -0.9974
6863.4012  -0.9966
6863.4311  -0.9960
6863.4610  -0.9957
% 2601-7449329_018  0.9990  64
7448.2353  -1.0011
7448.2679  -1.0014
7448.3005  -1.0021
7448.3331  -1.0029
7448.3657  -1.0021
7448.3983  -1.0012
7448.4309  -1.0006
7448.4635  -0.9996
7448.4962  -0.9994
7448.5288  -1.0005
7448.5614  -1.0012
7448.5940  -0.9999
7448.6266  -0.9987
7448.6592  -0.9977
7448.6918  -0.9976
7448.7244  -0.9986
7448.7571  -0.9994
7448.7897  -0.9999
7448.8223   1.0000
7448.8549   0.9998
7448.8875   1.0002
7448.9201   0.9981
7448.9527   0.9941
7448.9853   0.9896
7449.0179   0.9861
7449.0506   0.9840
7449.0832   0.9815
7449.1158   0.9788
7449.1484   0.9765
7449.1810   0.9745
7449.2136   0.9733
7449.2462   0.9728
7449.2788   0.9727
7449.3115   0.9707
7449.3441   0.9679
7449.3767   0.9666
7449.4093   0.9680
7449.4419   0.9711
7449.4745   0.9735
7449.5071   0.9751
7449.5397   0.9761
7449.5723   0.9781
7449.6050   0.9812
7449.6376   0.9838
7449.6702   0.9869
7449.7028   0.9914
7449.7354   0.9939
7449.7680   0.9967
7449.8006   0.9990
7449.8332  -0.9989
7449.8659  -0.9978
7449.8985  -0.9950
7449.9311  -0.9922
7449.9637  -0.9909
7449.9963  -0.9930
7450.0289  -0.9955
7450.0615  -0.9967
7450.0941  -0.9975
7450.1267  -0.9979
7450.1594  -0.9986
7450.1920  -0.9982
7450.2246  -0.9972
7450.2572  -0.9975
7450.2898  -0.9959
% 2601-7462410_045  1.0015  80
7461.0191  -0.9859
7461.0518  -0.9904
7461.0844  -0.9952
7461.1170  -0.9969
7461.1496  -0.9977
7461.1822  -0.9985
7461.2148  -0.9995
7461.2474  -1.0005
7461.2800  -1.0008
7461.3126  -1.0005
7461.3453  -1.0004
7461.3779  -1.0005
7461.4105  -1.0017
7461.4431  -1.0019
7461.4757  -1.0006
7461.5083  -1.0006
7461.5409  -1.0012
7461.5735  -1.0014
7461.6062  -1.0014
7461.6388  -1.0007
7461.6714  -1.0004
7461.7040   1.0012
7461.7366   1.0011
7461.7692   0.9998
7461.8018   1.0000
7461.8344   1.0003
7461.8670   0.9999
7461.8997   0.9995
7461.9323   0.9979
7461.9649   0.9946
7461.9975   0.9890
7462.0301   0.9807
7462.0627   0.9724
7462.0953   0.9645
7462.1279   0.9559
7462.1606   0.9492
7462.1932   0.9441
7462.2258   0.9394
7462.2584   0.9364
7462.2910   0.9345
7462.3236   0.9328
7462.3562   0.9310
7462.3888   0.9294
7462.4215   0.9291
7462.4541   0.9299
7462.4867   0.9314
7462.5193   0.9332
7462.5519   0.9351
7462.5845   0.9384
7462.6171   0.9432
7462.6497   0.9484
7462.6823   0.9538
7462.7150   0.9609
7462.7476   0.9697
7462.7802   0.9783
7462.8128   0.9872
7462.8454   0.9924
7462.8780   0.9956
7462.9106   0.9971
7462.9432   0.9985
7462.9759   0.9986
7463.0085   0.9977
7463.0411  -0.9979
7463.0737  -0.9980
7463.1063  -0.9986
7463.1389  -0.9982
7463.1715  -0.9976
7463.2041  -0.9975
7463.2367  -0.9978
7463.2694  -0.9974
7463.3020  -0.9979
7463.3346  -0.9974
7463.3672  -0.9978
7463.3998  -0.9986
7463.4324  -0.9986
7463.4650  -0.9980
7463.4976  -0.9980
7463.5303  -0.9989
7463.5629  -0.9991
7463.5955  -0.9986
% 0700-7468312_054  1.0005  88
7466.8241  -1.0023
7466.8567  -1.0024
7466.8893  -1.0024
7466.9219  -1.0017
7466.9545  -1.0022
7466.9871  -1.0027
7467.0198  -1.0021
7467.0524  -1.0015
7467.0850  -1.0016
7467.1176  -1.0020
7467.1502  -1.0020
7467.1828  -1.0022
7467.2154  -1.0023
7467.2480  -1.0019
7467.2806  -1.0018
7467.3133  -1.0015
7467.3459  -1.0019
7467.3785  -1.0026
7467.4111  -1.0027
7467.4437  -1.0021
7467.4763  -1.0020
7467.5089  -1.0017
7467.5415  -1.0010
7467.5742   0.9993
7467.6068   0.9969
7467.6394   0.9953
7467.6720   0.9943
7467.7046   0.9944
7467.7372   0.9919
7467.7698   0.9866
7467.8024   0.9830
7467.8350   0.9827
7467.8677   0.9823
7467.9003   0.9788
7467.9329   0.9738
7467.9655   0.9673
7467.9981   0.9599
7468.0307   0.9528
7468.0633   0.9471
7468.0959   0.9412
7468.1286   0.9363
7468.1612   0.9326
7468.1938   0.9292
7468.2264   0.9272
7468.2590   0.9261
7468.2916   0.9258
7468.3242   0.9263
7468.3568   0.9261
7468.3894   0.9261
7468.4221   0.9272
7468.4547   0.9290
7468.4873   0.9321
7468.5199   0.9339
7468.5525   0.9359
7468.5851   0.9418
7468.6177   0.9500
7468.6503   0.9601
7468.6830   0.9694
7468.7156   0.9763
7468.7482   0.9808
7468.7808   0.9850
7468.8134   0.9911
7468.8460   0.9955
7468.8786   0.9969
7468.9112   0.9982
7468.9438   0.9991
7468.9765   0.9988
7469.0091  -0.9985
7469.0417  -0.9986
7469.0743  -0.9999
7469.1069  -1.0001
7469.1395  -0.9989
7469.1721  -0.9985
7469.2047  -1.0001
7469.2374  -0.9999
7469.2700  -1.0001
7469.3026  -1.0010
7469.3352  -1.0009
7469.3678  -1.0006
7469.4004  -1.0008
7469.4330  -1.0016
7469.4656  -1.0018
7469.4983  -1.0002
7469.5309  -0.9988
7469.5635  -0.9977
7469.5961  -0.9958
7469.6287  -0.9943
7469.6613  -0.9935
% 2600-7511018_021  1.0010  80
7509.6433  -0.9964
7509.6759  -0.9954
7509.7085  -0.9956
7509.7412  -0.9968
7509.7738  -0.9964
7509.8064  -0.9963
7509.8390  -0.9966
7509.8716  -0.9965
7509.9042  -0.9967
7509.9368  -0.9958
7509.9694  -0.9938
7510.0020  -0.9925
7510.0347  -0.9925
7510.0673  -0.9936
7510.0999  -0.9961
7510.1325  -0.9982
7510.1651  -0.9980
7510.1977  -0.9981
7510.2303  -0.9980
7510.2629  -0.9977
7510.2956  -0.9982
7510.3282   0.9974
7510.3608   0.9963
7510.3934   0.9968
7510.4260   0.9976
7510.4586   0.9973
7510.4912   0.9969
7510.5238   0.9975
7510.5564   0.9966
7510.5891   0.9951
7510.6217   0.9923
7510.6543   0.9893
7510.6869   0.9849
7510.7195   0.9812
7510.7521   0.9780
7510.7847   0.9756
7510.8173   0.9744
7510.8500   0.9728
7510.8826   0.9719
7510.9152   0.9712
7510.9478   0.9695
7510.9804   0.9694
7511.0130   0.9698
7511.0456   0.9699
7511.0782   0.9696
7511.1108   0.9692
7511.1435   0.9695
7511.1761   0.9711
7511.2087   0.9727
7511.2413   0.9736
7511.2739   0.9751
7511.3065   0.9791
7511.3391   0.9835
7511.3717   0.9884
7511.4044   0.9928
7511.4370   0.9969
7511.4696   0.9991
7511.5022   1.0004
7511.5348   1.0014
7511.5674   1.0010
7511.6000   1.0006
7511.6326  -1.0012
7511.6652  -1.0006
7511.6979  -1.0005
7511.7305  -1.0011
7511.7631  -1.0015
7511.7957  -1.0017
7511.8283  -1.0025
7511.8609  -1.0026
7511.8935  -1.0020
7511.9261  -1.0012
7511.9588  -1.0013
7511.9914  -1.0020
7512.0240  -1.0010
7512.0566  -1.0008
7512.0892  -1.0007
7512.1218  -1.0009
7512.1544  -1.0007
7512.1870  -1.0009
7512.2197  -1.0003
% 2601-7513176_021  0.9974  70
7512.0567  -1.0044
7512.0893  -1.0043
7512.1219  -1.0045
7512.1545  -1.0043
7512.1871  -1.0045
7512.2197  -1.0039
7512.2524  -1.0036
7512.2850  -1.0037
7512.3176  -1.0018
7512.3502  -1.0002
7512.3828  -0.9993
7512.4154  -0.9989
7512.4480  -0.9989
7512.4806  -0.9996
7512.5133  -0.9995
7512.5459  -0.9986
7512.5785  -0.9991
7512.6111   1.0003
7512.6437   1.0020
7512.6763   1.0024
7512.7089   0.9991
7512.7415   0.9948
7512.7741   0.9926
7512.8068   0.9885
7512.8394   0.9843
7512.8720   0.9805
7512.9046   0.9756
7512.9372   0.9715
7512.9698   0.9703
7513.0024   0.9697
7513.0350   0.9688
7513.0677   0.9678
7513.1003   0.9673
7513.1329   0.9677
7513.1655   0.9694
7513.1981   0.9698
7513.2307   0.9698
7513.2633   0.9705
7513.2959   0.9711
7513.3285   0.9725
7513.3612   0.9739
7513.3938   0.9769
7513.4264   0.9801
7513.4590   0.9823
7513.4916   0.9851
7513.5242   0.9881
7513.5568   0.9916
7513.5894   0.9945
7513.6221   0.9972
7513.6547   0.9978
7513.6873   0.9979
7513.7199   0.9981
7513.7525  -0.9983
7513.7851  -0.9985
7513.8177  -0.9987
7513.8503  -0.9993
7513.8829  -0.9989
7513.9156  -0.9991
7513.9482  -0.9994
7513.9808  -0.9995
7514.0134  -0.9988
7514.0460  -0.9991
7514.0786  -1.0002
7514.1112  -1.0005
7514.1438  -1.0000
7514.1765  -1.0002
7514.2091  -1.0013
7514.2417  -1.0016
7514.2743  -1.0020
7514.3069  -1.0027
% 2601-7515102_011  0.9983  47
7514.1112  -0.9996
7514.1438  -0.9991
7514.1764  -0.9993
7514.2090  -1.0004
7514.2417  -1.0007
7514.2743  -1.0011
7514.3069  -1.0018
7514.3395  -1.0025
7514.3721  -1.0029
7514.4047  -1.0024
7514.4373  -1.0029
7514.4699  -1.0035
7514.5026  -1.0026
7514.5352  -1.0020
7514.5678  -1.0004
7514.6004   0.9993
7514.6330   0.9980
7514.6656   0.9970
7514.6982   0.9962
7514.7308   0.9945
7514.7634   0.9910
7514.7961   0.9880
7514.8287   0.9860
7514.8613   0.9851
7514.8939   0.9838
7514.9265   0.9835
7514.9591   0.9830
7514.9917   0.9815
7515.0243   0.9808
7515.0570   0.9810
7515.0896   0.9825
7515.1222   0.9831
7515.1548   0.9831
7515.1874   0.9836
7515.2200   0.9853
7515.2526   0.9861
7515.2852   0.9877
7515.3178   0.9894
7515.3505  -0.9906
7515.3831  -0.9915
7515.4157  -0.9914
7515.4483  -0.9902
7515.4809  -0.9882
7515.5135  -0.9859
7515.5461  -0.9858
7515.5787  -0.9851
7515.6114  -0.9853
% 2601-7533368_016  1.0016  72
7532.1441  -1.0031
7532.1771  -1.0034
7532.2102  -1.0028
7532.2432  -1.0027
7532.2762  -1.0028
7532.3093  -1.0017
7532.3423  -1.0014
7532.3753  -1.0026
7532.4083  -1.0037
7532.4414  -1.0037
7532.4744  -1.0019
7532.5074  -1.0013
7532.5405  -1.0020
7532.5735  -1.0021
7532.6065  -1.0026
7532.6396  -1.0015
7532.6726  -1.0009
7532.7056  -1.0006
7532.7387  -0.9999
7532.7717   0.9993
7532.8047   1.0001
7532.8377   1.0002
7532.8708   0.9999
7532.9038   0.9979
7532.9368   0.9978
7532.9699   0.9968
7533.0029   0.9922
7533.0359   0.9892
7533.0690   0.9859
7533.1020   0.9831
7533.1350   0.9812
7533.1681   0.9796
7533.2011   0.9795
7533.2341   0.9796
7533.2672   0.9796
7533.3002   0.9800
7533.3332   0.9798
7533.3662   0.9783
7533.3993   0.9784
7533.4323   0.9781
7533.4653   0.9789
7533.4984   0.9798
7533.5314   0.9799
7533.5644   0.9799
7533.5975   0.9804
7533.6305   0.9816
7533.6635   0.9830
7533.6966   0.9862
7533.7296   0.9900
7533.7626   0.9916
7533.7956   0.9930
7533.8287   0.9960
7533.8617   0.9985
7533.8947   0.9981
7533.9278   0.9981
7533.9608  -0.9986
7533.9938  -0.9981
7534.0269  -0.9988
7534.0599  -1.0000
7534.0929  -0.9995
7534.1260  -0.9992
7534.1590  -0.9992
7534.1920  -0.9987
7534.2250  -0.9991
7534.2581  -0.9997
7534.2911  -0.9995
7534.3241  -0.9987
7534.3572  -0.9990
7534.3902  -0.9980
7534.4232  -0.9985
7534.4563  -0.9997
7534.4893  -0.9983
% 2600-7586017_009  1.0026  63
7584.9276  -0.9990
7584.9606  -0.9989
7584.9936  -0.9988
7585.0267  -0.9987
7585.0597  -0.9990
7585.0927  -0.9987
7585.1258  -0.9990
7585.1588  -0.9980
7585.1918  -0.9981
7585.2248  -0.9993
7585.2579  -0.9993
7585.2909  -0.9991
7585.3239  -0.9988
7585.3570  -0.9989
7585.3900  -0.9988
7585.4230  -0.9996
7585.4561  -1.0004
7585.4891   1.0004
7585.5221   0.9994
7585.5552   0.9980
7585.5882   0.9980
7585.6212   0.9977
7585.6542   0.9960
7585.6873   0.9948
7585.7203   0.9919
7585.7533   0.9904
7585.7864   0.9904
7585.8194   0.9896
7585.8524   0.9880
7585.8855   0.9872
7585.9185   0.9868
7585.9515   0.9865
7585.9846   0.9859
7586.0176   0.9861
7586.0506   0.9875
7586.0836   0.9877
7586.1167   0.9877
7586.1497   0.9879
7586.1827   0.9885
7586.2158   0.9886
7586.2488   0.9896
7586.2818   0.9901
7586.3149   0.9908
7586.3479   0.9929
7586.3809   0.9948
7586.4140   0.9966
7586.4470   0.9975
7586.4800   0.9973
7586.5130   0.9977
7586.5461  -0.9978
7586.5791  -0.9982
7586.6121  -0.9981
7586.6452  -0.9978
7586.6782  -0.9980
7586.7112  -0.9985
7586.7443  -0.9987
7586.7773  -0.9991
7586.8103  -0.9996
7586.8434  -0.9992
7586.8764  -0.9994
7586.9094  -1.0001
7586.9425  -1.0005
7586.9755  -1.0004
% 2601-7731688_011  1.0026  58
7730.8699  -0.9968
7730.9039  -0.9957
7730.9378  -0.9940
7730.9717  -0.9866
7731.0056  -0.9709
7731.0395  -0.9575
7731.0734  -0.9623
7731.1073  -0.9790
7731.1412  -0.9910
7731.1751  -0.9954
7731.2090  -0.9955
7731.2429   0.9947
7731.2768   0.9952
7731.3107   0.9939
7731.3446   0.9911
7731.3785   0.9890
7731.4124   0.9870
7731.4463   0.9867
7731.4802   0.9847
7731.5141   0.9835
7731.5480   0.9825
7731.5819   0.9826
7731.6158   0.9828
7731.6497   0.9845
7731.6836   0.9860
7731.7175   0.9864
7731.7514   0.9851
7731.7853   0.9852
7731.8192   0.9871
7731.8531   0.9884
7731.8870   0.9902
7731.9209   0.9910
7731.9548   0.9902
7731.9887   0.9917
7732.0226   0.9948
7732.0565   0.9972
7732.0904   0.9992
7732.1243   1.0000
7732.1582   0.9994
7732.1921   0.9988
7732.2260   0.9997
7732.2599  -1.0009
7732.2938  -1.0006
7732.3277  -0.9991
7732.3616  -0.9987
7732.3955  -0.9993
7732.4294  -0.9995
7732.4633  -0.9999
7732.4972  -0.9997
7732.5311  -0.9990
7732.5650  -0.9976
7732.5989  -0.9983
7732.6328  -0.9982
7732.6667  -0.9981
7732.7006  -0.9981
7732.7345  -0.9984
7732.7684  -0.9979
7732.8023  -0.9972
% 0800-7771944_206  1.0037  98
7770.2962  -0.9994
7770.3301  -0.9996
7770.3640  -0.9992
7770.3979  -0.9994
7770.4318  -0.9999
7770.4657  -1.0004
7770.4996  -1.0008
7770.5335  -0.9999
7770.5674  -1.0003
7770.6013  -1.0011
7770.6352  -1.0010
7770.6691  -1.0005
7770.7030  -0.9997
7770.7369  -0.9996
7770.7708  -1.0009
7770.8047  -1.0009
7770.8386  -1.0004
7770.8725  -0.9997
7770.9064  -0.9996
7770.9403  -1.0003
7770.9742  -1.0006
7771.0081  -1.0001
7771.0420  -0.9990
7771.0759  -0.9985
7771.1098  -0.9993
7771.1437   1.0001
7771.1776   0.9997
7771.2115   0.9998
7771.2454   0.9996
7771.2793   0.9979
7771.3132   0.9969
7771.3471   0.9956
7771.3810   0.9912
7771.4149   0.9823
7771.4488   0.9694
7771.4827   0.9542
7771.5166   0.9347
7771.5505   0.9114
7771.5844   0.8847
7771.6183   0.8557
7771.6522   0.8273
7771.6861   0.8003
7771.7200   0.7755
7771.7539   0.7544
7771.7878   0.7382
7771.8217   0.7248
7771.8556   0.7146
7771.8895   0.7089
7771.9234   0.7057
7771.9573   0.7045
7771.9912   0.7071
7772.0251   0.7105
7772.0590   0.7154
7772.0929   0.7242
7772.1268   0.7369
7772.1607   0.7525
7772.1946   0.7717
7772.2285   0.7950
7772.2624   0.8209
7772.2963   0.8496
7772.3302   0.8788
7772.3641   0.9060
7772.3980   0.9315
7772.4319   0.9526
7772.4658   0.9688
7772.4997   0.9805
7772.5336   0.9881
7772.5675   0.9937
7772.6014   0.9956
7772.6353   0.9967
7772.6692   0.9970
7772.7031   0.9977
7772.7370   0.9988
7772.7709   0.9983
7772.8048  -0.9990
7772.8387  -0.9990
7772.8726  -0.9988
7772.9065  -0.9999
7772.9404  -1.0006
7772.9743  -1.0014
7773.0082  -0.9999
7773.0421  -1.0000
7773.0760  -0.9992
7773.1099  -0.9982
7773.1438  -0.9992
7773.1777  -0.9995
7773.2116  -0.9996
7773.2455  -0.9989
7773.2794  -0.9996
7773.3133  -0.9995
7773.3472  -0.9996
7773.3811  -0.9985
7773.4150  -0.9983
7773.4489  -0.9978
7773.4828  -0.9981
7773.5167  -0.9978
7773.5506  -0.9967
7773.5845  -0.9933
% 0800-7774166_191  1.0046  87
7772.4997  -0.9796
7772.5336  -0.9873
7772.5675  -0.9928
7772.6014  -0.9947
7772.6353  -0.9958
7772.6692  -0.9961
7772.7031  -0.9968
7772.7371  -0.9979
7772.7710  -0.9974
7772.8049  -0.9981
7772.8388  -0.9981
7772.8727  -0.9979
7772.9066  -0.9990
7772.9405  -0.9997
7772.9744  -1.0005
7773.0083  -0.9990
7773.0422  -0.9991
7773.0761  -0.9983
7773.1100  -0.9973
7773.1439  -0.9983
7773.1778  -0.9986
7773.2117  -0.9987
7773.2456  -0.9980
7773.2795  -0.9987
7773.3134  -0.9986
7773.3473   0.9987
7773.3812   0.9976
7773.4151   0.9974
7773.4490   0.9969
7773.4829   0.9972
7773.5168   0.9969
7773.5507   0.9958
7773.5846   0.9924
7773.6185   0.9860
7773.6524   0.9770
7773.6863   0.9647
7773.7202   0.9490
7773.7541   0.9297
7773.7880   0.9054
7773.8219   0.8793
7773.8558   0.8514
7773.8897   0.8252
7773.9236   0.8019
7773.9575   0.7811
7773.9914   0.7646
7774.0253   0.7512
7774.0592   0.7410
7774.0931   0.7339
7774.1270   0.7292
7774.1609   0.7278
7774.1948   0.7272
7774.2287   0.7285
7774.2626   0.7329
7774.2965   0.7401
7774.3304   0.7496
7774.3643   0.7607
7774.3982   0.7767
7774.4321   0.7967
7774.4660   0.8204
7774.4999   0.8477
7774.5338   0.8754
7774.5677   0.9022
7774.6016   0.9265
7774.6355   0.9467
7774.6694   0.9635
7774.7033   0.9777
7774.7372   0.9872
7774.7711   0.9917
7774.8050  -0.9930
7774.8389  -0.9901
7774.8728  -0.9836
7774.9067  -0.9741
7774.9406  -0.9600
7774.9745  -0.9415
7775.0084  -0.9212
7775.0423  -0.8992
7775.0762  -0.8757
7775.1101  -0.8529
7775.1440  -0.8325
7775.1779  -0.8153
7775.2118  -0.8018
7775.2457  -0.7913
7775.2796  -0.7833
7775.3135  -0.7775
7775.3474  -0.7732
7775.3813  -0.7708
7775.4152  -0.7706
% 0800-7775388_155  0.9984  87
7774.1947  -0.7317
7774.2286  -0.7330
7774.2625  -0.7375
7774.2964  -0.7447
7774.3303  -0.7542
7774.3642  -0.7654
7774.3981  -0.7815
7774.4320  -0.8017
7774.4659  -0.8255
7774.4998  -0.8530
7774.5337  -0.8808
7774.5676  -0.9079
7774.6015  -0.9323
7774.6354  -0.9526
7774.6693  -0.9695
7774.7032  -0.9838
7774.7371  -0.9933
7774.7710  -0.9979
7774.8049   0.9992
7774.8388   0.9963
7774.8727   0.9897
7774.9066   0.9802
7774.9405   0.9659
7774.9744   0.9473
7775.0083   0.9269
7775.0422   0.9048
7775.0761   0.8811
7775.1100   0.8582
7775.1439   0.8376
7775.1778   0.8203
7775.2117   0.8068
7775.2456   0.7962
7775.2795   0.7882
7775.3134   0.7823
7775.3473   0.7780
7775.3812   0.7755
7775.4151   0.7753
7775.4490   0.7770
7775.4830   0.7803
7775.5169   0.7860
7775.5508   0.7937
7775.5847   0.8035
7775.6186   0.8166
7775.6525   0.8326
7775.6864   0.8521
7775.7203   0.8742
7775.7542   0.8971
7775.7881   0.9191
7775.8220   0.9405
7775.8559   0.9602
7775.8898   0.9750
7775.9237   0.9857
7775.9576   0.9928
7775.9915   0.9961
7776.0254   0.9976
7776.0593   0.9979
7776.0932   1.0004
7776.1271   1.0017
7776.1610   1.0021
7776.1949   1.0022
7776.2288   1.0015
7776.2627   1.0018
7776.2966  -1.0022
7776.3305  -1.0016
7776.3644  -1.0015
7776.3983  -1.0016
7776.4322  -1.0010
7776.4661  -1.0009
7776.5000  -1.0002
7776.5339  -0.9972
7776.5678  -0.9965
7776.6017  -0.9970
7776.6356  -0.9980
7776.6695  -0.9988
7776.7034  -0.9993
7776.7373  -0.9993
7776.7712  -0.9989
7776.8051  -1.0005
7776.8390  -1.0020
7776.8729  -1.0023
7776.9068  -1.0027
7776.9407  -1.0031
7776.9746  -1.0019
7777.0085  -1.0012
7777.0424  -1.0015
7777.0763  -1.0019
7777.1102  -1.0012
% 2600-7832195_013  0.9995  64
7831.2154  -0.9906
7831.2493  -0.9923
7831.2832  -0.9957
7831.3171  -0.9999
7831.3510  -1.0022
7831.3849  -1.0028
7831.4188  -1.0008
7831.4527  -0.9958
7831.4866  -0.9907
7831.5205  -0.9874
7831.5544  -0.9862
7831.5883  -0.9867
7831.6222  -0.9902
7831.6561  -0.9946
7831.6900  -0.9962
7831.7239   0.9967
7831.7578   0.9959
7831.7917   0.9945
7831.8256   0.9929
7831.8595   0.9918
7831.8934   0.9897
7831.9273   0.9876
7831.9612   0.9862
7831.9951   0.9838
7832.0290   0.9846
7832.0629   0.9849
7832.0968   0.9830
7832.1307   0.9824
7832.1646   0.9829
7832.1985   0.9830
7832.2324   0.9834
7832.2663   0.9820
7832.3002   0.9806
7832.3341   0.9826
7832.3680   0.9826
7832.4019   0.9808
7832.4358   0.9815
7832.4697   0.9829
7832.5036   0.9861
7832.5375   0.9884
7832.5714   0.9922
7832.6053   0.9955
7832.6392   0.9986
7832.6731   0.9989
7832.7070   0.9982
7832.7409   0.9991
7832.7748   1.0001
7832.8087  -0.9991
7832.8426  -0.9982
7832.8765  -0.9973
7832.9104  -0.9960
7832.9443  -0.9938
7832.9782  -0.9911
7833.0121  -0.9900
7833.0460  -0.9899
7833.0799  -0.9895
7833.1138  -0.9886
7833.1477  -0.9877
7833.1816  -0.9848
7833.2155  -0.9804
7833.2494  -0.9744
7833.2833  -0.9720
7833.3172  -0.9738
7833.3511  -0.9784

